Physical projectors for multi-leg helicity amplitudes

We present a method for building physical projector operators for multi-leg helicity amplitudes. For any helicity configuration of the external particles, we define a physical projector which singles out the corresponding helicity amplitude. For processes with more than four external legs, these physical projectors depend on significantly fewer tensor structures and exhibit a remarkable simplicity compared with projector operators defined with traditional approaches. As an example, we present analytic formulas for a complete set of projectors for five-gluon scattering. These have been validated by reproducing known results for five-gluon amplitudes up to one-loop.

==> anc/5gluons_proj.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Physical projectors for 5-gluon scattering*)


(* ::Text:: *)
(*In this file we provide explicit formulas for the physical projectors for the scattering of five massless vector bosons.*)
(**)
(*Tensors5g is the list of all 32 contributing tensor structures.  They are written in terms of the independent momenta p1,p2,p3,p4 and the free indexes mu1,mu2,mu3,mu4,mu5, to be contracted with the polarization vectors eps1,eps2,eps3,eps4,eps5 respectively.*)
(*Transversality conditions and a cyclic gauge choice on the external bosons have been imposed: epsj.pj = 0, j=1,2,3,4,5 and eps1.p2 = eps2.p3 = eps3.p4 = eps4.p5 = eps5.p1 = 0.*)
(**)
(*C5g[helstring] returns the list of coefficients of the projector for the helicity amplitude identified by the string helstring (e.g. "+++++", "-++++", etc...), in terms of the 32 tensor structures defined in Tensors5g.  Helicity configurations for 3 or more negative helicities are not given, since they can be trivially obtained by charge conjugation.  More in detail, the projector operator for an helicity amplitude is given by*)
(**)
(*    1/Sqrt[2]^5 * C5g[helstring].Tensors5g * eps1[mu1]*eps2[mu2]*eps3[mu3]*eps4[mu4]*eps5[mu5]*)
(**)
(*The coefficients C5g are written in the form "f1 + tr5*f2", where f1 and f2 are rational functions of the Mandelstam invariants s12,s23,s34,s45,s51, and tr5 is the parity-odd invariant tr5=Trace(gamma5 p1 p2 p3 p4).*)
(**)
(*The projector above extracts the rescaled helicity amplitude identified by the string helstring.  The rescaled amplitude is the helicity amplitude divided by an helicity-dependent prefactor, which is defined in K5g[helstring], in terms of spinor products spA[p,q] = <p,q> and spB[p,q] = [p,q].*)


(* tensor structures *)
Tensors5g={p1[mu2]*p1[mu3]*p1[mu4]*p2[mu5]*p3[mu1],
p1[mu2]*p1[mu3]*p2[mu4]*p2[mu5]*p3[mu1],
p1[mu2]*p1[mu3]*p1[mu4]*p3[mu1]*p3[mu5],
p1[mu2]*p1[mu3]*p2[mu4]*p3[mu1]*p3[mu5],
p1[mu2]*p1[mu4]*p2[mu3]*p2[mu5]*p3[mu1],
p1[mu2]*p2[mu3]*p2[mu4]*p2[mu5]*p3[mu1],
p1[mu2]*p1[mu4]*p2[mu3]*p3[mu1]*p3[mu5],
p1[mu2]*p2[mu3]*p2[mu4]*p3[mu1]*p3[mu5],
p1[mu3]*p1[mu4]*p2[mu5]*p3[mu1]*p4[mu2],
p1[mu3]*p2[mu4]*p2[mu5]*p3[mu1]*p4[mu2],
p1[mu3]*p1[mu4]*p3[mu1]*p3[mu5]*p4[mu2],
p1[mu3]*p2[mu4]*p3[mu1]*p3[mu5]*p4[mu2],
p1[mu4]*p2[mu3]*p2[mu5]*p3[mu1]*p4[mu2],
p2[mu3]*p2[mu4]*p2[mu5]*p3[mu1]*p4[mu2],
p1[mu4]*p2[mu3]*p3[mu1]*p3[mu5]*p4[mu2],
p2[mu3]*p2[mu4]*p3[mu1]*p3[mu5]*p4[mu2],
p1[mu2]*p1[mu3]*p1[mu4]*p2[mu5]*p4[mu1],
p1[mu2]*p1[mu3]*p2[mu4]*p2[mu5]*p4[mu1],
p1[mu2]*p1[mu3]*p1[mu4]*p3[mu5]*p4[mu1],
p1[mu2]*p1[mu3]*p2[mu4]*p3[mu5]*p4[mu1],
p1[mu2]*p1[mu4]*p2[mu3]*p2[mu5]*p4[mu1],
p1[mu2]*p2[mu3]*p2[mu4]*p2[mu5]*p4[mu1],
p1[mu2]*p1[mu4]*p2[mu3]*p3[mu5]*p4[mu1],
p1[mu2]*p2[mu3]*p2[mu4]*p3[mu5]*p4[mu1],
p1[mu3]*p1[mu4]*p2[mu5]*p4[mu1]*p4[mu2],
p1[mu3]*p2[mu4]*p2[mu5]*p4[mu1]*p4[mu2],
p1[mu3]*p1[mu4]*p3[mu5]*p4[mu1]*p4[mu2],
p1[mu3]*p2[mu4]*p3[mu5]*p4[mu1]*p4[mu2],
p1[mu4]*p2[mu3]*p2[mu5]*p4[mu1]*p4[mu2],
p2[mu3]*p2[mu4]*p2[mu5]*p4[mu1]*p4[mu2],
p1[mu4]*p2[mu3]*p3[mu5]*p4[mu1]*p4[mu2],
p2[mu3]*p2[mu4]*p3[mu5]*p4[mu1]*p4[mu2]};


(* coefficients *)
C5g["+++++"] = {(16 s23 s34 (s12+s23-s34-s45) s45 (s23+s34-s51)^2 s51)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 s45 (s23+s34-s51)^2 s51 (s12^2 s23+s12 s23^2-s23^2 s34-s23 s34^2-s12 s23 s45-s12 s34 s45+s34^2 s45+s34 s45^2-s12^2 s51-s12 s23 s51+s12 s34 s51+2 s23 s34 s51+2 s12 s45 s51+s23 s45 s51-s34 s45 s51-s45^2 s51) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 s45 (s23+s34-s51) s51 (s12 s23+s23^2-s23 s45-s12 s51-s23 s51+s34 s51+s45 s51))/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 s45 (s23+s34-s51) s51 (s12^2 s23^2+s12 s23^3-s12 s23^2 s34-s23^3 s34-s12 s23^2 s45+s12 s23 s34 s45+2 s23^2 s34 s45-s23 s34 s45^2-2 s12^2 s23 s51-2 s12 s23^2 s51+2 s12 s23 s34 s51+3 s23^2 s34 s51+s23 s34^2 s51+3 s12 s23 s45 s51+s23^2 s45 s51+s12 s34 s45 s51-2 s23 s34 s45 s51-s34^2 s45 s51-s23 s45^2 s51-s34 s45^2 s51+s12^2 s51^2+s12 s23 s51^2-s12 s34 s51^2-2 s23 s34 s51^2-2 s12 s45 s51^2-s23 s45 s51^2+s34 s45 s51^2+s45^2 s51^2) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 s45 (s23+s34-s51)^2 s51 (s12-s34+s51))/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 s45 (s23+s34-s51)^2 s51 (s12-s34+s51) (s12 s23+s23 s34-s34 s45-s12 s51+s45 s51) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 s45 (s23+s34-s51) s51 (s12 s23-s12 s51+s23 s51+s34 s51-s51^2))/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 s45 (s23+s34-s51) s51 (s12^2 s23^2-s12 s23^2 s34+s12 s23 s34 s45-2 s12^2 s23 s51+s12 s23^2 s51+2 s12 s23 s34 s51+s23^2 s34 s51+s23 s34^2 s51+s12 s23 s45 s51+s12 s34 s45 s51-s23 s34 s45 s51-s34^2 s45 s51+s12^2 s51^2-2 s12 s23 s51^2-s12 s34 s51^2-s23 s34 s51^2-s12 s45 s51^2+s23 s45 s51^2+2 s34 s45 s51^2+s12 s51^3-s45 s51^3) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) (s23-s45-s51) s51)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) (s23-s45-s51) s51 (s12 s23+2 s12 s34-s23 s34-2 s34^2-s34 s45-s12 s51+2 s34 s51+s45 s51) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) (s23-s45-s51) s51)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) (s23-s45-s51) s51 (s12 s23-s23 s34+s34 s45-s12 s51+2 s34 s51+s45 s51) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 s45 (s23+s34-s51) (s23-s45-s51) s51 (s12-s34+s51))/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 s45 (s23+s34-s51) (s23-s45-s51) s51 (s12-s34+s51) (s12 s23+2 s12 s34+s23 s34-s34 s45-s12 s51+s45 s51) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 s45 (s23+s34-s51) (s23-s45-s51) s51 (s12+s51))/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 s45 (s23+s34-s51) (s23-s45-s51) s51 (s12^2 s23-s12 s23 s34+s12 s34 s45-s12^2 s51+s12 s23 s51+2 s12 s34 s51+s23 s34 s51+s12 s45 s51-s34 s45 s51-s12 s51^2+s45 s51^2) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 s45 (s23+s34-s51) s51 (s12^2+s12 s23+s23^2-s12 s34-s12 s45-s23 s45-s23 s51))/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 s45 (s23+s34-s51) s51 (s12^3 s23+3 s12^2 s23^2+s12 s23^3-3 s12 s23^2 s34-s23^3 s34-s12 s23 s34^2-3 s12^2 s23 s45-3 s12 s23^2 s45-s12^2 s34 s45+2 s12 s23 s34 s45+2 s23^2 s34 s45+s12 s34^2 s45+2 s12 s23 s45^2+s12 s34 s45^2-s23 s34 s45^2-s12^3 s51-3 s12^2 s23 s51+s12^2 s34 s51+4 s12 s23 s34 s51+s23^2 s34 s51+2 s12^2 s45 s51+2 s12 s23 s45 s51-s23^2 s45 s51-s12 s34 s45 s51-s23 s34 s45 s51-s12 s45^2 s51+s23 s45^2 s51-s12 s23 s51^2+s23 s45 s51^2) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 s45 s51 (s12^2 s23+2 s12 s23^2+s23^3-2 s12 s23 s45-2 s23^2 s45+s23 s45^2-s12^2 s51-2 s12 s23 s51-2 s23^2 s51+s12 s34 s51+s12 s45 s51+2 s23 s45 s51+s23 s51^2))/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 s45 s51 (s12^3 s23^2+2 s12^2 s23^3+s12 s23^4-s12^2 s23^2 s34-2 s12 s23^3 s34-s23^4 s34-2 s12^2 s23^2 s45-2 s12 s23^3 s45+s12^2 s23 s34 s45+4 s12 s23^2 s34 s45+3 s23^3 s34 s45+s12 s23^2 s45^2-2 s12 s23 s34 s45^2-3 s23^2 s34 s45^2+s23 s34 s45^3-2 s12^3 s23 s51-4 s12^2 s23^2 s51-s12 s23^3 s51+2 s12^2 s23 s34 s51+6 s12 s23^2 s34 s51+2 s23^3 s34 s51+s12 s23 s34^2 s51+4 s12^2 s23 s45 s51+2 s12 s23^2 s45 s51-s23^3 s45 s51+s12^2 s34 s45 s51-5 s12 s23 s34 s45 s51-4 s23^2 s34 s45 s51-s12 s34^2 s45 s51-s12 s23 s45^2 s51+2 s23^2 s45^2 s51-s12 s34 s45^2 s51+2 s23 s34 s45^2 s51-s23 s45^3 s51+s12^3 s51^2+2 s12^2 s23 s51^2-s12 s23^2 s51^2-s12^2 s34 s51^2-4 s12 s23 s34 s51^2-s23^2 s34 s51^2-2 s12^2 s45 s51^2+2 s23^2 s45 s51^2+s12 s34 s45 s51^2+s23 s34 s45 s51^2+s12 s45^2 s51^2-2 s23 s45^2 s51^2+s12 s23 s51^3-s23 s45 s51^3) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 s45 (-s12+s34-s51) (s23+s34-s51) s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s23 s34 s45 (-s12+s34-s51) (s23+s34-s51) s51 (s12 s23+2 s23^2+s23 s34-2 s23 s45-s34 s45-s12 s51-2 s23 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s23 s34 s45 s51 (s12 s23+s23^2-s23 s45-s12 s51+s34 s51-s51^2))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2-(16 s23 s34 s45 s51 (-s12^2 s23^2-s12 s23^3+s12 s23^2 s34+s23^3 s34+s12 s23^2 s45-s12 s23 s34 s45-2 s23^2 s34 s45+s23 s34 s45^2+2 s12^2 s23 s51+s12 s23^2 s51-2 s23^3 s51-2 s12 s23 s34 s51-4 s23^2 s34 s51-s23 s34^2 s51-2 s12 s23 s45 s51+3 s23^2 s45 s51-s12 s34 s45 s51+4 s23 s34 s45 s51+s34^2 s45 s51-s23 s45^2 s51-s12^2 s51^2+s12 s23 s51^2+4 s23^2 s51^2+s12 s34 s51^2+3 s23 s34 s51^2+s12 s45 s51^2-4 s23 s45 s51^2-2 s34 s45 s51^2-s12 s51^3-2 s23 s51^3+s45 s51^3) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) (s23-s45-s51) s51)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) (s23-s45-s51) s51 (2 s12^2+s12 s23-2 s12 s34-s23 s34-2 s12 s45+s34 s45+s12 s51-s45 s51) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) (s12+s23-s45-s51) s51)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) s51 (s12^2 s23+s12 s23^2-s12 s23 s34-s23^2 s34-s12 s23 s45+s12 s34 s45+2 s23 s34 s45-s34 s45^2-s12^2 s51+2 s12 s34 s51+s23 s34 s51-s23 s45 s51-s34 s45 s51+s45^2 s51-s12 s51^2+s45 s51^2) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((32 s23 s34 (s12+s23-s45) s45 (-s12+s34-s51) (s23+s34-s51) (s23-s45-s51) s51 tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2-(16 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) s51 (-s12 s23+s23 s34-s34 s45+s12 s51-2 s23 s51-2 s34 s51+s45 s51+2 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s23^2 s34 (s12+s23-s45) s45 (s23+s34-s51) s51)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23^2 s34 (s12+s23-s45) s45 (s23+s34-s51) s51 (s12 s23+2 s12 s34-s23 s34-2 s34^2-s34 s45-s12 s51+2 s34 s51+s45 s51) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23^2 s34 (s12+s23-s45) s45 (s23+s34-s51) s51)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23^2 s34 (s12+s23-s45) s45 (s23+s34-s51) s51 (s12 s23-s23 s34+s34 s45-s12 s51+2 s34 s51+s45 s51) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23^2 s34 s45 (s23+s34-s51) s51 (s12-s34+s51))/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23^2 s34 s45 (s23+s34-s51) s51 (s12-s34+s51) (s12 s23+2 s12 s34+s23 s34-s34 s45-s12 s51+s45 s51) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23^2 s34 s45 (s23+s34-s51) s51 (s12+s51))/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23^2 s34 s45 (s23+s34-s51) s51 (s12^2 s23-s12 s23 s34+s12 s34 s45-s12^2 s51+s12 s23 s51+2 s12 s34 s51+s23 s34 s51+s12 s45 s51-s34 s45 s51-s12 s51^2+s45 s51^2) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 (s12+s23-s45) s45 s51 (-s23^2+s12 s34-s23 s34-s34^2+s23 s45+s23 s51+s34 s51))/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s23 s34 (s12+s23-s45) s45 s51 (s12 s23^3+s12^2 s23 s34+3 s12 s23^2 s34-s23^3 s34-3 s23^2 s34^2-s23 s34^3-s12 s23^2 s45-4 s12 s23 s34 s45-s12 s34^2 s45+3 s23 s34^2 s45+s34^3 s45+s23 s34 s45^2-2 s12 s23^2 s51-s12^2 s34 s51-2 s12 s23 s34 s51+3 s23^2 s34 s51+s12 s34^2 s51+3 s23 s34^2 s51+s12 s23 s45 s51+s23^2 s45 s51+s12 s34 s45 s51-2 s23 s34 s45 s51-2 s34^2 s45 s51-s23 s45^2 s51+s12 s23 s51^2-s12 s34 s51^2-2 s23 s34 s51^2-s23 s45 s51^2+s34 s45 s51^2) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 (s23+s34) (s12+s23-s45) s45 (s23-s45-s51) s51)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) s51 (s12 s23^2+s12 s23 s34-s23^2 s34-s23 s34^2+s23 s34 s45+s34^2 s45-s12 s23 s51+s12 s34 s51+2 s23 s34 s51+s23 s45 s51-s34 s45 s51) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 s45 s51 (s12-s34+s51) (-s23^2+s12 s34+s23 s45+s23 s51))/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s23 s34 s45 s51 (s12-s34+s51) (s12 s23^3+s12^2 s23 s34+4 s12 s23^2 s34+s23^3 s34+s12 s23 s34^2-s12 s23^2 s45-4 s12 s23 s34 s45-2 s23^2 s34 s45-s12 s34^2 s45+s23 s34 s45^2-2 s12 s23^2 s51-s12^2 s34 s51-4 s12 s23 s34 s51-s23^2 s34 s51+s12 s23 s45 s51+s23^2 s45 s51+s12 s34 s45 s51+s23 s34 s45 s51-s23 s45^2 s51+s12 s23 s51^2-s23 s45 s51^2) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 s45 (s23-s45-s51) s51 (s12 s23+s12 s34+s23 s51))/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 s45 (s23-s45-s51) s51 (s12^2 s23^2+s12^2 s23 s34-s12 s23^2 s34-s12 s23 s34^2+s12 s23 s34 s45+s12 s34^2 s45-s12^2 s23 s51+s12 s23^2 s51+s12^2 s34 s51+4 s12 s23 s34 s51+s23^2 s34 s51+s12 s23 s45 s51-s12 s34 s45 s51-s23 s34 s45 s51-s12 s23 s51^2+s23 s45 s51^2) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23^2 s34 (s12+s23-s45) s45 (s23+s34-s51) s51)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23^2 s34 (s12+s23-s45) s45 (s23+s34-s51) s51 (2 s12^2+s12 s23-2 s12 s34-s23 s34-2 s12 s45+s34 s45+s12 s51-s45 s51) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23^2 s34 (s12+s23-s45) s45 (s12+s23-s45-s51) s51)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23^2 s34 (s12+s23-s45) s45 s51 (s12^2 s23+s12 s23^2-s12 s23 s34-s23^2 s34-s12 s23 s45+s12 s34 s45+2 s23 s34 s45-s34 s45^2-s12^2 s51+2 s12 s34 s51+s23 s34 s51-s23 s45 s51-s34 s45 s51+s45^2 s51-s12 s51^2+s45 s51^2) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((32 s23^2 s34 (s12+s23-s45) s45 (-s12+s34-s51) (s23+s34-s51) s51 tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23^2 s34 (s12+s23-s45) s45 s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2-(16 s23^2 s34 (s12+s23-s45) s45 s51 (-s12 s23+s23 s34-s34 s45+s12 s51-2 s23 s51-2 s34 s51+s45 s51+2 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s23 s34 (s12+s23-s45)^2 s45 s51 (s12-s23-s34+s51))/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s23 s34 (s12+s23-s45)^2 s45 s51 (s12^2 s23+s12 s23^2-s23^2 s34-s23 s34^2-2 s12 s23 s45-s12 s34 s45+s23 s34 s45+s34^2 s45-s12^2 s51+s12 s34 s51+s23 s34 s51+s12 s45 s51-s23 s45 s51-2 s34 s45 s51-s12 s51^2+s45 s51^2) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 (s12+s23-s45)^2 s45 (s23-s45-s51) s51)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 (s12+s23-s45)^2 s45 (s23-s45-s51) s51 (s12 s23-s23 s34+s34 s45+s12 s51-s45 s51) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 (s12+s23-s45) s45 (-s12+s34-s51) s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2-(16 s23 s34 (s12+s23-s45) s45 (-s12+s34-s51) s51 (s12 s23+2 s23^2+s23 s34-2 s23 s45-s34 s45-s12 s51-2 s23 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2-(16 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) s51 (-s12 s23+s23 s34-s34 s45-s12 s51-2 s23 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3};
C5g["-++++"] = {(16 s34 s45 (s23+s34-s51) s51 (s23^2-s12 s34+s23 s34+s34^2-s23 s45-s23 s51-s34 s51))/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s34 s45 (s23+s34-s51) s51 (-s12 s23^3-s12^2 s23 s34-3 s12 s23^2 s34+s23^3 s34+3 s23^2 s34^2+s23 s34^3+s12 s23^2 s45+4 s12 s23 s34 s45+s12 s34^2 s45-3 s23 s34^2 s45-s34^3 s45-s23 s34 s45^2+2 s12 s23^2 s51+s12^2 s34 s51+2 s12 s23 s34 s51-3 s23^2 s34 s51-s12 s34^2 s51-3 s23 s34^2 s51-s12 s23 s45 s51-s23^2 s45 s51-s12 s34 s45 s51+2 s23 s34 s45 s51+2 s34^2 s45 s51+s23 s45^2 s51-s12 s23 s51^2+s12 s34 s51^2+2 s23 s34 s51^2+s23 s45 s51^2-s34 s45 s51^2) tr5)/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s34 (s23+s34) s45 (s23+s34-s51) (s23-s45-s51) s51)/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s34 s45 (s23+s34-s51) (s23-s45-s51) s51 (-s12 s23^2-s12 s23 s34+s23^2 s34+s23 s34^2-s23 s34 s45-s34^2 s45+s12 s23 s51-s12 s34 s51-2 s23 s34 s51-s23 s45 s51+s34 s45 s51) tr5)/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s34 s45 (-s12+s34-s51) (s23+s34-s51) s51 (-s23^2+s12 s34+s23 s45+s23 s51))/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s34 s45 (-s12+s34-s51) (s23+s34-s51) s51 (s12 s23^3+s12^2 s23 s34+4 s12 s23^2 s34+s23^3 s34+s12 s23 s34^2-s12 s23^2 s45-4 s12 s23 s34 s45-2 s23^2 s34 s45-s12 s34^2 s45+s23 s34 s45^2-2 s12 s23^2 s51-s12^2 s34 s51-4 s12 s23 s34 s51-s23^2 s34 s51+s12 s23 s45 s51+s23^2 s45 s51+s12 s34 s45 s51+s23 s34 s45 s51-s23 s45^2 s51+s12 s23 s51^2-s23 s45 s51^2) tr5)/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s34 s45 (s23+s34-s51) (s23-s45-s51) s51 (s12 s23+s12 s34+s23 s51))/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s34 s45 (s23+s34-s51) (s23-s45-s51) s51 (-s12^2 s23^2-s12^2 s23 s34+s12 s23^2 s34+s12 s23 s34^2-s12 s23 s34 s45-s12 s34^2 s45+s12^2 s23 s51-s12 s23^2 s51-s12^2 s34 s51-4 s12 s23 s34 s51-s23^2 s34 s51-s12 s23 s45 s51+s12 s34 s45 s51+s23 s34 s45 s51+s12 s23 s51^2-s23 s45 s51^2) tr5)/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s34 s45 s51 (s23^4-s12^2 s23 s34-2 s12 s23^2 s34+2 s23^3 s34+3 s23^2 s34^2+s23 s34^3-2 s23^3 s45+3 s12 s23 s34 s45-2 s23^2 s34 s45+s12 s34^2 s45-3 s23 s34^2 s45-s34^3 s45+s23^2 s45^2-2 s23^3 s51+s12^2 s34 s51+s12 s23 s34 s51-4 s23^2 s34 s51-s12 s34^2 s51-3 s23 s34^2 s51+2 s23^2 s45 s51-s12 s34 s45 s51+3 s23 s34 s45 s51+2 s34^2 s45 s51+s23^2 s51^2+s12 s34 s51^2+2 s23 s34 s51^2-s34 s45 s51^2))/(s23 (s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s34 s45 s51 (-s12 s23^5-s12^3 s23^2 s34-2 s12^2 s23^3 s34-4 s12 s23^4 s34+s23^5 s34+s12^2 s23^2 s34^2-s12 s23^3 s34^2+4 s23^4 s34^2-s12 s23^2 s34^3+3 s23^3 s34^3+s23^2 s34^4+2 s12 s23^4 s45+3 s12^2 s23^2 s34 s45+10 s12 s23^3 s34 s45-s23^4 s34 s45+4 s12 s23^2 s34^2 s45-8 s23^3 s34^2 s45+2 s12 s23 s34^3 s45-6 s23^2 s34^3 s45-2 s23 s34^4 s45-s12 s23^3 s45^2-6 s12 s23^2 s34 s45^2-s23^3 s34 s45^2-3 s12 s23 s34^2 s45^2+4 s23^2 s34^2 s45^2-s12 s34^3 s45^2+3 s23 s34^3 s45^2+s34^4 s45^2+s23^2 s34 s45^3+3 s12 s23^4 s51+2 s12^3 s23 s34 s51+3 s12^2 s23^2 s34 s51+6 s12 s23^3 s34 s51-4 s23^4 s34 s51-2 s12^2 s23 s34^2 s51-s12 s23^2 s34^2 s51-8 s23^3 s34^2 s51-3 s23^2 s34^3 s51-4 s12 s23^3 s45 s51-s23^4 s45 s51-5 s12^2 s23 s34 s45 s51-9 s12 s23^2 s34 s45 s51+6 s23^3 s34 s45 s51-2 s12^2 s34^2 s45 s51+s12 s23 s34^2 s45 s51+14 s23^2 s34^2 s45 s51+2 s12 s34^3 s45 s51+6 s23 s34^3 s45 s51+s12 s23^2 s45^2 s51+2 s23^3 s45^2 s51+3 s12 s23 s34 s45^2 s51-2 s23^2 s34 s45^2 s51+2 s12 s34^2 s45^2 s51-6 s23 s34^2 s45^2 s51-3 s34^3 s45^2 s51-s23^2 s45^3 s51-3 s12 s23^3 s51^2-s12^3 s34 s51^2+5 s23^3 s34 s51^2+s12^2 s34^2 s51^2+2 s12 s23 s34^2 s51^2+4 s23^2 s34^2 s51^2+2 s12 s23^2 s45 s51^2+2 s23^3 s45 s51^2+2 s12^2 s34 s45 s51^2-3 s12 s23 s34 s45 s51^2-7 s23^2 s34 s45 s51^2-4 s12 s34^2 s45 s51^2-6 s23 s34^2 s45 s51^2-2 s23^2 s45^2 s51^2-s12 s34 s45^2 s51^2+3 s23 s34 s45^2 s51^2+3 s34^2 s45^2 s51^2+s12 s23^2 s51^3-s12^2 s34 s51^3-2 s12 s23 s34 s51^3-2 s23^2 s34 s51^3-s23^2 s45 s51^3+2 s12 s34 s45 s51^3+2 s23 s34 s45 s51^3-s34 s45^2 s51^3) tr5)/(s23 (s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s34 s45 (s23-s45-s51) s51 (s23^3+2 s23^2 s34+s23 s34^2-s23^2 s45-2 s23 s34 s45-s34^2 s45-s23^2 s51-s12 s34 s51-2 s23 s34 s51+s34 s45 s51))/(s23 (s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s34 s45 (s23-s45-s51) s51 (-s12 s23^4-2 s12 s23^3 s34+s23^4 s34-s12 s23^2 s34^2+2 s23^3 s34^2+s23^2 s34^3+s12 s23^3 s45+2 s12 s23^2 s34 s45-2 s23^3 s34 s45+s12 s23 s34^2 s45-4 s23^2 s34^2 s45-2 s23 s34^3 s45+s23^2 s34 s45^2+2 s23 s34^2 s45^2+s34^3 s45^2+2 s12 s23^3 s51-s12^2 s23 s34 s51-3 s23^3 s34 s51-2 s23^2 s34^2 s51-s12 s23^2 s45 s51-s23^3 s45 s51+3 s12 s23 s34 s45 s51+5 s23^2 s34 s45 s51+2 s12 s34^2 s45 s51+4 s23 s34^2 s45 s51+s23^2 s45^2 s51-2 s23 s34 s45^2 s51-2 s34^2 s45^2 s51-s12 s23^2 s51^2+s12^2 s34 s51^2+2 s12 s23 s34 s51^2+2 s23^2 s34 s51^2+s23^2 s45 s51^2-2 s12 s34 s45 s51^2-2 s23 s34 s45 s51^2+s34 s45^2 s51^2) tr5)/(s23 (s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s34 s45 (-s12+s34-s51) s51 (s23^4-s12^2 s23 s34-3 s12 s23^2 s34-s12 s23 s34^2-2 s23^3 s45+3 s12 s23 s34 s45+s12 s34^2 s45+s23^2 s45^2-2 s23^3 s51+s12^2 s34 s51+3 s12 s23 s34 s51+2 s23^2 s45 s51-s12 s34 s45 s51+s23^2 s51^2))/(s23 (s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s34 s45 (-s12+s34-s51) s51 (s12 s23^5+s12^3 s23^2 s34+3 s12^2 s23^3 s34+6 s12 s23^4 s34+s23^5 s34+3 s12 s23^3 s34^2+s12 s23^2 s34^3-2 s12 s23^4 s45-3 s12^2 s23^2 s34 s45-12 s12 s23^3 s34 s45-3 s23^4 s34 s45-6 s12 s23^2 s34^2 s45-2 s12 s23 s34^3 s45+s12 s23^3 s45^2+6 s12 s23^2 s34 s45^2+3 s23^3 s34 s45^2+3 s12 s23 s34^2 s45^2+s12 s34^3 s45^2-s23^2 s34 s45^3-3 s12 s23^4 s51-2 s12^3 s23 s34 s51-6 s12^2 s23^2 s34 s51-12 s12 s23^3 s34 s51-2 s23^4 s34 s51-3 s12 s23^2 s34^2 s51+4 s12 s23^3 s45 s51+s23^4 s45 s51+5 s12^2 s23 s34 s45 s51+15 s12 s23^2 s34 s45 s51+4 s23^3 s34 s45 s51+2 s12^2 s34^2 s45 s51+5 s12 s23 s34^2 s45 s51-s12 s23^2 s45^2 s51-2 s23^3 s45^2 s51-3 s12 s23 s34 s45^2 s51-2 s23^2 s34 s45^2 s51-2 s12 s34^2 s45^2 s51+s23^2 s45^3 s51+3 s12 s23^3 s51^2+s12^3 s34 s51^2+3 s12^2 s23 s34 s51^2+6 s12 s23^2 s34 s51^2+s23^3 s34 s51^2-2 s12 s23^2 s45 s51^2-2 s23^3 s45 s51^2-2 s12^2 s34 s45 s51^2-3 s12 s23 s34 s45 s51^2-s23^2 s34 s45 s51^2+2 s23^2 s45^2 s51^2+s12 s34 s45^2 s51^2-s12 s23^2 s51^3+s23^2 s45 s51^3) tr5)/(s23 (s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s34 s45 (s23-s45-s51) s51 (s12 s23^3+2 s12 s23^2 s34+s12 s23 s34^2-s12 s23^2 s45-2 s12 s23 s34 s45-s12 s34^2 s45-s12 s23^2 s51+s23^3 s51-s12^2 s34 s51-3 s12 s23 s34 s51-s23^2 s45 s51+s12 s34 s45 s51-s23^2 s51^2))/(s23 (s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s34 s45 (s23-s45-s51) s51 (-s12^2 s23^4-2 s12^2 s23^3 s34+s12 s23^4 s34-s12^2 s23^2 s34^2+2 s12 s23^3 s34^2+s12 s23^2 s34^3+s12^2 s23^3 s45+2 s12^2 s23^2 s34 s45-2 s12 s23^3 s34 s45+s12^2 s23 s34^2 s45-4 s12 s23^2 s34^2 s45-2 s12 s23 s34^3 s45+s12 s23^2 s34 s45^2+2 s12 s23 s34^2 s45^2+s12 s34^3 s45^2+2 s12^2 s23^3 s51-s12 s23^4 s51-s12^3 s23 s34 s51-s12^2 s23^2 s34 s51-7 s12 s23^3 s34 s51-s23^4 s34 s51-3 s12 s23^2 s34^2 s51-s12^2 s23^2 s45 s51+3 s12^2 s23 s34 s45 s51+9 s12 s23^2 s34 s45 s51+2 s23^3 s34 s45 s51+2 s12^2 s34^2 s45 s51+5 s12 s23 s34^2 s45 s51+s12 s23^2 s45^2 s51-2 s12 s23 s34 s45^2 s51-s23^2 s34 s45^2 s51-2 s12 s34^2 s45^2 s51-s12^2 s23^2 s51^2+2 s12 s23^3 s51^2+s12^3 s34 s51^2+3 s12^2 s23 s34 s51^2+6 s12 s23^2 s34 s51^2+s23^3 s34 s51^2-s23^3 s45 s51^2-2 s12^2 s34 s45 s51^2-3 s12 s23 s34 s45 s51^2-s23^2 s34 s45 s51^2+s23^2 s45^2 s51^2+s12 s34 s45^2 s51^2-s12 s23^2 s51^3+s23^2 s45 s51^3) tr5)/(s23 (s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s34 s45 (s23+s34-s51) (-s12+s23+s34-s51) s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s34 s45 (s23+s34-s51) s51 (s12^2 s23+s12 s23^2-s23^2 s34-s23 s34^2-2 s12 s23 s45-s12 s34 s45+s23 s34 s45+s34^2 s45-s12^2 s51+s12 s34 s51+s23 s34 s51+s12 s45 s51-s23 s45 s51-2 s34 s45 s51-s12 s51^2+s45 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s34 s45 (s23+s34-s51) s51 (-s23+s45+s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s34 s45 (s23+s34-s51) s51 (-s23+s45+s51) (s12 s23-s23 s34+s34 s45+s12 s51-s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s12 s34 s45 (s23+s34-s51) s51 (s12-s34+s51))/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s34 s45 (s23+s34-s51) s51 (s12-s34+s51) (s12 s23+2 s23^2+s23 s34-2 s23 s45-s34 s45-s12 s51-2 s23 s51+s45 s51) tr5)/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 s45 (s23+s34-s51) (s23-s45-s51) s51)/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s34 s45 (s23+s34-s51) (s23-s45-s51) s51 (s12 s23-s23 s34+s34 s45+s12 s51+2 s23 s51-s45 s51) tr5)/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s34 s45 s51 (-s12^2 s23-s12 s23^2+s23^3+2 s23^2 s34+s23 s34^2+2 s12 s23 s45-s23^2 s45+s12 s34 s45-2 s23 s34 s45-s34^2 s45+s12^2 s51-2 s23^2 s51-s12 s34 s51-2 s23 s34 s51-s12 s45 s51+2 s23 s45 s51+2 s34 s45 s51+s12 s51^2+s23 s51^2-s45 s51^2))/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s34 s45 s51 (-s12^3 s23^2-s12^2 s23^3-s12 s23^4+s12^2 s23^2 s34-s12 s23^3 s34+s23^4 s34-s12 s23^2 s34^2+2 s23^3 s34^2+s23^2 s34^3+2 s12^2 s23^2 s45+3 s12 s23^3 s45+3 s12 s23^2 s34 s45-2 s23^3 s34 s45+2 s12 s23 s34^2 s45-4 s23^2 s34^2 s45-2 s23 s34^3 s45-2 s12 s23^2 s45^2-2 s12 s23 s34 s45^2+s23^2 s34 s45^2-s12 s34^2 s45^2+2 s23 s34^2 s45^2+s34^3 s45^2+2 s12^3 s23 s51+s12^2 s23^2 s51+s12 s23^3 s51-2 s12^2 s23 s34 s51-2 s23^3 s34 s51-2 s23^2 s34^2 s51-4 s12^2 s23 s45 s51-2 s12 s23^2 s45 s51+s23^3 s45 s51-2 s12^2 s34 s45 s51+s12 s23 s34 s45 s51+6 s23^2 s34 s45 s51+2 s12 s34^2 s45 s51+5 s23 s34^2 s45 s51+2 s12 s23 s45^2 s51-s23^2 s45^2 s51+2 s12 s34 s45^2 s51-4 s23 s34 s45^2 s51-3 s34^2 s45^2 s51-s12^3 s51^2+s12^2 s23 s51^2+s12 s23^2 s51^2+s12^2 s34 s51^2+s12 s23 s34 s51^2+s23^2 s34 s51^2+2 s12^2 s45 s51^2-3 s12 s23 s45 s51^2-2 s23^2 s45 s51^2-4 s12 s34 s45 s51^2-4 s23 s34 s45 s51^2-s12 s45^2 s51^2+2 s23 s45^2 s51^2+3 s34 s45^2 s51^2-s12^2 s51^3-s12 s23 s51^3+2 s12 s45 s51^3+s23 s45 s51^3-s45^2 s51^3) tr5)/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s34 s45 (s23-s45-s51) s51 (s23^2+s23 s34-s23 s45-s34 s45-s12 s51-s23 s51+s45 s51))/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s34 s45 (s23-s45-s51) s51 (-s12 s23^3-s12 s23^2 s34+s23^3 s34+s23^2 s34^2+s12 s23^2 s45+s12 s23 s34 s45-2 s23^2 s34 s45-2 s23 s34^2 s45+s23 s34 s45^2+s34^2 s45^2-s12^2 s23 s51-s23^2 s34 s51+2 s12 s23 s45 s51+s23^2 s45 s51+2 s12 s34 s45 s51+3 s23 s34 s45 s51-s23 s45^2 s51-2 s34 s45^2 s51+s12^2 s51^2+s12 s23 s51^2-2 s12 s45 s51^2-s23 s45 s51^2+s45^2 s51^2) tr5)/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s34 s45 s51 (s12-s34+s51) (s12 s23+2 s23^2+s23 s34-2 s23 s45-s34 s45-s12 s51-2 s23 s51+s45 s51))/(s23 (s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s34 s45 s51 (s12-s34+s51) (s12^2 s23^2+2 s12 s23^3+2 s23^4+2 s23^3 s34+s23^2 s34^2-2 s12 s23^2 s45-4 s23^3 s45-4 s23^2 s34 s45-2 s23 s34^2 s45+2 s23^2 s45^2+2 s23 s34 s45^2+s34^2 s45^2-2 s12^2 s23 s51-4 s12 s23^2 s51-4 s23^3 s51-2 s23^2 s34 s51+4 s12 s23 s45 s51+6 s23^2 s45 s51+2 s12 s34 s45 s51+4 s23 s34 s45 s51-2 s23 s45^2 s51-2 s34 s45^2 s51+s12^2 s51^2+2 s12 s23 s51^2+2 s23^2 s51^2-2 s12 s45 s51^2-2 s23 s45 s51^2+s45^2 s51^2) tr5)/(s23 (s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s34 s45 (s23-s45-s51) s51 (-s23^2-s23 s34+s23 s45+s34 s45+s12 s51+2 s23 s51-s45 s51))/(s23 (s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s34 s45 (s23-s45-s51) s51 (s12 s23^3+s12 s23^2 s34-s23^3 s34-s23^2 s34^2-s12 s23^2 s45-s12 s23 s34 s45+2 s23^2 s34 s45+2 s23 s34^2 s45-s23 s34 s45^2-s34^2 s45^2+s12^2 s23 s51+s12 s23^2 s51+2 s23^3 s51+2 s23^2 s34 s51-2 s12 s23 s45 s51-3 s23^2 s45 s51-2 s12 s34 s45 s51-4 s23 s34 s45 s51+s23 s45^2 s51+2 s34 s45^2 s51-s12^2 s51^2-2 s12 s23 s51^2-2 s23^2 s51^2+2 s12 s45 s51^2+2 s23 s45 s51^2-s45^2 s51^2) tr5)/(s23 (s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 s45 (s23+s34-s51) s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2-(16 s23 s34 s45 (s23+s34-s51) s51 (-s12 s23-2 s12 s34+s23 s34+2 s34^2+s34 s45+s12 s51-2 s34 s51-s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s23 s34 s45 (s23+s34-s51) s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2-(16 s23 s34 s45 (s23+s34-s51) s51 (-s12 s23+s23 s34-s34 s45+s12 s51-2 s34 s51-s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s23 s34 s45 (-s12+s34-s51) (s23+s34-s51) s51)/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 s45 (-s12+s34-s51) (s23+s34-s51) s51 (s12 s23+2 s12 s34+s23 s34-s34 s45-s12 s51+s45 s51) tr5)/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 s45 (s23+s34-s51) s51 (s12+s51))/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s23 s34 s45 (s23+s34-s51) s51 (-s12^2 s23+s12 s23 s34-s12 s34 s45+s12^2 s51-s12 s23 s51-2 s12 s34 s51-s23 s34 s51-s12 s45 s51+s34 s45 s51+s12 s51^2-s45 s51^2) tr5)/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s34 s45 s51 (s23^2-s12 s34+s23 s34+s34^2-s23 s45-s23 s51-s34 s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s34 s45 s51 (s12 s23^3+s12^2 s23 s34+3 s12 s23^2 s34-s23^3 s34-3 s23^2 s34^2-s23 s34^3-s12 s23^2 s45-4 s12 s23 s34 s45-s12 s34^2 s45+3 s23 s34^2 s45+s34^3 s45+s23 s34 s45^2-2 s12 s23^2 s51-s12^2 s34 s51-2 s12 s23 s34 s51+3 s23^2 s34 s51+s12 s34^2 s51+3 s23 s34^2 s51+s12 s23 s45 s51+s23^2 s45 s51+s12 s34 s45 s51-2 s23 s34 s45 s51-2 s34^2 s45 s51-s23 s45^2 s51+s12 s23 s51^2-s12 s34 s51^2-2 s23 s34 s51^2-s23 s45 s51^2+s34 s45 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s34 (s23+s34) s45 (s23-s45-s51) s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2-(16 s34 s45 s51 (-s23+s45+s51) (s12 s23^2+s12 s23 s34-s23^2 s34-s23 s34^2+s23 s34 s45+s34^2 s45-s12 s23 s51+s12 s34 s51+2 s23 s34 s51+s23 s45 s51-s34 s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s34 s45 (-s12+s34-s51) s51 (-s23^2+s12 s34+s23 s45+s23 s51))/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s34 s45 (-s12+s34-s51) s51 (s12 s23^3+s12^2 s23 s34+4 s12 s23^2 s34+s23^3 s34+s12 s23 s34^2-s12 s23^2 s45-4 s12 s23 s34 s45-2 s23^2 s34 s45-s12 s34^2 s45+s23 s34 s45^2-2 s12 s23^2 s51-s12^2 s34 s51-4 s12 s23 s34 s51-s23^2 s34 s51+s12 s23 s45 s51+s23^2 s45 s51+s12 s34 s45 s51+s23 s34 s45 s51-s23 s45^2 s51+s12 s23 s51^2-s23 s45 s51^2) tr5)/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s34 s45 (s23-s45-s51) s51 (s12 s23+s12 s34+s23 s51))/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s34 s45 (s23-s45-s51) s51 (-s12^2 s23^2-s12^2 s23 s34+s12 s23^2 s34+s12 s23 s34^2-s12 s23 s34 s45-s12 s34^2 s45+s12^2 s23 s51-s12 s23^2 s51-s12^2 s34 s51-4 s12 s23 s34 s51-s23^2 s34 s51-s12 s23 s45 s51+s12 s34 s45 s51+s23 s34 s45 s51+s12 s23 s51^2-s23 s45 s51^2) tr5)/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 s45 (s23+s34-s51) s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2-(16 s23 s34 s45 (s23+s34-s51) s51 (-2 s12^2-s12 s23+2 s12 s34+s23 s34+2 s12 s45-s34 s45-s12 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s23 s34 s45 (s12+s23-s45-s51) s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2-(16 s23 s34 s45 s51 (-s12^2 s23-s12 s23^2+s12 s23 s34+s23^2 s34+s12 s23 s45-s12 s34 s45-2 s23 s34 s45+s34 s45^2+s12^2 s51-2 s12 s34 s51-s23 s34 s51+s23 s45 s51+s34 s45 s51-s45^2 s51+s12 s51^2-s45 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(32 s12 s23 s34 s45 (s23+s34-s51) s51 (s12-s34+s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s12 s23 s34 s45 s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s12 s23 s34 s45 s51 (s12 s23-s23 s34+s34 s45-s12 s51+2 s23 s51+2 s34 s51-s45 s51-2 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s34 (s12+s23-s45) s45 (-s12+s23+s34-s51) s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2-(16 s34 (s12+s23-s45) s45 s51 (-s12^2 s23-s12 s23^2+s23^2 s34+s23 s34^2+2 s12 s23 s45+s12 s34 s45-s23 s34 s45-s34^2 s45+s12^2 s51-s12 s34 s51-s23 s34 s51-s12 s45 s51+s23 s45 s51+2 s34 s45 s51+s12 s51^2-s45 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s34 (s12+s23-s45) s45 (s23-s45-s51) s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2-(16 s34 (s12+s23-s45) s45 (s23-s45-s51) s51 (-s12 s23+s23 s34-s34 s45-s12 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s12 s34 s45 s51 (s12-s34+s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s34 s45 s51 (s12-s34+s51) (-s12 s23-2 s23^2-s23 s34+2 s23 s45+s34 s45+s12 s51+2 s23 s51-s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s12 s34 s45 s51 (-s23+s45+s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s34 s45 s51 (-s23+s45+s51) (s12 s23-s23 s34+s34 s45+s12 s51+2 s23 s51-s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3};
C5g["+-+++"] = {(16 s12 (s12+s23-s34-s45) s45 (s23+s34-s51) s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s12 s45 (s23+s34-s51) s51 (s12^2 s23+s12 s23^2-s23^2 s34-s23 s34^2-s12 s23 s45-s12 s34 s45+s34^2 s45+s34 s45^2-s12^2 s51-s12 s23 s51+s12 s34 s51+2 s23 s34 s51+2 s12 s45 s51+s23 s45 s51-s34 s45 s51-s45^2 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s12 s45 s51 (-s12 s23-s23^2+s23 s45+s12 s51+s23 s51-s34 s51-s45 s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s45 s51 (s12^2 s23^2+s12 s23^3-s12 s23^2 s34-s23^3 s34-s12 s23^2 s45+s12 s23 s34 s45+2 s23^2 s34 s45-s23 s34 s45^2-2 s12^2 s23 s51-2 s12 s23^2 s51+2 s12 s23 s34 s51+3 s23^2 s34 s51+s23 s34^2 s51+3 s12 s23 s45 s51+s23^2 s45 s51+s12 s34 s45 s51-2 s23 s34 s45 s51-s34^2 s45 s51-s23 s45^2 s51-s34 s45^2 s51+s12^2 s51^2+s12 s23 s51^2-s12 s34 s51^2-2 s23 s34 s51^2-2 s12 s45 s51^2-s23 s45 s51^2+s34 s45 s51^2+s45^2 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s12 s45 (s23+s34-s51) s51 (s12-s34+s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s12 s45 (s23+s34-s51) s51 (s12-s34+s51) (s12 s23+s23 s34-s34 s45-s12 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s12 s45 s51 (-s12 s23+s12 s51-s23 s51-s34 s51+s51^2))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s45 s51 (s12^2 s23^2-s12 s23^2 s34+s12 s23 s34 s45-2 s12^2 s23 s51+s12 s23^2 s51+2 s12 s23 s34 s51+s23^2 s34 s51+s23 s34^2 s51+s12 s23 s45 s51+s12 s34 s45 s51-s23 s34 s45 s51-s34^2 s45 s51+s12^2 s51^2-2 s12 s23 s51^2-s12 s34 s51^2-s23 s34 s51^2-s12 s45 s51^2+s23 s45 s51^2+2 s34 s45 s51^2+s12 s51^3-s45 s51^3) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s12 (s12+s23-s45) s45 (s23-s45-s51) s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s12 (s12+s23-s45) s45 (s23-s45-s51) s51 (s12 s23+2 s12 s34-s23 s34-2 s34^2-s34 s45-s12 s51+2 s34 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s12 (s12+s23-s45) s45 (s23-s45-s51) s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s12 (s12+s23-s45) s45 (s23-s45-s51) s51 (s12 s23-s23 s34+s34 s45-s12 s51+2 s34 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s12 s45 s51 (s12-s34+s51) (-s23+s45+s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s45 s51 (s12-s34+s51) (-s23+s45+s51) (s12 s23+2 s12 s34+s23 s34-s34 s45-s12 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s12 s45 s51 (s12+s51) (-s23+s45+s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s45 s51 (-s23+s45+s51) (s12^2 s23-s12 s23 s34+s12 s34 s45-s12^2 s51+s12 s23 s51+2 s12 s34 s51+s23 s34 s51+s12 s45 s51-s34 s45 s51-s12 s51^2+s45 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s12 (s12+s23-s45) s45 s51 (s12 s23+s12 s34-s34^2-s34 s45-s12 s51+s34 s51+s45 s51))/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 (s12+s23-s45) s45 s51 (s12^2 s23^2+s12^2 s23 s34-s12 s23^2 s34-s23 s34^3-s12 s34^2 s45-s23 s34^2 s45+s34^3 s45+s34^2 s45^2-2 s12^2 s23 s51-s12^2 s34 s51+2 s12 s23 s34 s51+s12 s34^2 s51+s23 s34^2 s51+2 s12 s23 s45 s51+3 s12 s34 s45 s51+s23 s34 s45 s51-2 s34^2 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2) tr5)/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 (s12+s23-s45) s45 s51 (s12 s23-s12 s51+s34 s51+s45 s51))/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 (s12+s23-s45) s45 s51 (s12^2 s23^2-s12 s23^2 s34+s12 s23 s34 s45-2 s12^2 s23 s51+2 s12 s23 s34 s51+s23 s34^2 s51+2 s12 s23 s45 s51+s12 s34 s45 s51+s23 s34 s45 s51-s34^2 s45 s51-s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2) tr5)/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s45 s51 (s12-s34+s51) (s12 s23+s12 s34+s23 s34-s34 s45-s12 s51+s45 s51))/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s45 s51 (s12-s34+s51) (-s12^2 s23^2-s12^2 s23 s34-s12 s23 s34^2-s23^2 s34^2+s12 s34^2 s45+2 s23 s34^2 s45-s34^2 s45^2+2 s12^2 s23 s51+s12^2 s34 s51-2 s12 s23 s45 s51-3 s12 s34 s45 s51-2 s23 s34 s45 s51+2 s34 s45^2 s51-s12^2 s51^2+2 s12 s45 s51^2-s45^2 s51^2) tr5)/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s45 s51 (-s12^2 s23+s12^2 s51-s12 s23 s51-s12 s34 s51-s23 s34 s51-s12 s45 s51+s34 s45 s51+s12 s51^2-s45 s51^2))/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s45 s51 (s12^3 s23^2-s12^2 s23^2 s34+s12^2 s23 s34 s45-2 s12^3 s23 s51+s12^2 s23^2 s51+2 s12^2 s23 s34 s51+s12 s23 s34^2 s51+s23^2 s34^2 s51+2 s12^2 s23 s45 s51+s12^2 s34 s45 s51+s12 s23 s34 s45 s51-s12 s34^2 s45 s51-2 s23 s34^2 s45 s51-s12 s34 s45^2 s51+s34^2 s45^2 s51+s12^3 s51^2-2 s12^2 s23 s51^2-s12^2 s34 s51^2-2 s12^2 s45 s51^2+2 s12 s23 s45 s51^2+3 s12 s34 s45 s51^2+2 s23 s34 s45 s51^2+s12 s45^2 s51^2-2 s34 s45^2 s51^2+s12^2 s51^3-2 s12 s45 s51^3+s45^2 s51^3) tr5)/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 (s12+s23-s45) s45 (s23-s45-s51) s51 (s12 s23+2 s12 s34-s34^2-s34 s45-s12 s51+s34 s51+s45 s51))/(s34 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 (s12+s23-s45) s45 (s23-s45-s51) s51 (s12^2 s23^2+2 s12^2 s23 s34-s12 s23^2 s34+2 s12^2 s34^2-s12 s23 s34^2-2 s12 s34^3-s23 s34^3-2 s12 s34^2 s45-s23 s34^2 s45+s34^3 s45+s34^2 s45^2-2 s12^2 s23 s51-2 s12^2 s34 s51+2 s12 s23 s34 s51+3 s12 s34^2 s51+s23 s34^2 s51+2 s12 s23 s45 s51+4 s12 s34 s45 s51+s23 s34 s45 s51-2 s34^2 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2) tr5)/(s34 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 (s12+s23-s45) s45 (s23-s45-s51) s51 (s12 s23+s12 s34-s12 s51+s34 s51+s45 s51))/(s34 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 (s12+s23-s45) s45 (s23-s45-s51) s51 (s12^2 s23^2+s12^2 s23 s34-s12 s23^2 s34-s12 s23 s34^2+s12 s23 s34 s45+s12 s34^2 s45-2 s12^2 s23 s51-s12^2 s34 s51+2 s12 s23 s34 s51+2 s12 s34^2 s51+s23 s34^2 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+s23 s34 s45 s51-s34^2 s45 s51-s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2) tr5)/(s34 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s45 s51 (s12-s34+s51) (-s23+s45+s51) (s12 s23+2 s12 s34+s23 s34-s34 s45-s12 s51+s45 s51))/(s34 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s45 s51 (s12-s34+s51) (-s23+s45+s51) (s12^2 s23^2+2 s12^2 s23 s34+2 s12^2 s34^2+2 s12 s23 s34^2+s23^2 s34^2-2 s12 s34^2 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51-2 s12^2 s34 s51+2 s12 s23 s45 s51+4 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/(s34 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s45 s51 (-s23+s45+s51) (s12^2 s23+s12^2 s34-s12^2 s51+s12 s23 s51+2 s12 s34 s51+s23 s34 s51+s12 s45 s51-s34 s45 s51-s12 s51^2+s45 s51^2))/(s34 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s45 s51 (-s23+s45+s51) (s12^3 s23^2+s12^3 s23 s34-s12^2 s23^2 s34-s12^2 s23 s34^2+s12^2 s23 s34 s45+s12^2 s34^2 s45-2 s12^3 s23 s51+s12^2 s23^2 s51-s12^3 s34 s51+3 s12^2 s23 s34 s51+2 s12^2 s34^2 s51+2 s12 s23 s34^2 s51+s23^2 s34^2 s51+2 s12^2 s23 s45 s51+2 s12^2 s34 s45 s51+s12 s23 s34 s45 s51-2 s12 s34^2 s45 s51-2 s23 s34^2 s45 s51-s12 s34 s45^2 s51+s34^2 s45^2 s51+s12^3 s51^2-2 s12^2 s23 s51^2-2 s12^2 s34 s51^2-2 s12^2 s45 s51^2+2 s12 s23 s45 s51^2+4 s12 s34 s45 s51^2+2 s23 s34 s45 s51^2+s12 s45^2 s51^2-2 s34 s45^2 s51^2+s12^2 s51^3-2 s12 s45 s51^3+s45^2 s51^3) tr5)/(s34 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) s45 s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s12 s23 (s12+s23-s45) s45 s51 (s12 s23+2 s12 s34-s23 s34-2 s34^2-s34 s45-s12 s51+2 s34 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s12 s23 (s12+s23-s45) s45 s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s12 s23 (s12+s23-s45) s45 s51 (s12 s23-s23 s34+s34 s45-s12 s51+2 s34 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s12 s23 s45 s51 (s12-s34+s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s12 s23 s45 s51 (s12-s34+s51) (s12 s23+2 s12 s34+s23 s34-s34 s45-s12 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s12 s23 s45 s51 (s12+s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s12 s23 s45 s51 (s12^2 s23-s12 s23 s34+s12 s34 s45-s12^2 s51+s12 s23 s51+2 s12 s34 s51+s23 s34 s51+s12 s45 s51-s34 s45 s51-s12 s51^2+s45 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s12 (s12+s23-s45) s45 s51 (-s23^2+s12 s34-s23 s34-s34^2+s23 s45+s23 s51+s34 s51))/((s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 (s12+s23-s45) s45 s51 (s12 s23^3+s12^2 s23 s34+3 s12 s23^2 s34-s23^3 s34-3 s23^2 s34^2-s23 s34^3-s12 s23^2 s45-4 s12 s23 s34 s45-s12 s34^2 s45+3 s23 s34^2 s45+s34^3 s45+s23 s34 s45^2-2 s12 s23^2 s51-s12^2 s34 s51-2 s12 s23 s34 s51+3 s23^2 s34 s51+s12 s34^2 s51+3 s23 s34^2 s51+s12 s23 s45 s51+s23^2 s45 s51+s12 s34 s45 s51-2 s23 s34 s45 s51-2 s34^2 s45 s51-s23 s45^2 s51+s12 s23 s51^2-s12 s34 s51^2-2 s23 s34 s51^2-s23 s45 s51^2+s34 s45 s51^2) tr5)/((s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 (s23+s34) (s12+s23-s45) s45 (s23-s45-s51) s51)/((s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 (s12+s23-s45) s45 (s23-s45-s51) s51 (s12 s23^2+s12 s23 s34-s23^2 s34-s23 s34^2+s23 s34 s45+s34^2 s45-s12 s23 s51+s12 s34 s51+2 s23 s34 s51+s23 s45 s51-s34 s45 s51) tr5)/((s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s45 s51 (s12-s34+s51) (-s23^2+s12 s34+s23 s45+s23 s51))/((s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s45 s51 (s12-s34+s51) (s12 s23^3+s12^2 s23 s34+4 s12 s23^2 s34+s23^3 s34+s12 s23 s34^2-s12 s23^2 s45-4 s12 s23 s34 s45-2 s23^2 s34 s45-s12 s34^2 s45+s23 s34 s45^2-2 s12 s23^2 s51-s12^2 s34 s51-4 s12 s23 s34 s51-s23^2 s34 s51+s12 s23 s45 s51+s23^2 s45 s51+s12 s34 s45 s51+s23 s34 s45 s51-s23 s45^2 s51+s12 s23 s51^2-s23 s45 s51^2) tr5)/((s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s45 s51 (-s23+s45+s51) (s12 s23+s12 s34+s23 s51))/((s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s45 s51 (-s23+s45+s51) (s12^2 s23^2+s12^2 s23 s34-s12 s23^2 s34-s12 s23 s34^2+s12 s23 s34 s45+s12 s34^2 s45-s12^2 s23 s51+s12 s23^2 s51+s12^2 s34 s51+4 s12 s23 s34 s51+s23^2 s34 s51+s12 s23 s45 s51-s12 s34 s45 s51-s23 s34 s45 s51-s12 s23 s51^2+s23 s45 s51^2) tr5)/((s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) s45 s51 (s12 s23+2 s12 s34-s34^2-s34 s45-s12 s51+s34 s51+s45 s51))/(s34 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 (s12+s23-s45) s45 s51 (s12^2 s23^2+2 s12^2 s23 s34-s12 s23^2 s34+2 s12^2 s34^2-s12 s23 s34^2-2 s12 s34^3-s23 s34^3-2 s12 s34^2 s45-s23 s34^2 s45+s34^3 s45+s34^2 s45^2-2 s12^2 s23 s51-2 s12^2 s34 s51+2 s12 s23 s34 s51+3 s12 s34^2 s51+s23 s34^2 s51+2 s12 s23 s45 s51+4 s12 s34 s45 s51+s23 s34 s45 s51-2 s34^2 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2) tr5)/(s34 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) s45 s51 (s12 s23+s12 s34-s12 s51+s34 s51+s45 s51))/(s34 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 (s12+s23-s45) s45 s51 (s12^2 s23^2+s12^2 s23 s34-s12 s23^2 s34-s12 s23 s34^2+s12 s23 s34 s45+s12 s34^2 s45-2 s12^2 s23 s51-s12^2 s34 s51+2 s12 s23 s34 s51+2 s12 s34^2 s51+s23 s34^2 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+s23 s34 s45 s51-s34^2 s45 s51-s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2) tr5)/(s34 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s45 s51 (s12-s34+s51) (s12 s23+2 s12 s34+s23 s34-s34 s45-s12 s51+s45 s51))/(s34 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s45 s51 (s12-s34+s51) (s12^2 s23^2+2 s12^2 s23 s34+2 s12^2 s34^2+2 s12 s23 s34^2+s23^2 s34^2-2 s12 s34^2 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51-2 s12^2 s34 s51+2 s12 s23 s45 s51+4 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/(s34 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s45 s51 (s12^2 s23+s12^2 s34-s12^2 s51+s12 s23 s51+2 s12 s34 s51+s23 s34 s51+s12 s45 s51-s34 s45 s51-s12 s51^2+s45 s51^2))/(s34 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s45 s51 (s12^3 s23^2+s12^3 s23 s34-s12^2 s23^2 s34-s12^2 s23 s34^2+s12^2 s23 s34 s45+s12^2 s34^2 s45-2 s12^3 s23 s51+s12^2 s23^2 s51-s12^3 s34 s51+3 s12^2 s23 s34 s51+2 s12^2 s34^2 s51+2 s12 s23 s34^2 s51+s23^2 s34^2 s51+2 s12^2 s23 s45 s51+2 s12^2 s34 s45 s51+s12 s23 s34 s45 s51-2 s12 s34^2 s45 s51-2 s23 s34^2 s45 s51-s12 s34 s45^2 s51+s34^2 s45^2 s51+s12^3 s51^2-2 s12^2 s23 s51^2-2 s12^2 s34 s51^2-2 s12^2 s45 s51^2+2 s12 s23 s45 s51^2+4 s12 s34 s45 s51^2+2 s23 s34 s45 s51^2+s12 s45^2 s51^2-2 s34 s45^2 s51^2+s12^2 s51^3-2 s12 s45 s51^3+s45^2 s51^3) tr5)/(s34 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 (s12+s23-s45) s45 s51 (-s12 s23^3-3 s12 s23^2 s34+s12^2 s34^2-s12 s23 s34^2+s23^2 s34^2-s12 s34^3+s12 s23^2 s45+3 s12 s23 s34 s45+s23^2 s34 s45-s23 s34^2 s45-s23 s34 s45^2+2 s12 s23^2 s51+3 s12 s23 s34 s51-s23^2 s34 s51+s12 s34^2 s51-s23 s34^2 s51-s12 s23 s45 s51-s23^2 s45 s51+s23 s45^2 s51-s12 s23 s51^2+s23 s34 s51^2+s23 s45 s51^2))/(s34 (s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 (s12+s23-s45) s45 s51 (s12^2 s23^4+3 s12^2 s23^3 s34-s12 s23^4 s34+s12^3 s23 s34^2+5 s12^2 s23^2 s34^2-2 s12 s23^3 s34^2-5 s12 s23^2 s34^3-s23^3 s34^3-s12 s23 s34^4-s12^2 s23^3 s45-3 s12^2 s23^2 s34 s45+s12 s23^3 s34 s45-6 s12^2 s23 s34^2 s45-s12 s23^2 s34^2 s45-s23^3 s34^2 s45-s12^2 s34^3 s45+5 s12 s23 s34^3 s45+2 s23^2 s34^3 s45+s12 s34^4 s45+3 s12 s23 s34^2 s45^2+2 s23^2 s34^2 s45^2-s23 s34^3 s45^2-s23 s34^2 s45^3-3 s12^2 s23^3 s51-6 s12^2 s23^2 s34 s51+3 s12 s23^3 s34 s51-s12^3 s34^2 s51-4 s12^2 s23 s34^2 s51+7 s12 s23^2 s34^2 s51+s23^3 s34^2 s51+s12^2 s34^3 s51+5 s12 s23 s34^3 s51+s23^2 s34^3 s51+2 s12^2 s23^2 s45 s51+2 s12 s23^3 s45 s51+3 s12^2 s23 s34 s45 s51+3 s12 s23^2 s34 s45 s51+s23^3 s34 s45 s51+s12^2 s34^2 s45 s51-3 s12 s23 s34^2 s45 s51-2 s23^2 s34^2 s45 s51-2 s12 s34^3 s45 s51-s23 s34^3 s45 s51-2 s12 s23^2 s45^2 s51-5 s12 s23 s34 s45^2 s51-3 s23^2 s34 s45^2 s51+s23 s34^2 s45^2 s51+2 s23 s34 s45^3 s51+3 s12^2 s23^2 s51^2+3 s12^2 s23 s34 s51^2-3 s12 s23^2 s34 s51^2-s12^2 s34^2 s51^2-5 s12 s23 s34^2 s51^2-s23^2 s34^2 s51^2-s12^2 s23 s45 s51^2-4 s12 s23^2 s45 s51^2-4 s12 s23 s34 s45 s51^2+s12 s34^2 s45 s51^2+2 s23 s34^2 s45 s51^2+2 s12 s23 s45^2 s51^2+s23^2 s45^2 s51^2+s23 s34 s45^2 s51^2-s23 s45^3 s51^2-s12^2 s23 s51^3+s12 s23 s34 s51^3+2 s12 s23 s45 s51^3-s23 s34 s45 s51^3-s23 s45^2 s51^3) tr5)/(s34 (s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 (s12+s23-s45) s45 (s23-s45-s51) s51 (s12 s23^2+2 s12 s23 s34+s12 s34^2-s12 s23 s51+s23 s34 s51+s23 s45 s51))/(s34 (s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 (s12+s23-s45) s45 (s23-s45-s51) s51 (s12^2 s23^3+2 s12^2 s23^2 s34-s12 s23^3 s34+s12^2 s23 s34^2-2 s12 s23^2 s34^2-s12 s23 s34^3+s12 s23^2 s34 s45+2 s12 s23 s34^2 s45+s12 s34^3 s45-2 s12^2 s23^2 s51-2 s12^2 s23 s34 s51+2 s12 s23^2 s34 s51+s12^2 s34^2 s51+4 s12 s23 s34^2 s51+s23^2 s34^2 s51+2 s12 s23^2 s45 s51+3 s12 s23 s34 s45 s51+s23^2 s34 s45 s51-s12 s34^2 s45 s51-s23 s34^2 s45 s51-s23 s34 s45^2 s51+s12^2 s23 s51^2-s12 s23 s34 s51^2-2 s12 s23 s45 s51^2+s23 s34 s45 s51^2+s23 s45^2 s51^2) tr5)/(s34 (s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s45 s51 (s12-s34+s51) (-s12 s23^3-3 s12 s23^2 s34-s23^3 s34+s12^2 s34^2+s12 s23^2 s45+3 s12 s23 s34 s45+2 s23^2 s34 s45-s23 s34 s45^2+2 s12 s23^2 s51+3 s12 s23 s34 s51+s23^2 s34 s51-s12 s23 s45 s51-s23^2 s45 s51-s23 s34 s45 s51+s23 s45^2 s51-s12 s23 s51^2+s23 s45 s51^2))/(s34 (s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s45 s51 (s12-s34+s51) (s12^2 s23^4+3 s12^2 s23^3 s34+s12^3 s23 s34^2+6 s12^2 s23^2 s34^2+3 s12 s23^3 s34^2+s23^4 s34^2+s12^2 s23 s34^3-s12^2 s23^3 s45-3 s12^2 s23^2 s34 s45-6 s12^2 s23 s34^2 s45-6 s12 s23^2 s34^2 s45-3 s23^3 s34^2 s45-s12^2 s34^3 s45+3 s12 s23 s34^2 s45^2+3 s23^2 s34^2 s45^2-s23 s34^2 s45^3-3 s12^2 s23^3 s51-6 s12^2 s23^2 s34 s51-s12^3 s34^2 s51-6 s12^2 s23 s34^2 s51-3 s12 s23^2 s34^2 s51-s23^3 s34^2 s51+2 s12^2 s23^2 s45 s51+2 s12 s23^3 s45 s51+3 s12^2 s23 s34 s45 s51+5 s12 s23^2 s34 s45 s51+2 s23^3 s34 s45 s51+s12^2 s34^2 s45 s51+3 s12 s23 s34^2 s45 s51+2 s23^2 s34^2 s45 s51-2 s12 s23^2 s45^2 s51-5 s12 s23 s34 s45^2 s51-4 s23^2 s34 s45^2 s51-s23 s34^2 s45^2 s51+2 s23 s34 s45^3 s51+3 s12^2 s23^2 s51^2+3 s12^2 s23 s34 s51^2-s12^2 s23 s45 s51^2-4 s12 s23^2 s45 s51^2-5 s12 s23 s34 s45 s51^2-2 s23^2 s34 s45 s51^2+2 s12 s23 s45^2 s51^2+s23^2 s45^2 s51^2+2 s23 s34 s45^2 s51^2-s23 s45^3 s51^2-s12^2 s23 s51^3+2 s12 s23 s45 s51^3-s23 s45^2 s51^3) tr5)/(s34 (s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s45 s51 (-s23+s45+s51) (s12^2 s23^2+2 s12^2 s23 s34+s12^2 s34^2-s12^2 s23 s51+s12 s23^2 s51+3 s12 s23 s34 s51+s23^2 s34 s51+s12 s23 s45 s51-s23 s34 s45 s51-s12 s23 s51^2+s23 s45 s51^2))/(s34 (s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s45 s51 (-s23+s45+s51) (s12^3 s23^3+2 s12^3 s23^2 s34-s12^2 s23^3 s34+s12^3 s23 s34^2-2 s12^2 s23^2 s34^2-s12^2 s23 s34^3+s12^2 s23^2 s34 s45+2 s12^2 s23 s34^2 s45+s12^2 s34^3 s45-2 s12^3 s23^2 s51+s12^2 s23^3 s51-2 s12^3 s23 s34 s51+4 s12^2 s23^2 s34 s51+s12^3 s34^2 s51+6 s12^2 s23 s34^2 s51+3 s12 s23^2 s34^2 s51+s23^3 s34^2 s51+2 s12^2 s23^2 s45 s51+3 s12^2 s23 s34 s45 s51+s12 s23^2 s34 s45 s51-s12^2 s34^2 s45 s51-3 s12 s23 s34^2 s45 s51-2 s23^2 s34^2 s45 s51-s12 s23 s34 s45^2 s51+s23 s34^2 s45^2 s51+s12^3 s23 s51^2-2 s12^2 s23^2 s51^2-3 s12^2 s23 s34 s51^2-2 s12^2 s23 s45 s51^2+2 s12 s23^2 s45 s51^2+5 s12 s23 s34 s45 s51^2+2 s23^2 s34 s45 s51^2+s12 s23 s45^2 s51^2-2 s23 s34 s45^2 s51^2+s12^2 s23 s51^3-2 s12 s23 s45 s51^3+s23 s45^2 s51^3) tr5)/(s34 (s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3)};
C5g["++-++"] = {-((16 s12 s23 (s23+s34-s51) s51 (s12^2 s23 s34-2 s12 s23 s34^2+s23 s34^3-s12^2 s34 s45-3 s12 s23 s34 s45+s12 s34^2 s45+3 s23 s34^2 s45-s12 s23 s45^2-s23^2 s45^2+s12 s34 s45^2+s23 s34 s45^2-s34^2 s45^2+s23 s45^3-s12^2 s34 s51+s12 s23 s34 s51+s12 s34^2 s51-s23 s34^2 s51-3 s23 s34 s45 s51-s34^2 s45 s51+s34 s45^2 s51-s12 s34 s51^2+s34 s45 s51^2))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 (s23+s34-s51) s51 (s12^3 s23^2 s34-3 s12^2 s23^2 s34^2+3 s12 s23^2 s34^3-s23^2 s34^4-s12^3 s23 s34 s45-3 s12^2 s23^2 s34 s45+3 s12^2 s23 s34^2 s45+6 s12 s23^2 s34^2 s45-3 s12 s23 s34^3 s45-3 s23^2 s34^3 s45+s23 s34^4 s45+s12^2 s23^2 s45^2+s12 s23^3 s45^2+5 s12^2 s23 s34 s45^2+4 s12 s23^2 s34 s45^2-s23^3 s34 s45^2+s12^2 s34^2 s45^2-7 s12 s23 s34^2 s45^2-5 s23^2 s34^2 s45^2-s12 s34^3 s45^2+2 s23 s34^3 s45^2-s12 s23^2 s45^3-5 s12 s23 s34 s45^3-s12 s34^2 s45^3+5 s23 s34^2 s45^3+s34^3 s45^3+s23 s34 s45^4-2 s12^3 s23 s34 s51+s12^2 s23^2 s34 s51+4 s12^2 s23 s34^2 s51-2 s12 s23^2 s34^2 s51-2 s12 s23 s34^3 s51+s23^2 s34^3 s51+s12^3 s34 s45 s51+4 s12^2 s23 s34 s45 s51-3 s12 s23^2 s34 s45 s51-3 s12 s23 s34^2 s45 s51+3 s23^2 s34^2 s45 s51-s12 s34^3 s45 s51-s23 s34^3 s45 s51-s12^2 s23 s45^2 s51-s12 s23^2 s45^2 s51-2 s12^2 s34 s45^2 s51+3 s12 s23 s34 s45^2 s51+6 s23^2 s34 s45^2 s51+2 s12 s34^2 s45^2 s51+s23 s34^2 s45^2 s51+s34^3 s45^2 s51+2 s12 s23 s45^3 s51+s23^2 s45^3 s51+s12 s34 s45^3 s51-5 s23 s34 s45^3 s51-2 s34^2 s45^3 s51-s23 s45^4 s51+s12^3 s34 s51^2-2 s12^2 s23 s34 s51^2-s12^2 s34^2 s51^2+2 s12 s23 s34^2 s51^2-s12^2 s34 s45 s51^2+5 s12 s23 s34 s45 s51^2+3 s12 s34^2 s45 s51^2-s12 s34 s45^2 s51^2-3 s23 s34 s45^2 s51^2-2 s34^2 s45^2 s51^2+s34 s45^3 s51^2+s12^2 s34 s51^3-2 s12 s34 s45 s51^3+s34 s45^2 s51^3) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 (s23+s34-s51) s51 (-s12 s23 s45^2-s23^2 s45^2-s12 s34 s45^2-s23 s34 s45^2+s23 s45^3+s34 s45^3+s12 s23 s34 s51-s23 s34^2 s51-2 s12 s34 s45 s51-3 s23 s34 s45 s51+2 s34 s45^2 s51-s12 s34 s51^2+s34 s45 s51^2))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 (s23+s34-s51) s51 (s12^2 s23^2 s45^2+s12 s23^3 s45^2+s12^2 s23 s34 s45^2-s23^3 s34 s45^2-s12 s23 s34^2 s45^2-s23^2 s34^2 s45^2-s12 s23^2 s45^3+2 s23^2 s34 s45^3+s12 s34^2 s45^3+2 s23 s34^2 s45^3-s23 s34 s45^4-s34^2 s45^4+s12^2 s23^2 s34 s51-2 s12 s23^2 s34^2 s51+s23^2 s34^3 s51-2 s12^2 s23 s34 s45 s51-3 s12 s23^2 s34 s45 s51+3 s12 s23 s34^2 s45 s51+3 s23^2 s34^2 s45 s51-s23 s34^3 s45 s51-s12^2 s23 s45^2 s51-s12 s23^2 s45^2 s51+s12^2 s34 s45^2 s51+9 s12 s23 s34 s45^2 s51+6 s23^2 s34 s45^2 s51+2 s12 s34^2 s45^2 s51-s23 s34^2 s45^2 s51+2 s12 s23 s45^3 s51+s23^2 s45^3 s51-2 s12 s34 s45^3 s51-7 s23 s34 s45^3 s51-2 s34^2 s45^3 s51-s23 s45^4 s51+s34 s45^4 s51-2 s12^2 s23 s34 s51^2+2 s12 s23 s34^2 s51^2+2 s12^2 s34 s45 s51^2+5 s12 s23 s34 s45 s51^2+s12 s34^2 s45 s51^2-4 s12 s34 s45^2 s51^2-3 s23 s34 s45^2 s51^2-s34^2 s45^2 s51^2+2 s34 s45^3 s51^2+s12^2 s34 s51^3-2 s12 s34 s45 s51^3+s34 s45^2 s51^3) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 (s23+s34-s51) s51 (s12-s34+s51) (s12 s23 s34-s23 s34^2-s12 s34 s45-2 s23 s34 s45-s23 s45^2-s12 s34 s51))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 (s23+s34-s51) s51 (s12-s34+s51) (s12^2 s23^2 s34-2 s12 s23^2 s34^2+s23^2 s34^3-s12^2 s23 s34 s45-2 s12 s23^2 s34 s45+2 s12 s23 s34^2 s45+2 s23^2 s34^2 s45-s23 s34^3 s45+s12 s23^2 s45^2+4 s12 s23 s34 s45^2+s23^2 s34 s45^2+s12 s34^2 s45^2-2 s23 s34^2 s45^2-s23 s34 s45^3-2 s12^2 s23 s34 s51+2 s12 s23 s34^2 s51+s12^2 s34 s45 s51+3 s12 s23 s34 s45 s51+s12 s34^2 s45 s51+s23 s34^2 s45 s51-s12 s23 s45^2 s51-s12 s34 s45^2 s51+2 s23 s34 s45^2 s51+s23 s45^3 s51+s12^2 s34 s51^2-s12 s34 s45 s51^2) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 (s23+s34-s51) s51 (-s12 s23 s45^2-s12 s34 s45^2+s12 s23 s34 s51-s23 s34^2 s51-2 s12 s34 s45 s51-2 s23 s34 s45 s51-s23 s45^2 s51-s12 s34 s51^2))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 (s23+s34-s51) s51 (s12^2 s23^2 s45^2+s12^2 s23 s34 s45^2-s12 s23^2 s34 s45^2-s12 s23 s34^2 s45^2+s12 s23 s34 s45^3+s12 s34^2 s45^3+s12^2 s23^2 s34 s51-2 s12 s23^2 s34^2 s51+s23^2 s34^3 s51-2 s12^2 s23 s34 s45 s51-2 s12 s23^2 s34 s45 s51+3 s12 s23 s34^2 s45 s51+2 s23^2 s34^2 s45 s51-s23 s34^3 s45 s51-s12^2 s23 s45^2 s51+s12 s23^2 s45^2 s51+s12^2 s34 s45^2 s51+8 s12 s23 s34 s45^2 s51+s23^2 s34 s45^2 s51+2 s12 s34^2 s45^2 s51-2 s23 s34^2 s45^2 s51+s12 s23 s45^3 s51-s12 s34 s45^3 s51-s23 s34 s45^3 s51-2 s12^2 s23 s34 s51^2+2 s12 s23 s34^2 s51^2+2 s12^2 s34 s45 s51^2+3 s12 s23 s34 s45 s51^2+s12 s34^2 s45 s51^2+s23 s34^2 s45 s51^2-s12 s23 s45^2 s51^2-2 s12 s34 s45^2 s51^2+2 s23 s34 s45^2 s51^2+s23 s45^3 s51^2+s12^2 s34 s51^3-s12 s34 s45 s51^3) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 (s23+s34-s51) s51 (s12^2 s23 s34-2 s12 s23 s34^2+s23 s34^3-2 s12^2 s34 s45-3 s12 s23 s34 s45+3 s12 s34^2 s45+3 s23 s34^2 s45-s34^3 s45-s12^2 s45^2-2 s12 s23 s45^2-s23^2 s45^2+4 s12 s34 s45^2+2 s23 s34 s45^2-3 s34^2 s45^2+2 s12 s45^3+2 s23 s45^3-2 s34 s45^3-s45^4-s12^2 s34 s51+s12 s23 s34 s51+s12 s34^2 s51-s23 s34^2 s51-s12 s34 s45 s51-3 s23 s34 s45 s51+2 s34 s45^2 s51-s12 s34 s51^2+s34 s45 s51^2))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 (s23+s34-s51) s51 (s12^3 s23^2 s34-3 s12^2 s23^2 s34^2+3 s12 s23^2 s34^3-s23^2 s34^4-2 s12^3 s23 s34 s45-3 s12^2 s23^2 s34 s45+6 s12^2 s23 s34^2 s45+6 s12 s23^2 s34^2 s45-6 s12 s23 s34^3 s45-3 s23^2 s34^3 s45+2 s23 s34^4 s45+s12^3 s23 s45^2+2 s12^2 s23^2 s45^2+s12 s23^3 s45^2+2 s12^3 s34 s45^2+7 s12^2 s23 s34 s45^2+2 s12 s23^2 s34 s45^2-s23^3 s34 s45^2-4 s12^2 s34^2 s45^2-14 s12 s23 s34^2 s45^2-4 s23^2 s34^2 s45^2+3 s12 s34^3 s45^2+6 s23 s34^3 s45^2-s34^4 s45^2-2 s12^2 s23 s45^3-2 s12 s23^2 s45^3-5 s12^2 s34 s45^3-6 s12 s23 s34 s45^3+s23^2 s34 s45^3+8 s12 s34^2 s45^3+8 s23 s34^2 s45^3-3 s34^3 s45^3+s12 s23 s45^4+4 s12 s34 s45^4+s23 s34 s45^4-4 s34^2 s45^4-s34 s45^5-2 s12^3 s23 s34 s51+s12^2 s23^2 s34 s51+4 s12^2 s23 s34^2 s51-2 s12 s23^2 s34^2 s51-2 s12 s23 s34^3 s51+s23^2 s34^3 s51+2 s12^3 s34 s45 s51+3 s12^2 s23 s34 s45 s51-3 s12 s23^2 s34 s45 s51-2 s12^2 s34^2 s45 s51-s12 s23 s34^2 s45 s51+3 s23^2 s34^2 s45 s51-2 s23 s34^3 s45 s51-s12^3 s45^2 s51-2 s12^2 s23 s45^2 s51-s12 s23^2 s45^2 s51+9 s12 s23 s34 s45^2 s51+6 s23^2 s34 s45^2 s51+s12 s34^2 s45^2 s51-4 s23 s34^2 s45^2 s51+s34^3 s45^2 s51+3 s12^2 s45^3 s51+4 s12 s23 s45^3 s51+s23^2 s45^3 s51-6 s12 s34 s45^3 s51-10 s23 s34 s45^3 s51+s34^2 s45^3 s51-3 s12 s45^4 s51-2 s23 s45^4 s51+4 s34 s45^4 s51+s45^5 s51+s12^3 s34 s51^2-2 s12^2 s23 s34 s51^2-s12^2 s34^2 s51^2+2 s12 s23 s34^2 s51^2+5 s12 s23 s34 s45 s51^2+2 s12 s34^2 s45 s51^2-3 s12 s34 s45^2 s51^2-3 s23 s34 s45^2 s51^2-s34^2 s45^2 s51^2+2 s34 s45^3 s51^2+s12^2 s34 s51^3-2 s12 s34 s45 s51^3+s34 s45^2 s51^3) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s23+s34-s51) s51 (s12^2 s45^2+2 s12 s23 s45^2+s23^2 s45^2-2 s12 s45^3-2 s23 s45^3+s45^4-s12 s23 s34 s51+s23 s34^2 s51+3 s12 s34 s45 s51+3 s23 s34 s45 s51-s34^2 s45 s51-3 s34 s45^2 s51+s12 s34 s51^2-s34 s45 s51^2))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 (s23+s34-s51) s51 (s12^3 s23 s45^2+2 s12^2 s23^2 s45^2+s12 s23^3 s45^2-s12^2 s23 s34 s45^2-2 s12 s23^2 s34 s45^2-s23^3 s34 s45^2-2 s12^2 s23 s45^3-2 s12 s23^2 s45^3+s12^2 s34 s45^3+4 s12 s23 s34 s45^3+3 s23^2 s34 s45^3+s12 s23 s45^4-2 s12 s34 s45^4-3 s23 s34 s45^4+s34 s45^5+s12^2 s23^2 s34 s51-2 s12 s23^2 s34^2 s51+s23^2 s34^3 s51-3 s12^2 s23 s34 s45 s51-3 s12 s23^2 s34 s45 s51+5 s12 s23 s34^2 s45 s51+3 s23^2 s34^2 s45 s51-2 s23 s34^3 s45 s51-s12^3 s45^2 s51-2 s12^2 s23 s45^2 s51-s12 s23^2 s45^2 s51+6 s12^2 s34 s45^2 s51+15 s12 s23 s34 s45^2 s51+6 s23^2 s34 s45^2 s51-3 s12 s34^2 s45^2 s51-6 s23 s34^2 s45^2 s51+s34^3 s45^2 s51+3 s12^2 s45^3 s51+4 s12 s23 s45^3 s51+s23^2 s45^3 s51-12 s12 s34 s45^3 s51-12 s23 s34 s45^3 s51+3 s34^2 s45^3 s51-3 s12 s45^4 s51-2 s23 s45^4 s51+6 s34 s45^4 s51+s45^5 s51-2 s12^2 s23 s34 s51^2+2 s12 s23 s34^2 s51^2+3 s12^2 s34 s45 s51^2+5 s12 s23 s34 s45 s51^2-6 s12 s34 s45^2 s51^2-3 s23 s34 s45^2 s51^2+3 s34 s45^3 s51^2+s12^2 s34 s51^3-2 s12 s34 s45 s51^3+s34 s45^2 s51^3) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 (s23+s34-s51) s51 (s12-s34+s51) (s12 s23 s34-s23 s34^2-2 s12 s34 s45-2 s23 s34 s45+s34^2 s45-s12 s45^2-s23 s45^2+2 s34 s45^2+s45^3-s12 s34 s51))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 (s23+s34-s51) s51 (s12-s34+s51) (s12^2 s23^2 s34-2 s12 s23^2 s34^2+s23^2 s34^3-2 s12^2 s23 s34 s45-2 s12 s23^2 s34 s45+4 s12 s23 s34^2 s45+2 s23^2 s34^2 s45-2 s23 s34^3 s45+s12^2 s23 s45^2+s12 s23^2 s45^2+2 s12^2 s34 s45^2+5 s12 s23 s34 s45^2+s23^2 s34 s45^2-2 s12 s34^2 s45^2-4 s23 s34^2 s45^2+s34^3 s45^2-s12 s23 s45^3-3 s12 s34 s45^3-2 s23 s34 s45^3+2 s34^2 s45^3+s34 s45^4-2 s12^2 s23 s34 s51+2 s12 s23 s34^2 s51+2 s12^2 s34 s45 s51+3 s12 s23 s34 s45 s51+s23 s34^2 s45 s51-s12^2 s45^2 s51-s12 s23 s45^2 s51+2 s23 s34 s45^2 s51-s34^2 s45^2 s51+2 s12 s45^3 s51+s23 s45^3 s51-2 s34 s45^3 s51-s45^4 s51+s12^2 s34 s51^2-s12 s34 s45 s51^2) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s23+s34-s51) s51 (s12^2 s45^2+s12 s23 s45^2-s12 s45^3-s12 s23 s34 s51+s23 s34^2 s51+3 s12 s34 s45 s51+2 s23 s34 s45 s51-s34^2 s45 s51+s12 s45^2 s51+s23 s45^2 s51-2 s34 s45^2 s51-s45^3 s51+s12 s34 s51^2))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 (s23+s34-s51) s51 (s12^3 s23 s45^2+s12^2 s23^2 s45^2-s12^2 s23 s34 s45^2-s12 s23^2 s34 s45^2-s12^2 s23 s45^3+s12^2 s34 s45^3+2 s12 s23 s34 s45^3-s12 s34 s45^4+s12^2 s23^2 s34 s51-2 s12 s23^2 s34^2 s51+s23^2 s34^3 s51-3 s12^2 s23 s34 s45 s51-2 s12 s23^2 s34 s45 s51+5 s12 s23 s34^2 s45 s51+2 s23^2 s34^2 s45 s51-2 s23 s34^3 s45 s51-s12^3 s45^2 s51+s12 s23^2 s45^2 s51+6 s12^2 s34 s45^2 s51+9 s12 s23 s34 s45^2 s51+s23^2 s34 s45^2 s51-3 s12 s34^2 s45^2 s51-4 s23 s34^2 s45^2 s51+s34^3 s45^2 s51+2 s12^2 s45^3 s51-7 s12 s34 s45^3 s51-2 s23 s34 s45^3 s51+2 s34^2 s45^3 s51-s12 s45^4 s51+s34 s45^4 s51-2 s12^2 s23 s34 s51^2+2 s12 s23 s34^2 s51^2+3 s12^2 s34 s45 s51^2+3 s12 s23 s34 s45 s51^2+s23 s34^2 s45 s51^2-s12^2 s45^2 s51^2-s12 s23 s45^2 s51^2-s12 s34 s45^2 s51^2+2 s23 s34 s45^2 s51^2-s34^2 s45^2 s51^2+2 s12 s45^3 s51^2+s23 s45^3 s51^2-2 s34 s45^3 s51^2-s45^4 s51^2+s12^2 s34 s51^3-s12 s34 s45 s51^3) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 (s23+s34-s51) s51 (s12^3 s23-2 s12^2 s23 s34+s12 s23 s34^2-s12^3 s45-3 s12^2 s23 s45+s12^2 s34 s45+3 s12 s23 s34 s45+2 s12^2 s45^2+s12 s23 s45^2-s23^2 s45^2-2 s12 s34 s45^2-s23 s34 s45^2-s12 s45^3+s23 s45^3+s34 s45^3-s12^3 s51+s12^2 s23 s51+s12^2 s34 s51-s12 s23 s34 s51+s12^2 s45 s51-3 s12 s23 s45 s51-2 s12 s34 s45 s51+s12 s45^2 s51+2 s23 s45^2 s51+s34 s45^2 s51-s45^3 s51-s12^2 s51^2+2 s12 s45 s51^2-s45^2 s51^2))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 (s23+s34-s51) s51 (s12^4 s23^2-3 s12^3 s23^2 s34+3 s12^2 s23^2 s34^2-s12 s23^2 s34^3-s12^4 s23 s45-3 s12^3 s23^2 s45+3 s12^3 s23 s34 s45+6 s12^2 s23^2 s34 s45-3 s12^2 s23 s34^2 s45-3 s12 s23^2 s34^2 s45+s12 s23 s34^3 s45+4 s12^3 s23 s45^2+5 s12^2 s23^2 s45^2+s12 s23^3 s45^2+s12^3 s34 s45^2-5 s12^2 s23 s34 s45^2-4 s12 s23^2 s34 s45^2-s23^3 s34 s45^2-s12^2 s34^2 s45^2+s12 s23 s34^2 s45^2-s23^2 s34^2 s45^2-5 s12^2 s23 s45^3-3 s12 s23^2 s45^3-2 s12^2 s34 s45^3+3 s12 s23 s34 s45^3+2 s23^2 s34 s45^3+2 s12 s34^2 s45^3+2 s23 s34^2 s45^3+2 s12 s23 s45^4+s12 s34 s45^4-s23 s34 s45^4-s34^2 s45^4-2 s12^4 s23 s51+s12^3 s23^2 s51+4 s12^3 s23 s34 s51-2 s12^2 s23^2 s34 s51-2 s12^2 s23 s34^2 s51+s12 s23^2 s34^2 s51+s12^4 s45 s51+5 s12^3 s23 s45 s51-3 s12^2 s23^2 s45 s51-5 s12^2 s23 s34 s45 s51+3 s12 s23^2 s34 s45 s51-s12^2 s34^2 s45 s51-3 s12^3 s45^2 s51-3 s12^2 s23 s45^2 s51+3 s12 s23^2 s45^2 s51+2 s12^2 s34 s45^2 s51+5 s12 s23 s34 s45^2 s51+2 s23^2 s34 s45^2 s51+2 s12 s34^2 s45^2 s51+s23 s34^2 s45^2 s51+3 s12^2 s45^3 s51-s12 s23 s45^3 s51-s23^2 s45^3 s51-4 s12 s34 s45^3 s51-4 s23 s34 s45^3 s51-s34^2 s45^3 s51-s12 s45^4 s51+s23 s45^4 s51+2 s34 s45^4 s51+s12^4 s51^2-2 s12^3 s23 s51^2-s12^3 s34 s51^2+2 s12^2 s23 s34 s51^2-2 s12^3 s45 s51^2+6 s12^2 s23 s45 s51^2+4 s12^2 s34 s45 s51^2-s12 s23 s34 s45 s51^2-6 s12 s23 s45^2 s51^2-5 s12 s34 s45^2 s51^2-s23 s34 s45^2 s51^2+2 s12 s45^3 s51^2+2 s23 s45^3 s51^2+2 s34 s45^3 s51^2-s45^4 s51^2+s12^3 s51^3-3 s12^2 s45 s51^3+3 s12 s45^2 s51^3-s45^3 s51^3) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 (s23+s34-s51) s51 (-s12^2 s45^2-2 s12 s23 s45^2-s23^2 s45^2+2 s12 s45^3+2 s23 s45^3-s45^4+s12^2 s23 s51-s12 s23 s34 s51-2 s12^2 s45 s51-3 s12 s23 s45 s51+4 s12 s45^2 s51+2 s23 s45^2 s51-2 s45^3 s51-s12^2 s51^2+2 s12 s45 s51^2-s45^2 s51^2))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 (s23+s34-s51) s51 (s12^3 s23 s45^2+2 s12^2 s23^2 s45^2+s12 s23^3 s45^2-s12^2 s23 s34 s45^2-2 s12 s23^2 s34 s45^2-s23^3 s34 s45^2-2 s12^2 s23 s45^3-2 s12 s23^2 s45^3+s12^2 s34 s45^3+4 s12 s23 s34 s45^3+3 s23^2 s34 s45^3+s12 s23 s45^4-2 s12 s34 s45^4-3 s23 s34 s45^4+s34 s45^5+s12^3 s23^2 s51-2 s12^2 s23^2 s34 s51+s12 s23^2 s34^2 s51-2 s12^3 s23 s45 s51-3 s12^2 s23^2 s45 s51+3 s12^2 s23 s34 s45 s51+3 s12 s23^2 s34 s45 s51-s12 s23 s34^2 s45 s51+s12^3 s45^2 s51+6 s12^2 s23 s45^2 s51+3 s12 s23^2 s45^2 s51+2 s12^2 s34 s45^2 s51+s12 s23 s34 s45^2 s51+2 s23^2 s34 s45^2 s51-3 s12^2 s45^3 s51-6 s12 s23 s45^3 s51-s23^2 s45^3 s51-4 s12 s34 s45^3 s51-4 s23 s34 s45^3 s51+3 s12 s45^4 s51+2 s23 s45^4 s51+2 s34 s45^4 s51-s45^5 s51-2 s12^3 s23 s51^2+2 s12^2 s23 s34 s51^2+2 s12^3 s45 s51^2+6 s12^2 s23 s45 s51^2+s12^2 s34 s45 s51^2-s12 s23 s34 s45 s51^2-6 s12^2 s45^2 s51^2-6 s12 s23 s45^2 s51^2-2 s12 s34 s45^2 s51^2-s23 s34 s45^2 s51^2+6 s12 s45^3 s51^2+2 s23 s45^3 s51^2+s34 s45^3 s51^2-2 s45^4 s51^2+s12^3 s51^3-3 s12^2 s45 s51^3+3 s12 s45^2 s51^3-s45^3 s51^3) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12^2 s23 (s23+s34-s51) s51 (s12-s34+s51) (s12 s23-s23 s34-s12 s45-2 s23 s45+s45^2-s12 s51+s45 s51))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12^2 s23 (s23+s34-s51) s51 (s12-s34+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12^2 s23 s45-2 s12 s23^2 s45+2 s12 s23 s34 s45+2 s23^2 s34 s45-s23 s34^2 s45+3 s12 s23 s45^2+2 s23^2 s45^2+s12 s34 s45^2-s23 s34 s45^2-2 s23 s45^3-s34 s45^3-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12^2 s45 s51+4 s12 s23 s45 s51+s12 s34 s45 s51-2 s12 s45^2 s51-2 s23 s45^2 s51-s34 s45^2 s51+s45^3 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12^2 s23 (s23+s34-s51) s51 (-s12 s45^2-s23 s45^2+s45^3+s12 s23 s51-s23 s34 s51-2 s12 s45 s51-2 s23 s45 s51+2 s45^2 s51-s12 s51^2+s45 s51^2))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12^2 s23 (s23+s34-s51) s51 (s12^2 s23 s45^2+s12 s23^2 s45^2-s12 s23 s34 s45^2-s23^2 s34 s45^2-s12 s23 s45^3+s12 s34 s45^3+2 s23 s34 s45^3-s34 s45^4+s12^2 s23^2 s51-2 s12 s23^2 s34 s51+s23^2 s34^2 s51-2 s12^2 s23 s45 s51-2 s12 s23^2 s45 s51+3 s12 s23 s34 s45 s51+2 s23^2 s34 s45 s51-s23 s34^2 s45 s51+s12^2 s45^2 s51+5 s12 s23 s45^2 s51+2 s23^2 s45^2 s51+2 s12 s34 s45^2 s51-2 s12 s45^3 s51-3 s23 s45^3 s51-2 s34 s45^3 s51+s45^4 s51-2 s12^2 s23 s51^2+2 s12 s23 s34 s51^2+2 s12^2 s45 s51^2+4 s12 s23 s45 s51^2+s12 s34 s45 s51^2-4 s12 s45^2 s51^2-2 s23 s45^2 s51^2-s34 s45^2 s51^2+2 s45^3 s51^2+s12^2 s51^3-2 s12 s45 s51^3+s45^2 s51^3) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 (s23+s34-s51) s51 (s12^3 s23-2 s12^2 s23 s34+s12 s23 s34^2-2 s12^3 s45-3 s12^2 s23 s45+3 s12^2 s34 s45+3 s12 s23 s34 s45-s12 s34^2 s45+3 s12^2 s45^2-s23^2 s45^2-3 s12 s34 s45^2+2 s23 s45^3-s45^4-s12^3 s51+s12^2 s23 s51+s12^2 s34 s51-s12 s23 s34 s51-3 s12 s23 s45 s51-s12 s34 s45 s51+3 s12 s45^2 s51+2 s23 s45^2 s51-2 s45^3 s51-s12^2 s51^2+2 s12 s45 s51^2-s45^2 s51^2))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 (s23+s34-s51) s51 (s12^4 s23^2-3 s12^3 s23^2 s34+3 s12^2 s23^2 s34^2-s12 s23^2 s34^3-2 s12^4 s23 s45-3 s12^3 s23^2 s45+6 s12^3 s23 s34 s45+6 s12^2 s23^2 s34 s45-6 s12^2 s23 s34^2 s45-3 s12 s23^2 s34^2 s45+2 s12 s23 s34^3 s45+2 s12^4 s45^2+9 s12^3 s23 s45^2+6 s12^2 s23^2 s45^2+s12 s23^3 s45^2-4 s12^3 s34 s45^2-15 s12^2 s23 s34 s45^2-6 s12 s23^2 s34 s45^2-s23^3 s34 s45^2+3 s12^2 s34^2 s45^2+6 s12 s23 s34^2 s45^2-s12 s34^3 s45^2-6 s12^3 s45^3-12 s12^2 s23 s45^3-4 s12 s23^2 s45^3+9 s12^2 s34 s45^3+12 s12 s23 s34 s45^3+3 s23^2 s34 s45^3-3 s12 s34^2 s45^3+6 s12^2 s45^4+5 s12 s23 s45^4-6 s12 s34 s45^4-3 s23 s34 s45^4-2 s12 s45^5+s34 s45^5-2 s12^4 s23 s51+s12^3 s23^2 s51+4 s12^3 s23 s34 s51-2 s12^2 s23^2 s34 s51-2 s12^2 s23 s34^2 s51+s12 s23^2 s34^2 s51+2 s12^4 s45 s51+4 s12^3 s23 s45 s51-3 s12^2 s23^2 s45 s51-2 s12^3 s34 s45 s51-3 s12^2 s23 s34 s45 s51+3 s12 s23^2 s34 s45 s51-s12 s23 s34^2 s45 s51-5 s12^3 s45^2 s51+3 s12 s23^2 s45^2 s51+6 s12^2 s34 s45^2 s51+3 s12 s23 s34 s45^2 s51+2 s23^2 s34 s45^2 s51+3 s12^2 s45^3 s51-4 s12 s23 s45^3 s51-s23^2 s45^3 s51-6 s12 s34 s45^3 s51-4 s23 s34 s45^3 s51+s12 s45^4 s51+2 s23 s45^4 s51+2 s34 s45^4 s51-s45^5 s51+s12^4 s51^2-2 s12^3 s23 s51^2-s12^3 s34 s51^2+2 s12^2 s23 s34 s51^2-s12^3 s45 s51^2+6 s12^2 s23 s45 s51^2+3 s12^2 s34 s45 s51^2-s12 s23 s34 s45 s51^2-3 s12^2 s45^2 s51^2-6 s12 s23 s45^2 s51^2-3 s12 s34 s45^2 s51^2-s23 s34 s45^2 s51^2+5 s12 s45^3 s51^2+2 s23 s45^3 s51^2+s34 s45^3 s51^2-2 s45^4 s51^2+s12^3 s51^3-3 s12^2 s45 s51^3+3 s12 s45^2 s51^3-s45^3 s51^3) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s51 (s12^3 s45^2+3 s12^2 s23 s45^2+3 s12 s23^2 s45^2+s23^3 s45^2-3 s12^2 s45^3-6 s12 s23 s45^3-3 s23^2 s45^3+3 s12 s45^4+3 s23 s45^4-s45^5-s12^2 s23^2 s51-s12^2 s23 s34 s51+s12 s23^2 s34 s51+s12 s23 s34^2 s51+3 s12^2 s23 s45 s51+3 s12 s23^2 s45 s51+3 s12^2 s34 s45 s51+2 s12 s23 s34 s45 s51-s12 s34^2 s45 s51-3 s12^2 s45^2 s51-9 s12 s23 s45^2 s51-3 s23^2 s45^2 s51-3 s12 s34 s45^2 s51+6 s12 s45^3 s51+6 s23 s45^3 s51-3 s45^4 s51+2 s12^2 s23 s51^2+s12^2 s34 s51^2-s12 s23 s34 s51^2-3 s12^2 s45 s51^2-5 s12 s23 s45 s51^2-s12 s34 s45 s51^2+6 s12 s45^2 s51^2+3 s23 s45^2 s51^2-3 s45^3 s51^2-s12^2 s51^3+2 s12 s45 s51^3-s45^2 s51^3))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s51 (s12^4 s23 s45^2+3 s12^3 s23^2 s45^2+3 s12^2 s23^3 s45^2+s12 s23^4 s45^2-s12^3 s23 s34 s45^2-3 s12^2 s23^2 s34 s45^2-3 s12 s23^3 s34 s45^2-s23^4 s34 s45^2-3 s12^3 s23 s45^3-6 s12^2 s23^2 s45^3-3 s12 s23^3 s45^3+s12^3 s34 s45^3+6 s12^2 s23 s34 s45^3+9 s12 s23^2 s34 s45^3+4 s23^3 s34 s45^3+3 s12^2 s23 s45^4+3 s12 s23^2 s45^4-3 s12^2 s34 s45^4-9 s12 s23 s34 s45^4-6 s23^2 s34 s45^4-s12 s23 s45^5+3 s12 s34 s45^5+4 s23 s34 s45^5-s34 s45^6+s12^3 s23^3 s51+s12^3 s23^2 s34 s51-2 s12^2 s23^3 s34 s51-2 s12^2 s23^2 s34^2 s51+s12 s23^3 s34^2 s51+s12 s23^2 s34^3 s51-3 s12^3 s23^2 s45 s51-3 s12^2 s23^3 s45 s51-3 s12^3 s23 s34 s45 s51+2 s12^2 s23^2 s34 s45 s51+3 s12 s23^3 s34 s45 s51+5 s12^2 s23 s34^2 s45 s51+s12 s23^2 s34^2 s45 s51-2 s12 s23 s34^3 s45 s51-s12^4 s45^2 s51+6 s12^2 s23^2 s45^2 s51+2 s12 s23^3 s45^2 s51+6 s12^3 s34 s45^2 s51+15 s12^2 s23 s34 s45^2 s51+6 s12 s23^2 s34 s45^2 s51+3 s23^3 s34 s45^2 s51-3 s12^2 s34^2 s45^2 s51-5 s12 s23 s34^2 s45^2 s51+s12 s34^3 s45^2 s51+2 s12^3 s45^3 s51-3 s12^2 s23 s45^3 s51-6 s12 s23^2 s45^3 s51-s23^3 s45^3 s51-15 s12^2 s34 s45^3 s51-21 s12 s23 s34 s45^3 s51-9 s23^2 s34 s45^3 s51+3 s12 s34^2 s45^3 s51+6 s12 s23 s45^4 s51+3 s23^2 s45^4 s51+12 s12 s34 s45^4 s51+9 s23 s34 s45^4 s51-2 s12 s45^5 s51-3 s23 s45^5 s51-3 s34 s45^5 s51+s45^6 s51-3 s12^3 s23^2 s51^2-2 s12^3 s23 s34 s51^2+4 s12^2 s23^2 s34 s51^2+2 s12^2 s23 s34^2 s51^2-s12 s23^2 s34^2 s51^2+6 s12^3 s23 s45 s51^2+9 s12^2 s23^2 s45 s51^2+3 s12^3 s34 s45 s51^2+s12^2 s23 s34 s45 s51^2-4 s12 s23^2 s34 s45 s51^2+s12 s23 s34^2 s45 s51^2-3 s12^3 s45^2 s51^2-18 s12^2 s23 s45^2 s51^2-9 s12 s23^2 s45^2 s51^2-9 s12^2 s34 s45^2 s51^2-5 s12 s23 s34 s45^2 s51^2-3 s23^2 s34 s45^2 s51^2+9 s12^2 s45^3 s51^2+18 s12 s23 s45^3 s51^2+3 s23^2 s45^3 s51^2+9 s12 s34 s45^3 s51^2+6 s23 s34 s45^3 s51^2-9 s12 s45^4 s51^2-6 s23 s45^4 s51^2-3 s34 s45^4 s51^2+3 s45^5 s51^2+3 s12^3 s23 s51^3+s12^3 s34 s51^3-2 s12^2 s23 s34 s51^3-3 s12^3 s45 s51^3-9 s12^2 s23 s45 s51^3-3 s12^2 s34 s45 s51^3+s12 s23 s34 s45 s51^3+9 s12^2 s45^2 s51^3+9 s12 s23 s45^2 s51^3+3 s12 s34 s45^2 s51^3+s23 s34 s45^2 s51^3-9 s12 s45^3 s51^3-3 s23 s45^3 s51^3-s34 s45^3 s51^3+3 s45^4 s51^3-s12^3 s51^4+3 s12^2 s45 s51^4-3 s12 s45^2 s51^4+s45^3 s51^4) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12^2 s23 (s23+s34-s51) s51 (s12-s34+s51) (s12 s23-s23 s34-2 s12 s45-2 s23 s45+s34 s45+2 s45^2-s12 s51+s45 s51))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12^2 s23 (s23+s34-s51) s51 (s12-s34+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-2 s12^2 s23 s45-2 s12 s23^2 s45+4 s12 s23 s34 s45+2 s23^2 s34 s45-2 s23 s34^2 s45+2 s12^2 s45^2+6 s12 s23 s45^2+2 s23^2 s45^2-2 s12 s34 s45^2-4 s23 s34 s45^2+s34^2 s45^2-4 s12 s45^3-4 s23 s45^3+2 s34 s45^3+2 s45^4-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12^2 s45 s51+4 s12 s23 s45 s51-4 s12 s45^2 s51-2 s23 s45^2 s51+2 s45^3 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12^2 s23 s51 (s12^2 s45^2+2 s12 s23 s45^2+s23^2 s45^2-2 s12 s45^3-2 s23 s45^3+s45^4-s12 s23^2 s51-s12 s23 s34 s51+s23^2 s34 s51+s23 s34^2 s51+3 s12 s23 s45 s51+2 s23^2 s45 s51+3 s12 s34 s45 s51+s23 s34 s45 s51-s34^2 s45 s51-2 s12 s45^2 s51-4 s23 s45^2 s51-2 s34 s45^2 s51+2 s45^3 s51+2 s12 s23 s51^2+s12 s34 s51^2-s23 s34 s51^2-3 s12 s45 s51^2-3 s23 s45 s51^2+3 s45^2 s51^2-s12 s51^3+s45 s51^3))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12^2 s23 s51 (s12^3 s23 s45^2+2 s12^2 s23^2 s45^2+s12 s23^3 s45^2-s12^2 s23 s34 s45^2-2 s12 s23^2 s34 s45^2-s23^3 s34 s45^2-2 s12^2 s23 s45^3-2 s12 s23^2 s45^3+s12^2 s34 s45^3+4 s12 s23 s34 s45^3+3 s23^2 s34 s45^3+s12 s23 s45^4-2 s12 s34 s45^4-3 s23 s34 s45^4+s34 s45^5+s12^2 s23^3 s51+s12^2 s23^2 s34 s51-2 s12 s23^3 s34 s51-2 s12 s23^2 s34^2 s51+s23^3 s34^2 s51+s23^2 s34^3 s51-3 s12^2 s23^2 s45 s51-2 s12 s23^3 s45 s51-3 s12^2 s23 s34 s45 s51+3 s12 s23^2 s34 s45 s51+2 s23^3 s34 s45 s51+5 s12 s23 s34^2 s45 s51-2 s23 s34^3 s45 s51-s12^3 s45^2 s51+2 s12^2 s23 s45^2 s51+7 s12 s23^2 s45^2 s51+2 s23^3 s45^2 s51+6 s12^2 s34 s45^2 s51+9 s12 s23 s34 s45^2 s51-3 s12 s34^2 s45^2 s51-3 s23 s34^2 s45^2 s51+s34^3 s45^2 s51+s12^2 s45^3 s51-6 s12 s23 s45^3 s51-5 s23^2 s45^3 s51-10 s12 s34 s45^3 s51-6 s23 s34 s45^3 s51+2 s34^2 s45^3 s51+s12 s45^4 s51+4 s23 s45^4 s51+4 s34 s45^4 s51-s45^5 s51-3 s12^2 s23^2 s51^2-2 s12^2 s23 s34 s51^2+4 s12 s23^2 s34 s51^2+2 s12 s23 s34^2 s51^2-s23^2 s34^2 s51^2+6 s12^2 s23 s45 s51^2+6 s12 s23^2 s45 s51^2+3 s12^2 s34 s45 s51^2-s12 s23 s34 s45 s51^2-2 s23^2 s34 s45 s51^2+2 s23 s34^2 s45 s51^2-4 s12^2 s45^2 s51^2-14 s12 s23 s45^2 s51^2-4 s23^2 s45^2 s51^2-4 s12 s34 s45^2 s51^2+s23 s34 s45^2 s51^2-s34^2 s45^2 s51^2+8 s12 s45^3 s51^2+8 s23 s45^3 s51^2+s34 s45^3 s51^2-4 s45^4 s51^2+3 s12^2 s23 s51^3+s12^2 s34 s51^3-2 s12 s23 s34 s51^3-3 s12^2 s45 s51^3-6 s12 s23 s45 s51^3-2 s12 s34 s45 s51^3+6 s12 s45^2 s51^3+3 s23 s45^2 s51^3+s34 s45^2 s51^3-3 s45^3 s51^3-s12^2 s51^4+2 s12 s45 s51^4-s45^2 s51^4) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 (s12+s23-s45) s51 (s12^2 s23 s34-2 s12 s23 s34^2+s23 s34^3-3 s12 s23 s34 s45-s12 s34^2 s45+3 s23 s34^2 s45+s34^3 s45-s23^2 s45^2-s12^2 s34 s51+s12 s23 s34 s51+s12 s34^2 s51-s23 s34^2 s51+s12 s34 s45 s51-3 s23 s34 s45 s51-2 s34^2 s45 s51-s12 s34 s51^2+s34 s45 s51^2))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 (s12+s23-s45) s51 (s12^3 s23^2 s34-3 s12^2 s23^2 s34^2+3 s12 s23^2 s34^3-s23^2 s34^4-3 s12^2 s23^2 s34 s45+6 s12 s23^2 s34^2 s45-3 s23^2 s34^3 s45+s12 s23^3 s45^2+6 s12 s23^2 s34 s45^2-s23^3 s34 s45^2+3 s12 s23 s34^2 s45^2-6 s23^2 s34^2 s45^2+s12 s34^3 s45^2-3 s23 s34^3 s45^2-s34^4 s45^2-s23^2 s34 s45^3-2 s12^3 s23 s34 s51+s12^2 s23^2 s34 s51+4 s12^2 s23 s34^2 s51-2 s12 s23^2 s34^2 s51-2 s12 s23 s34^3 s51+s23^2 s34^3 s51+5 s12^2 s23 s34 s45 s51-3 s12 s23^2 s34 s45 s51+2 s12^2 s34^2 s45 s51-5 s12 s23 s34^2 s45 s51+3 s23^2 s34^2 s45 s51-2 s12 s34^3 s45 s51-s12 s23^2 s45^2 s51-3 s12 s23 s34 s45^2 s51+6 s23^2 s34 s45^2 s51-2 s12 s34^2 s45^2 s51+6 s23 s34^2 s45^2 s51+3 s34^3 s45^2 s51+s23^2 s45^3 s51+s12^3 s34 s51^2-2 s12^2 s23 s34 s51^2-s12^2 s34^2 s51^2+2 s12 s23 s34^2 s51^2-2 s12^2 s34 s45 s51^2+5 s12 s23 s34 s45 s51^2+4 s12 s34^2 s45 s51^2+s12 s34 s45^2 s51^2-3 s23 s34 s45^2 s51^2-3 s34^2 s45^2 s51^2+s12^2 s34 s51^3-2 s12 s34 s45 s51^3+s34 s45^2 s51^3) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 (s12+s23-s45) s51 (-s23^2 s45^2-2 s23 s34 s45^2-s34^2 s45^2+s12 s23 s34 s51-s23 s34^2 s51-s12 s34 s45 s51-3 s23 s34 s45 s51-s34^2 s45 s51+s34 s45^2 s51-s12 s34 s51^2+s34 s45 s51^2))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 (s12+s23-s45) s51 (s12 s23^3 s45^2+2 s12 s23^2 s34 s45^2-s23^3 s34 s45^2+s12 s23 s34^2 s45^2-2 s23^2 s34^2 s45^2-s23 s34^3 s45^2+s23^2 s34 s45^3+2 s23 s34^2 s45^3+s34^3 s45^3+s12^2 s23^2 s34 s51-2 s12 s23^2 s34^2 s51+s23^2 s34^3 s51-s12^2 s23 s34 s45 s51-3 s12 s23^2 s34 s45 s51+s12 s23 s34^2 s45 s51+3 s23^2 s34^2 s45 s51-s12 s23^2 s45^2 s51+3 s12 s23 s34 s45^2 s51+6 s23^2 s34 s45^2 s51+2 s12 s34^2 s45^2 s51+4 s23 s34^2 s45^2 s51+s34^3 s45^2 s51+s23^2 s45^3 s51-2 s23 s34 s45^3 s51-2 s34^2 s45^3 s51-2 s12^2 s23 s34 s51^2+2 s12 s23 s34^2 s51^2+s12^2 s34 s45 s51^2+5 s12 s23 s34 s45 s51^2+2 s12 s34^2 s45 s51^2-2 s12 s34 s45^2 s51^2-3 s23 s34 s45^2 s51^2-2 s34^2 s45^2 s51^2+s34 s45^3 s51^2+s12^2 s34 s51^3-2 s12 s34 s45 s51^3+s34 s45^2 s51^3) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s51 (s12-s34+s51) (s12^2 s23 s34+s12 s23^2 s34-s12 s23 s34^2-s23^2 s34^2-3 s12 s23 s34 s45-2 s23^2 s34 s45-s12 s34^2 s45-s23^2 s45^2-s12^2 s34 s51-s12 s23 s34 s51+s12 s34 s45 s51))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 s51 (s12-s34+s51) (s12^3 s23^2 s34+s12^2 s23^3 s34-2 s12^2 s23^2 s34^2-2 s12 s23^3 s34^2+s12 s23^2 s34^3+s23^3 s34^3-3 s12^2 s23^2 s34 s45-2 s12 s23^3 s34 s45+4 s12 s23^2 s34^2 s45+2 s23^3 s34^2 s45-s23^2 s34^3 s45+s12 s23^3 s45^2+6 s12 s23^2 s34 s45^2+s23^3 s34 s45^2+3 s12 s23 s34^2 s45^2-2 s23^2 s34^2 s45^2+s12 s34^3 s45^2-s23^2 s34 s45^3-2 s12^3 s23 s34 s51-2 s12^2 s23^2 s34 s51+2 s12^2 s23 s34^2 s51+2 s12 s23^2 s34^2 s51+5 s12^2 s23 s34 s45 s51+3 s12 s23^2 s34 s45 s51+2 s12^2 s34^2 s45 s51+s12 s23 s34^2 s45 s51+s23^2 s34^2 s45 s51-s12 s23^2 s45^2 s51-3 s12 s23 s34 s45^2 s51+2 s23^2 s34 s45^2 s51-2 s12 s34^2 s45^2 s51+s23^2 s45^3 s51+s12^3 s34 s51^2+s12^2 s23 s34 s51^2-2 s12^2 s34 s45 s51^2-s12 s23 s34 s45 s51^2+s12 s34 s45^2 s51^2) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s51 (-s12 s23^2 s45^2-2 s12 s23 s34 s45^2-s12 s34^2 s45^2+s12^2 s23 s34 s51+s12 s23^2 s34 s51-s12 s23 s34^2 s51-s23^2 s34^2 s51-s12^2 s34 s45 s51-4 s12 s23 s34 s45 s51-2 s23^2 s34 s45 s51-s12 s34^2 s45 s51-s23^2 s45^2 s51+s12 s34 s45^2 s51-s12^2 s34 s51^2-s12 s23 s34 s51^2+s12 s34 s45 s51^2))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 s51 (s12^2 s23^3 s45^2+2 s12^2 s23^2 s34 s45^2-s12 s23^3 s34 s45^2+s12^2 s23 s34^2 s45^2-2 s12 s23^2 s34^2 s45^2-s12 s23 s34^3 s45^2+s12 s23^2 s34 s45^3+2 s12 s23 s34^2 s45^3+s12 s34^3 s45^3+s12^3 s23^2 s34 s51+s12^2 s23^3 s34 s51-2 s12^2 s23^2 s34^2 s51-2 s12 s23^3 s34^2 s51+s12 s23^2 s34^3 s51+s23^3 s34^3 s51-s12^3 s23 s34 s45 s51-4 s12^2 s23^2 s34 s45 s51-2 s12 s23^3 s34 s45 s51+s12^2 s23 s34^2 s45 s51+5 s12 s23^2 s34^2 s45 s51+2 s23^3 s34^2 s45 s51-s23^2 s34^3 s45 s51-s12^2 s23^2 s45^2 s51+s12 s23^3 s45^2 s51+3 s12^2 s23 s34 s45^2 s51+10 s12 s23^2 s34 s45^2 s51+s23^3 s34 s45^2 s51+2 s12^2 s34^2 s45^2 s51+5 s12 s23 s34^2 s45^2 s51-2 s23^2 s34^2 s45^2 s51+s12 s34^3 s45^2 s51+s12 s23^2 s45^3 s51-2 s12 s23 s34 s45^3 s51-s23^2 s34 s45^3 s51-2 s12 s34^2 s45^3 s51-2 s12^3 s23 s34 s51^2-2 s12^2 s23^2 s34 s51^2+2 s12^2 s23 s34^2 s51^2+2 s12 s23^2 s34^2 s51^2+s12^3 s34 s45 s51^2+6 s12^2 s23 s34 s45 s51^2+3 s12 s23^2 s34 s45 s51^2+2 s12^2 s34^2 s45 s51^2+s12 s23 s34^2 s45 s51^2+s23^2 s34^2 s45 s51^2-s12 s23^2 s45^2 s51^2-2 s12^2 s34 s45^2 s51^2-4 s12 s23 s34 s45^2 s51^2+2 s23^2 s34 s45^2 s51^2-2 s12 s34^2 s45^2 s51^2+s23^2 s45^3 s51^2+s12 s34 s45^3 s51^2+s12^3 s34 s51^3+s12^2 s23 s34 s51^3-2 s12^2 s34 s45 s51^3-s12 s23 s34 s45 s51^3+s12 s34 s45^2 s51^3) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 (s12+s23-s45) s51 (s12^2 s23 s34-2 s12 s23 s34^2+s23 s34^3-s12^2 s34 s45-3 s12 s23 s34 s45+s12 s34^2 s45+3 s23 s34^2 s45-s12 s23 s45^2-s23^2 s45^2+s12 s34 s45^2+s23 s34 s45^2-s34^2 s45^2+s23 s45^3-s12^2 s34 s51+s12 s23 s34 s51+s12 s34^2 s51-s23 s34^2 s51-3 s23 s34 s45 s51-s34^2 s45 s51+s34 s45^2 s51-s12 s34 s51^2+s34 s45 s51^2))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 (s12+s23-s45) s51 (s12^3 s23^2 s34-3 s12^2 s23^2 s34^2+3 s12 s23^2 s34^3-s23^2 s34^4-s12^3 s23 s34 s45-3 s12^2 s23^2 s34 s45+3 s12^2 s23 s34^2 s45+6 s12 s23^2 s34^2 s45-3 s12 s23 s34^3 s45-3 s23^2 s34^3 s45+s23 s34^4 s45+s12^2 s23^2 s45^2+s12 s23^3 s45^2+5 s12^2 s23 s34 s45^2+4 s12 s23^2 s34 s45^2-s23^3 s34 s45^2+s12^2 s34^2 s45^2-7 s12 s23 s34^2 s45^2-5 s23^2 s34^2 s45^2-s12 s34^3 s45^2+2 s23 s34^3 s45^2-s12 s23^2 s45^3-5 s12 s23 s34 s45^3-s12 s34^2 s45^3+5 s23 s34^2 s45^3+s34^3 s45^3+s23 s34 s45^4-2 s12^3 s23 s34 s51+s12^2 s23^2 s34 s51+4 s12^2 s23 s34^2 s51-2 s12 s23^2 s34^2 s51-2 s12 s23 s34^3 s51+s23^2 s34^3 s51+s12^3 s34 s45 s51+4 s12^2 s23 s34 s45 s51-3 s12 s23^2 s34 s45 s51-3 s12 s23 s34^2 s45 s51+3 s23^2 s34^2 s45 s51-s12 s34^3 s45 s51-s23 s34^3 s45 s51-s12^2 s23 s45^2 s51-s12 s23^2 s45^2 s51-2 s12^2 s34 s45^2 s51+3 s12 s23 s34 s45^2 s51+6 s23^2 s34 s45^2 s51+2 s12 s34^2 s45^2 s51+s23 s34^2 s45^2 s51+s34^3 s45^2 s51+2 s12 s23 s45^3 s51+s23^2 s45^3 s51+s12 s34 s45^3 s51-5 s23 s34 s45^3 s51-2 s34^2 s45^3 s51-s23 s45^4 s51+s12^3 s34 s51^2-2 s12^2 s23 s34 s51^2-s12^2 s34^2 s51^2+2 s12 s23 s34^2 s51^2-s12^2 s34 s45 s51^2+5 s12 s23 s34 s45 s51^2+3 s12 s34^2 s45 s51^2-s12 s34 s45^2 s51^2-3 s23 s34 s45^2 s51^2-2 s34^2 s45^2 s51^2+s34 s45^3 s51^2+s12^2 s34 s51^3-2 s12 s34 s45 s51^3+s34 s45^2 s51^3) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) s51 (s12 s23 s45^2+s23^2 s45^2+s12 s34 s45^2+s23 s34 s45^2-s23 s45^3-s34 s45^3-s12 s23 s34 s51+s23 s34^2 s51+2 s12 s34 s45 s51+3 s23 s34 s45 s51-2 s34 s45^2 s51+s12 s34 s51^2-s34 s45 s51^2))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 (s12+s23-s45) s51 (s12^2 s23^2 s45^2+s12 s23^3 s45^2+s12^2 s23 s34 s45^2-s23^3 s34 s45^2-s12 s23 s34^2 s45^2-s23^2 s34^2 s45^2-s12 s23^2 s45^3+2 s23^2 s34 s45^3+s12 s34^2 s45^3+2 s23 s34^2 s45^3-s23 s34 s45^4-s34^2 s45^4+s12^2 s23^2 s34 s51-2 s12 s23^2 s34^2 s51+s23^2 s34^3 s51-2 s12^2 s23 s34 s45 s51-3 s12 s23^2 s34 s45 s51+3 s12 s23 s34^2 s45 s51+3 s23^2 s34^2 s45 s51-s23 s34^3 s45 s51-s12^2 s23 s45^2 s51-s12 s23^2 s45^2 s51+s12^2 s34 s45^2 s51+9 s12 s23 s34 s45^2 s51+6 s23^2 s34 s45^2 s51+2 s12 s34^2 s45^2 s51-s23 s34^2 s45^2 s51+2 s12 s23 s45^3 s51+s23^2 s45^3 s51-2 s12 s34 s45^3 s51-7 s23 s34 s45^3 s51-2 s34^2 s45^3 s51-s23 s45^4 s51+s34 s45^4 s51-2 s12^2 s23 s34 s51^2+2 s12 s23 s34^2 s51^2+2 s12^2 s34 s45 s51^2+5 s12 s23 s34 s45 s51^2+s12 s34^2 s45 s51^2-4 s12 s34 s45^2 s51^2-3 s23 s34 s45^2 s51^2-s34^2 s45^2 s51^2+2 s34 s45^3 s51^2+s12^2 s34 s51^3-2 s12 s34 s45 s51^3+s34 s45^2 s51^3) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 (s12+s23-s45) s51 (s12-s34+s51) (s12 s23 s34-s23 s34^2-s12 s34 s45-2 s23 s34 s45-s23 s45^2-s12 s34 s51))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 (s12+s23-s45) s51 (s12-s34+s51) (s12^2 s23^2 s34-2 s12 s23^2 s34^2+s23^2 s34^3-s12^2 s23 s34 s45-2 s12 s23^2 s34 s45+2 s12 s23 s34^2 s45+2 s23^2 s34^2 s45-s23 s34^3 s45+s12 s23^2 s45^2+4 s12 s23 s34 s45^2+s23^2 s34 s45^2+s12 s34^2 s45^2-2 s23 s34^2 s45^2-s23 s34 s45^3-2 s12^2 s23 s34 s51+2 s12 s23 s34^2 s51+s12^2 s34 s45 s51+3 s12 s23 s34 s45 s51+s12 s34^2 s45 s51+s23 s34^2 s45 s51-s12 s23 s45^2 s51-s12 s34 s45^2 s51+2 s23 s34 s45^2 s51+s23 s45^3 s51+s12^2 s34 s51^2-s12 s34 s45 s51^2) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) s51 (s12 s23 s45^2+s12 s34 s45^2-s12 s23 s34 s51+s23 s34^2 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51+s23 s45^2 s51+s12 s34 s51^2))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 (s12+s23-s45) s51 (s12^2 s23^2 s45^2+s12^2 s23 s34 s45^2-s12 s23^2 s34 s45^2-s12 s23 s34^2 s45^2+s12 s23 s34 s45^3+s12 s34^2 s45^3+s12^2 s23^2 s34 s51-2 s12 s23^2 s34^2 s51+s23^2 s34^3 s51-2 s12^2 s23 s34 s45 s51-2 s12 s23^2 s34 s45 s51+3 s12 s23 s34^2 s45 s51+2 s23^2 s34^2 s45 s51-s23 s34^3 s45 s51-s12^2 s23 s45^2 s51+s12 s23^2 s45^2 s51+s12^2 s34 s45^2 s51+8 s12 s23 s34 s45^2 s51+s23^2 s34 s45^2 s51+2 s12 s34^2 s45^2 s51-2 s23 s34^2 s45^2 s51+s12 s23 s45^3 s51-s12 s34 s45^3 s51-s23 s34 s45^3 s51-2 s12^2 s23 s34 s51^2+2 s12 s23 s34^2 s51^2+2 s12^2 s34 s45 s51^2+3 s12 s23 s34 s45 s51^2+s12 s34^2 s45 s51^2+s23 s34^2 s45 s51^2-s12 s23 s45^2 s51^2-2 s12 s34 s45^2 s51^2+2 s23 s34 s45^2 s51^2+s23 s45^3 s51^2+s12^2 s34 s51^3-s12 s34 s45 s51^3) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 (s12+s23-s45) s51 (s12^3 s23-2 s12^2 s23 s34+s12 s23 s34^2-3 s12^2 s23 s45-s12^2 s34 s45+3 s12 s23 s34 s45+s12 s34^2 s45+2 s12 s23 s45^2-s23^2 s45^2+s12 s34 s45^2-2 s23 s34 s45^2-s34^2 s45^2-s12^3 s51+s12^2 s23 s51+s12^2 s34 s51-s12 s23 s34 s51+2 s12^2 s45 s51-3 s12 s23 s45 s51-3 s12 s34 s45 s51-s12 s45^2 s51+2 s23 s45^2 s51+2 s34 s45^2 s51-s12^2 s51^2+2 s12 s45 s51^2-s45^2 s51^2))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 (s12+s23-s45) s51 (s12^4 s23^2-3 s12^3 s23^2 s34+3 s12^2 s23^2 s34^2-s12 s23^2 s34^3-3 s12^3 s23^2 s45+6 s12^2 s23^2 s34 s45-3 s12 s23^2 s34^2 s45+4 s12^2 s23^2 s45^2+s12 s23^3 s45^2+2 s12^2 s23 s34 s45^2-2 s12 s23^2 s34 s45^2-s23^3 s34 s45^2+s12^2 s34^2 s45^2-s12 s23 s34^2 s45^2-2 s23^2 s34^2 s45^2-s12 s34^3 s45^2-s23 s34^3 s45^2-2 s12 s23^2 s45^3-2 s12 s23 s34 s45^3+s23^2 s34 s45^3-s12 s34^2 s45^3+2 s23 s34^2 s45^3+s34^3 s45^3-2 s12^4 s23 s51+s12^3 s23^2 s51+4 s12^3 s23 s34 s51-2 s12^2 s23^2 s34 s51-2 s12^2 s23 s34^2 s51+s12 s23^2 s34^2 s51+6 s12^3 s23 s45 s51-3 s12^2 s23^2 s45 s51+2 s12^3 s34 s45 s51-7 s12^2 s23 s34 s45 s51+3 s12 s23^2 s34 s45 s51-2 s12^2 s34^2 s45 s51+s12 s23 s34^2 s45 s51-6 s12^2 s23 s45^2 s51+3 s12 s23^2 s45^2 s51-4 s12^2 s34 s45^2 s51+7 s12 s23 s34 s45^2 s51+2 s23^2 s34 s45^2 s51+5 s12 s34^2 s45^2 s51+2 s23 s34^2 s45^2 s51+2 s12 s23 s45^3 s51-s23^2 s45^3 s51+2 s12 s34 s45^3 s51-4 s23 s34 s45^3 s51-3 s34^2 s45^3 s51+s12^4 s51^2-2 s12^3 s23 s51^2-s12^3 s34 s51^2+2 s12^2 s23 s34 s51^2-3 s12^3 s45 s51^2+6 s12^2 s23 s45 s51^2+5 s12^2 s34 s45 s51^2-s12 s23 s34 s45 s51^2+3 s12^2 s45^2 s51^2-6 s12 s23 s45^2 s51^2-7 s12 s34 s45^2 s51^2-s23 s34 s45^2 s51^2-s12 s45^3 s51^2+2 s23 s45^3 s51^2+3 s34 s45^3 s51^2+s12^3 s51^3-3 s12^2 s45 s51^3+3 s12 s45^2 s51^3-s45^3 s51^3) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 (s12+s23-s45) s51 (-s12 s23 s45^2-s23^2 s45^2-s12 s34 s45^2-s23 s34 s45^2+s23 s45^3+s34 s45^3+s12^2 s23 s51-s12 s23 s34 s51-s12^2 s45 s51-3 s12 s23 s45 s51-s12 s34 s45 s51+2 s12 s45^2 s51+2 s23 s45^2 s51+s34 s45^2 s51-s45^3 s51-s12^2 s51^2+2 s12 s45 s51^2-s45^2 s51^2))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 (s12+s23-s45) s51 (s12^2 s23^2 s45^2+s12 s23^3 s45^2+s12^2 s23 s34 s45^2-s23^3 s34 s45^2-s12 s23 s34^2 s45^2-s23^2 s34^2 s45^2-s12 s23^2 s45^3+2 s23^2 s34 s45^3+s12 s34^2 s45^3+2 s23 s34^2 s45^3-s23 s34 s45^4-s34^2 s45^4+s12^3 s23^2 s51-2 s12^2 s23^2 s34 s51+s12 s23^2 s34^2 s51-s12^3 s23 s45 s51-3 s12^2 s23^2 s45 s51+s12^2 s23 s34 s45 s51+3 s12 s23^2 s34 s45 s51+3 s12^2 s23 s45^2 s51+3 s12 s23^2 s45^2 s51+2 s12^2 s34 s45^2 s51+3 s12 s23 s34 s45^2 s51+2 s23^2 s34 s45^2 s51+s12 s34^2 s45^2 s51+s23 s34^2 s45^2 s51-3 s12 s23 s45^3 s51-s23^2 s45^3 s51-4 s12 s34 s45^3 s51-4 s23 s34 s45^3 s51-s34^2 s45^3 s51+s23 s45^4 s51+2 s34 s45^4 s51-2 s12^3 s23 s51^2+2 s12^2 s23 s34 s51^2+s12^3 s45 s51^2+6 s12^2 s23 s45 s51^2+2 s12^2 s34 s45 s51^2-s12 s23 s34 s45 s51^2-3 s12^2 s45^2 s51^2-6 s12 s23 s45^2 s51^2-4 s12 s34 s45^2 s51^2-s23 s34 s45^2 s51^2+3 s12 s45^3 s51^2+2 s23 s45^3 s51^2+2 s34 s45^3 s51^2-s45^4 s51^2+s12^3 s51^3-3 s12^2 s45 s51^3+3 s12 s45^2 s51^3-s45^3 s51^3) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12^2 s23 (s12+s23-s45) s51 (s12-s34+s51) (s12 s23-s23 s34-2 s23 s45-s34 s45-s12 s51+s45 s51))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12^2 s23 (s12+s23-s45) s51 (s12-s34+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-2 s12 s23^2 s45+2 s23^2 s34 s45+2 s23^2 s45^2+2 s23 s34 s45^2+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+4 s12 s23 s45 s51+2 s12 s34 s45 s51-2 s23 s45^2 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12^2 s23 (s12+s23-s45) s51 (-s23 s45^2-s34 s45^2+s12 s23 s51-s23 s34 s51-s12 s45 s51-2 s23 s45 s51-s34 s45 s51+s45^2 s51-s12 s51^2+s45 s51^2))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12^2 s23 (s12+s23-s45) s51 (s12 s23^2 s45^2+s12 s23 s34 s45^2-s23^2 s34 s45^2-s23 s34^2 s45^2+s23 s34 s45^3+s34^2 s45^3+s12^2 s23^2 s51-2 s12 s23^2 s34 s51+s23^2 s34^2 s51-s12^2 s23 s45 s51-2 s12 s23^2 s45 s51+s12 s23 s34 s45 s51+2 s23^2 s34 s45 s51+2 s12 s23 s45^2 s51+2 s23^2 s45^2 s51+2 s12 s34 s45^2 s51+3 s23 s34 s45^2 s51+s34^2 s45^2 s51-s23 s45^3 s51-2 s34 s45^3 s51-2 s12^2 s23 s51^2+2 s12 s23 s34 s51^2+s12^2 s45 s51^2+4 s12 s23 s45 s51^2+2 s12 s34 s45 s51^2-2 s12 s45^2 s51^2-2 s23 s45^2 s51^2-2 s34 s45^2 s51^2+s45^3 s51^2+s12^2 s51^3-2 s12 s45 s51^3+s45^2 s51^3) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 (s12+s23-s45) s51 (s12^3 s23-2 s12^2 s23 s34+s12 s23 s34^2-s12^3 s45-3 s12^2 s23 s45+s12^2 s34 s45+3 s12 s23 s34 s45+2 s12^2 s45^2+s12 s23 s45^2-s23^2 s45^2-2 s12 s34 s45^2-s23 s34 s45^2-s12 s45^3+s23 s45^3+s34 s45^3-s12^3 s51+s12^2 s23 s51+s12^2 s34 s51-s12 s23 s34 s51+s12^2 s45 s51-3 s12 s23 s45 s51-2 s12 s34 s45 s51+s12 s45^2 s51+2 s23 s45^2 s51+s34 s45^2 s51-s45^3 s51-s12^2 s51^2+2 s12 s45 s51^2-s45^2 s51^2))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 (s12+s23-s45) s51 (s12^4 s23^2-3 s12^3 s23^2 s34+3 s12^2 s23^2 s34^2-s12 s23^2 s34^3-s12^4 s23 s45-3 s12^3 s23^2 s45+3 s12^3 s23 s34 s45+6 s12^2 s23^2 s34 s45-3 s12^2 s23 s34^2 s45-3 s12 s23^2 s34^2 s45+s12 s23 s34^3 s45+4 s12^3 s23 s45^2+5 s12^2 s23^2 s45^2+s12 s23^3 s45^2+s12^3 s34 s45^2-5 s12^2 s23 s34 s45^2-4 s12 s23^2 s34 s45^2-s23^3 s34 s45^2-s12^2 s34^2 s45^2+s12 s23 s34^2 s45^2-s23^2 s34^2 s45^2-5 s12^2 s23 s45^3-3 s12 s23^2 s45^3-2 s12^2 s34 s45^3+3 s12 s23 s34 s45^3+2 s23^2 s34 s45^3+2 s12 s34^2 s45^3+2 s23 s34^2 s45^3+2 s12 s23 s45^4+s12 s34 s45^4-s23 s34 s45^4-s34^2 s45^4-2 s12^4 s23 s51+s12^3 s23^2 s51+4 s12^3 s23 s34 s51-2 s12^2 s23^2 s34 s51-2 s12^2 s23 s34^2 s51+s12 s23^2 s34^2 s51+s12^4 s45 s51+5 s12^3 s23 s45 s51-3 s12^2 s23^2 s45 s51-5 s12^2 s23 s34 s45 s51+3 s12 s23^2 s34 s45 s51-s12^2 s34^2 s45 s51-3 s12^3 s45^2 s51-3 s12^2 s23 s45^2 s51+3 s12 s23^2 s45^2 s51+2 s12^2 s34 s45^2 s51+5 s12 s23 s34 s45^2 s51+2 s23^2 s34 s45^2 s51+2 s12 s34^2 s45^2 s51+s23 s34^2 s45^2 s51+3 s12^2 s45^3 s51-s12 s23 s45^3 s51-s23^2 s45^3 s51-4 s12 s34 s45^3 s51-4 s23 s34 s45^3 s51-s34^2 s45^3 s51-s12 s45^4 s51+s23 s45^4 s51+2 s34 s45^4 s51+s12^4 s51^2-2 s12^3 s23 s51^2-s12^3 s34 s51^2+2 s12^2 s23 s34 s51^2-2 s12^3 s45 s51^2+6 s12^2 s23 s45 s51^2+4 s12^2 s34 s45 s51^2-s12 s23 s34 s45 s51^2-6 s12 s23 s45^2 s51^2-5 s12 s34 s45^2 s51^2-s23 s34 s45^2 s51^2+2 s12 s45^3 s51^2+2 s23 s45^3 s51^2+2 s34 s45^3 s51^2-s45^4 s51^2+s12^3 s51^3-3 s12^2 s45 s51^3+3 s12 s45^2 s51^3-s45^3 s51^3) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 (s12+s23-s45) s51 (-s12^2 s45^2-2 s12 s23 s45^2-s23^2 s45^2+2 s12 s45^3+2 s23 s45^3-s45^4+s12^2 s23 s51-s12 s23 s34 s51-2 s12^2 s45 s51-3 s12 s23 s45 s51+4 s12 s45^2 s51+2 s23 s45^2 s51-2 s45^3 s51-s12^2 s51^2+2 s12 s45 s51^2-s45^2 s51^2))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 (s12+s23-s45) s51 (s12^3 s23 s45^2+2 s12^2 s23^2 s45^2+s12 s23^3 s45^2-s12^2 s23 s34 s45^2-2 s12 s23^2 s34 s45^2-s23^3 s34 s45^2-2 s12^2 s23 s45^3-2 s12 s23^2 s45^3+s12^2 s34 s45^3+4 s12 s23 s34 s45^3+3 s23^2 s34 s45^3+s12 s23 s45^4-2 s12 s34 s45^4-3 s23 s34 s45^4+s34 s45^5+s12^3 s23^2 s51-2 s12^2 s23^2 s34 s51+s12 s23^2 s34^2 s51-2 s12^3 s23 s45 s51-3 s12^2 s23^2 s45 s51+3 s12^2 s23 s34 s45 s51+3 s12 s23^2 s34 s45 s51-s12 s23 s34^2 s45 s51+s12^3 s45^2 s51+6 s12^2 s23 s45^2 s51+3 s12 s23^2 s45^2 s51+2 s12^2 s34 s45^2 s51+s12 s23 s34 s45^2 s51+2 s23^2 s34 s45^2 s51-3 s12^2 s45^3 s51-6 s12 s23 s45^3 s51-s23^2 s45^3 s51-4 s12 s34 s45^3 s51-4 s23 s34 s45^3 s51+3 s12 s45^4 s51+2 s23 s45^4 s51+2 s34 s45^4 s51-s45^5 s51-2 s12^3 s23 s51^2+2 s12^2 s23 s34 s51^2+2 s12^3 s45 s51^2+6 s12^2 s23 s45 s51^2+s12^2 s34 s45 s51^2-s12 s23 s34 s45 s51^2-6 s12^2 s45^2 s51^2-6 s12 s23 s45^2 s51^2-2 s12 s34 s45^2 s51^2-s23 s34 s45^2 s51^2+6 s12 s45^3 s51^2+2 s23 s45^3 s51^2+s34 s45^3 s51^2-2 s45^4 s51^2+s12^3 s51^3-3 s12^2 s45 s51^3+3 s12 s45^2 s51^3-s45^3 s51^3) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12^2 s23 (s12+s23-s45) s51 (s12-s34+s51) (s12 s23-s23 s34-s12 s45-2 s23 s45+s45^2-s12 s51+s45 s51))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12^2 s23 (s12+s23-s45) s51 (s12-s34+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12^2 s23 s45-2 s12 s23^2 s45+2 s12 s23 s34 s45+2 s23^2 s34 s45-s23 s34^2 s45+3 s12 s23 s45^2+2 s23^2 s45^2+s12 s34 s45^2-s23 s34 s45^2-2 s23 s45^3-s34 s45^3-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12^2 s45 s51+4 s12 s23 s45 s51+s12 s34 s45 s51-2 s12 s45^2 s51-2 s23 s45^2 s51-s34 s45^2 s51+s45^3 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12^2 s23 (s12+s23-s45) s51 (-s12 s45^2-s23 s45^2+s45^3+s12 s23 s51-s23 s34 s51-2 s12 s45 s51-2 s23 s45 s51+2 s45^2 s51-s12 s51^2+s45 s51^2))/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12^2 s23 (s12+s23-s45) s51 (s12^2 s23 s45^2+s12 s23^2 s45^2-s12 s23 s34 s45^2-s23^2 s34 s45^2-s12 s23 s45^3+s12 s34 s45^3+2 s23 s34 s45^3-s34 s45^4+s12^2 s23^2 s51-2 s12 s23^2 s34 s51+s23^2 s34^2 s51-2 s12^2 s23 s45 s51-2 s12 s23^2 s45 s51+3 s12 s23 s34 s45 s51+2 s23^2 s34 s45 s51-s23 s34^2 s45 s51+s12^2 s45^2 s51+5 s12 s23 s45^2 s51+2 s23^2 s45^2 s51+2 s12 s34 s45^2 s51-2 s12 s45^3 s51-3 s23 s45^3 s51-2 s34 s45^3 s51+s45^4 s51-2 s12^2 s23 s51^2+2 s12 s23 s34 s51^2+2 s12^2 s45 s51^2+4 s12 s23 s45 s51^2+s12 s34 s45 s51^2-4 s12 s45^2 s51^2-2 s23 s45^2 s51^2-s34 s45^2 s51^2+2 s45^3 s51^2+s12^2 s51^3-2 s12 s45 s51^3+s45^2 s51^3) tr5)/((s12-s34-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3)};
C5g["+++-+"] = {-((16 s12 s23 s34 (s23+s34-s51) (s12^2 s23^2+s12 s23^3-s12 s23^2 s34-s23^3 s34-s12 s23^2 s45+s12 s23 s34 s45+2 s23^2 s34 s45-s23 s34 s45^2-2 s12^2 s23 s51-s12 s23^2 s51+s23^3 s51+3 s12 s23 s34 s51+3 s23^2 s34 s51+2 s12 s23 s45 s51-s23^2 s45 s51-3 s23 s34 s45 s51+s12^2 s51^2-s12 s23 s51^2-2 s23^2 s51^2-2 s12 s34 s51^2-s23 s34 s51^2+s34^2 s51^2-s12 s45 s51^2+2 s23 s45 s51^2+s34 s45 s51^2+s12 s51^3+s23 s51^3-s34 s51^3-s45 s51^3))/((s23-s45-s51)^2 s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s23+s34-s51) (s12^3 s23^3+s12^2 s23^4-2 s12^2 s23^3 s34-2 s12 s23^4 s34+s12 s23^3 s34^2+s23^4 s34^2-s12^2 s23^3 s45+2 s12^2 s23^2 s34 s45+4 s12 s23^3 s34 s45-2 s12 s23^2 s34^2 s45-3 s23^3 s34^2 s45-2 s12 s23^2 s34 s45^2+s12 s23 s34^2 s45^2+3 s23^2 s34^2 s45^2-s23 s34^2 s45^3-3 s12^3 s23^2 s51-2 s12^2 s23^3 s51+s12 s23^4 s51+6 s12^2 s23^2 s34 s51+5 s12 s23^3 s34 s51-s23^4 s34 s51-3 s12 s23^2 s34^2 s51-3 s23^3 s34^2 s51+4 s12^2 s23^2 s45 s51-s12^2 s23 s34 s45 s51-5 s12 s23^2 s34 s45 s51+3 s23^3 s34 s45 s51+3 s12 s23 s34^2 s45 s51+6 s23^2 s34^2 s45 s51-s12 s23^2 s45^2 s51-3 s23^2 s34 s45^2 s51-3 s23 s34^2 s45^2 s51+s23 s34 s45^3 s51+3 s12^3 s23 s51^2-3 s12 s23^3 s51^2-6 s12^2 s23 s34 s51^2-3 s12 s23^2 s34 s51^2+4 s23^3 s34 s51^2+3 s12 s23 s34^2 s51^2+5 s23^2 s34^2 s51^2+s23 s34^3 s51^2-5 s12^2 s23 s45 s51^2+2 s12 s23^2 s45 s51^2+s23^3 s45 s51^2-s12^2 s34 s45 s51^2+5 s12 s23 s34 s45 s51^2-5 s23^2 s34 s45 s51^2+2 s12 s34^2 s45 s51^2-4 s23 s34^2 s45 s51^2-s34^3 s45 s51^2+2 s12 s23 s45^2 s51^2-s23^2 s45^2 s51^2+s12 s34 s45^2 s51^2+s23 s34 s45^2 s51^2-s34^2 s45^2 s51^2-s12^3 s51^3+2 s12^2 s23 s51^3+3 s12 s23^2 s51^3+2 s12^2 s34 s51^3-s12 s23 s34 s51^3-5 s23^2 s34 s51^3-s12 s34^2 s51^3-3 s23 s34^2 s51^3+2 s12^2 s45 s51^3-4 s12 s23 s45 s51^3-2 s23^2 s45 s51^3-4 s12 s34 s45 s51^3+3 s23 s34 s45 s51^3+2 s34^2 s45 s51^3-s12 s45^2 s51^3+2 s23 s45^2 s51^3+2 s34 s45^2 s51^3-s12^2 s51^4-s12 s23 s51^4+s12 s34 s51^4+2 s23 s34 s51^4+2 s12 s45 s51^4+s23 s45 s51^4-s34 s45 s51^4-s45^2 s51^4) tr5)/((s23-s45-s51)^2 s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s23+s34-s51) (s12 s23+s23^2-s23 s45-s12 s51-s23 s51+s34 s51+s45 s51))/((s23-s45-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s23+s34-s51) (s12^2 s23^2+s12 s23^3-s12 s23^2 s34-s23^3 s34-s12 s23^2 s45+s12 s23 s34 s45+2 s23^2 s34 s45-s23 s34 s45^2-2 s12^2 s23 s51-2 s12 s23^2 s51+2 s12 s23 s34 s51+3 s23^2 s34 s51+s23 s34^2 s51+3 s12 s23 s45 s51+s23^2 s45 s51+s12 s34 s45 s51-2 s23 s34 s45 s51-s34^2 s45 s51-s23 s45^2 s51-s34 s45^2 s51+s12^2 s51^2+s12 s23 s51^2-s12 s34 s51^2-2 s23 s34 s51^2-2 s12 s45 s51^2-s23 s45 s51^2+s34 s45 s51^2+s45^2 s51^2) tr5)/((s23-s45-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s23+s34-s51) (s12^2 s23^2-s12 s23^2 s34+s12 s23 s34 s45-2 s12^2 s23 s51+2 s12 s23^2 s51+3 s12 s23 s34 s51+s12^2 s51^2-4 s12 s23 s51^2+s23^2 s51^2-2 s12 s34 s51^2+2 s23 s34 s51^2+s34^2 s51^2+2 s12 s51^3-2 s23 s51^3-2 s34 s51^3+s51^4))/((s23-s45-s51)^2 s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s23+s34-s51) (s12^3 s23^3-2 s12^2 s23^3 s34+s12 s23^3 s34^2+2 s12^2 s23^2 s34 s45-2 s12 s23^2 s34^2 s45+s12 s23 s34^2 s45^2-3 s12^3 s23^2 s51+2 s12^2 s23^3 s51+6 s12^2 s23^2 s34 s51-2 s12 s23^3 s34 s51-3 s12 s23^2 s34^2 s51+s12^2 s23^2 s45 s51-s12^2 s23 s34 s45 s51+3 s12 s23^2 s34 s45 s51+3 s12 s23 s34^2 s45 s51-s12 s23 s34 s45^2 s51+3 s12^3 s23 s51^2-6 s12^2 s23^2 s51^2+s12 s23^3 s51^2-6 s12^2 s23 s34 s51^2+6 s12 s23^2 s34 s51^2+s23^3 s34 s51^2+3 s12 s23 s34^2 s51^2+2 s23^2 s34^2 s51^2+s23 s34^3 s51^2-2 s12^2 s23 s45 s51^2+2 s12 s23^2 s45 s51^2-s12^2 s34 s45 s51^2+s12 s23 s34 s45 s51^2-s23^2 s34 s45 s51^2+2 s12 s34^2 s45 s51^2-2 s23 s34^2 s45 s51^2-s34^3 s45 s51^2-s12^3 s51^3+6 s12^2 s23 s51^3-3 s12 s23^2 s51^3+2 s12^2 s34 s51^3-6 s12 s23 s34 s51^3-2 s23^2 s34 s51^3-s12 s34^2 s51^3-2 s23 s34^2 s51^3+s12^2 s45 s51^3-4 s12 s23 s45 s51^3+s23^2 s45 s51^3-4 s12 s34 s45 s51^3+4 s23 s34 s45 s51^3+3 s34^2 s45 s51^3-2 s12^2 s51^4+3 s12 s23 s51^4+2 s12 s34 s51^4+s23 s34 s51^4+2 s12 s45 s51^4-2 s23 s45 s51^4-3 s34 s45 s51^4-s12 s51^5+s45 s51^5) tr5)/((s23-s45-s51)^2 s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s23+s34-s51) (s12 s23-s12 s51+s23 s51+s34 s51-s51^2))/((s23-s45-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s23+s34-s51) (s12^2 s23^2-s12 s23^2 s34+s12 s23 s34 s45-2 s12^2 s23 s51+s12 s23^2 s51+2 s12 s23 s34 s51+s23^2 s34 s51+s23 s34^2 s51+s12 s23 s45 s51+s12 s34 s45 s51-s23 s34 s45 s51-s34^2 s45 s51+s12^2 s51^2-2 s12 s23 s51^2-s12 s34 s51^2-s23 s34 s51^2-s12 s45 s51^2+s23 s45 s51^2+2 s34 s45 s51^2+s12 s51^3-s45 s51^3) tr5)/((s23-s45-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) (s23+s34-s51) (s12 s23-s23 s34+s34 s45-s12 s51+s23 s51+2 s34 s51-s51^2))/((s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s12+s23-s45) (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+s12 s23^2 s51+4 s12 s23 s34 s51-s23^2 s34 s51-2 s23 s34^2 s51+s12 s23 s45 s51+2 s23 s34 s45 s51+2 s34^2 s45 s51-s34 s45^2 s51+s12^2 s51^2-2 s12 s23 s51^2-2 s12 s34 s51^2+3 s23 s34 s51^2+2 s34^2 s51^2-s12 s45 s51^2+s23 s45 s51^2-s34 s45 s51^2+s12 s51^3-2 s34 s51^3-s45 s51^3) tr5)/((s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) (s23+s34-s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 (s12+s23-s45) (s23+s34-s51) (s12 s23-s23 s34+s34 s45-s12 s51+2 s34 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s12 s23 s34 (s23+s34-s51) (s12^2 s23-s12 s23 s34+s12 s34 s45-s12^2 s51+2 s12 s23 s51+2 s12 s34 s51-2 s12 s51^2+s23 s51^2+s34 s51^2-s51^3))/((s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s23+s34-s51) (s12^3 s23^2-2 s12^2 s23^2 s34+s12 s23^2 s34^2+2 s12^2 s23 s34 s45-2 s12 s23 s34^2 s45+s12 s34^2 s45^2-2 s12^3 s23 s51+2 s12^2 s23^2 s51+4 s12^2 s23 s34 s51-2 s12 s23^2 s34 s51-2 s12 s23 s34^2 s51+s12^2 s23 s45 s51+3 s12 s23 s34 s45 s51+2 s12 s34^2 s45 s51-s12 s34 s45^2 s51+s12^3 s51^2-4 s12^2 s23 s51^2+s12 s23^2 s51^2-2 s12^2 s34 s51^2+5 s12 s23 s34 s51^2+s23^2 s34 s51^2+2 s12 s34^2 s51^2+s23 s34^2 s51^2-s12^2 s45 s51^2+2 s12 s23 s45 s51^2-s23 s34 s45 s51^2-s34^2 s45 s51^2+2 s12^2 s51^3-2 s12 s23 s51^3-3 s12 s34 s51^3-s23 s34 s51^3-2 s12 s45 s51^3+s23 s45 s51^3+2 s34 s45 s51^3+s12 s51^4-s45 s51^4) tr5)/((s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s23+s34-s51) (s12+s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 (s23+s34-s51) (s12^2 s23-s12 s23 s34+s12 s34 s45-s12^2 s51+s12 s23 s51+2 s12 s34 s51+s23 s34 s51+s12 s45 s51-s34 s45 s51-s12 s51^2+s45 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s12 s23 s34 (s12^3 s23^2+2 s12^2 s23^3+s12 s23^4-s12^2 s23^2 s34-2 s12 s23^3 s34-s23^4 s34-2 s12^2 s23^2 s45-2 s12 s23^3 s45+s12^2 s23 s34 s45+4 s12 s23^2 s34 s45+3 s23^3 s34 s45+s12 s23^2 s45^2-2 s12 s23 s34 s45^2-3 s23^2 s34 s45^2+s23 s34 s45^3-2 s12^3 s23 s51-3 s12^2 s23^2 s51+s23^4 s51+3 s12^2 s23 s34 s51+6 s12 s23^2 s34 s51+3 s23^3 s34 s51+3 s12^2 s23 s45 s51-3 s23^3 s45 s51-6 s12 s23 s34 s45 s51-6 s23^2 s34 s45 s51+3 s23^2 s45^2 s51+3 s23 s34 s45^2 s51-s23 s45^3 s51+s12^3 s51^2-3 s12 s23^2 s51^2-3 s23^3 s51^2-2 s12^2 s34 s51^2-3 s12 s23 s34 s51^2-3 s23^2 s34 s51^2+s12 s34^2 s51^2-s12^2 s45 s51^2+3 s12 s23 s45 s51^2+6 s23^2 s45 s51^2+s12 s34 s45 s51^2+3 s23 s34 s45 s51^2-3 s23 s45^2 s51^2+s12^2 s51^3+2 s12 s23 s51^3+3 s23^2 s51^3-s12 s34 s51^3+s23 s34 s51^3-s12 s45 s51^3-3 s23 s45 s51^3-s23 s51^4))/((s23-s45-s51)^2 s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s12^4 s23^3+2 s12^3 s23^4+s12^2 s23^5-2 s12^3 s23^3 s34-4 s12^2 s23^4 s34-2 s12 s23^5 s34+s12^2 s23^3 s34^2+2 s12 s23^4 s34^2+s23^5 s34^2-2 s12^3 s23^3 s45-2 s12^2 s23^4 s45+2 s12^3 s23^2 s34 s45+8 s12^2 s23^3 s34 s45+6 s12 s23^4 s34 s45-2 s12^2 s23^2 s34^2 s45-6 s12 s23^3 s34^2 s45-4 s23^4 s34^2 s45+s12^2 s23^3 s45^2-4 s12^2 s23^2 s34 s45^2-6 s12 s23^3 s34 s45^2+s12^2 s23 s34^2 s45^2+6 s12 s23^2 s34^2 s45^2+6 s23^3 s34^2 s45^2+2 s12 s23^2 s34 s45^3-2 s12 s23 s34^2 s45^3-4 s23^2 s34^2 s45^3+s23 s34^2 s45^4-3 s12^4 s23^2 s51-5 s12^3 s23^3 s51-s12^2 s23^4 s51+s12 s23^5 s51+6 s12^3 s23^2 s34 s51+11 s12^2 s23^3 s34 s51+4 s12 s23^4 s34 s51-s23^5 s34 s51-3 s12^2 s23^2 s34^2 s51-6 s12 s23^3 s34^2 s51-3 s23^4 s34^2 s51+6 s12^3 s23^2 s45 s51+4 s12^2 s23^3 s45 s51-2 s12 s23^4 s45 s51-s12^3 s23 s34 s45 s51-11 s12^2 s23^2 s34 s45 s51-5 s12 s23^3 s34 s45 s51+5 s23^4 s34 s45 s51+3 s12^2 s23 s34^2 s45 s51+12 s12 s23^2 s34^2 s45 s51+9 s23^3 s34^2 s45 s51-3 s12^2 s23^2 s45^2 s51+s12 s23^3 s45^2 s51-2 s12 s23^2 s34 s45^2 s51-9 s23^3 s34 s45^2 s51-6 s12 s23 s34^2 s45^2 s51-9 s23^2 s34^2 s45^2 s51+3 s12 s23 s34 s45^3 s51+7 s23^2 s34 s45^3 s51+3 s23 s34^2 s45^3 s51-2 s23 s34 s45^4 s51+3 s12^4 s23 s51^2+3 s12^3 s23^2 s51^2-3 s12^2 s23^3 s51^2-2 s12 s23^4 s51^2-6 s12^3 s23 s34 s51^2-9 s12^2 s23^2 s34 s51^2+3 s12 s23^3 s34 s51^2+3 s23^4 s34 s51^2+3 s12^2 s23 s34^2 s51^2+9 s12 s23^2 s34^2 s51^2+3 s23^3 s34^2 s51^2+s12 s23 s34^3 s51^2-6 s12^3 s23 s45 s51^2+3 s12 s23^3 s45 s51^2-s23^4 s45 s51^2-s12^3 s34 s45 s51^2+7 s12^2 s23 s34 s45 s51^2-9 s12 s23^2 s34 s45 s51^2-12 s23^3 s34 s45 s51^2+2 s12^2 s34^2 s45 s51^2-8 s12 s23 s34^2 s45 s51^2-6 s23^2 s34^2 s45 s51^2-s12 s34^3 s45 s51^2+3 s12^2 s23 s45^2 s51^2+3 s23^3 s45^2 s51^2+s12^2 s34 s45^2 s51^2+6 s12 s23 s34 s45^2 s51^2+15 s23^2 s34 s45^2 s51^2-s12 s34^2 s45^2 s51^2+3 s23 s34^2 s45^2 s51^2-s12 s23 s45^3 s51^2-3 s23^2 s45^3 s51^2-6 s23 s34 s45^3 s51^2+s23 s45^4 s51^2-s12^4 s51^3+s12^3 s23 s51^3+5 s12^2 s23^2 s51^3+2 s12^3 s34 s51^3+s12^2 s23 s34 s51^3-10 s12 s23^2 s34 s51^3-3 s23^3 s34 s51^3-s12^2 s34^2 s51^3-5 s12 s23 s34^2 s51^3-s23^2 s34^2 s51^3+2 s12^3 s45 s51^3-4 s12^2 s23 s45 s51^3+3 s23^3 s45 s51^3-4 s12^2 s34 s45 s51^3+9 s12 s23 s34 s45 s51^3+9 s23^2 s34 s45 s51^3+2 s12 s34^2 s45 s51^3+s23 s34^2 s45 s51^3-s12^2 s45^2 s51^3-6 s23^2 s45^2 s51^3+2 s12 s34 s45^2 s51^3-6 s23 s34 s45^2 s51^3+3 s23 s45^3 s51^3-s12^3 s51^4-2 s12^2 s23 s51^4+2 s12 s23^2 s51^4+s12^2 s34 s51^4+5 s12 s23 s34 s51^4+s23^2 s34 s51^4+2 s12^2 s45 s51^4-s12 s23 s45 s51^4-3 s23^2 s45 s51^4-s12 s34 s45 s51^4-2 s23 s34 s45 s51^4-s12 s45^2 s51^4+3 s23 s45^2 s51^4-s12 s23 s51^5+s23 s45 s51^5) tr5)/((s23-s45-s51)^2 s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12^2 s23+2 s12 s23^2+s23^3-2 s12 s23 s45-2 s23^2 s45+s23 s45^2-s12^2 s51-2 s12 s23 s51-2 s23^2 s51+s12 s34 s51+s12 s45 s51+2 s23 s45 s51+s23 s51^2))/((s23-s45-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s12^3 s23^2+2 s12^2 s23^3+s12 s23^4-s12^2 s23^2 s34-2 s12 s23^3 s34-s23^4 s34-2 s12^2 s23^2 s45-2 s12 s23^3 s45+s12^2 s23 s34 s45+4 s12 s23^2 s34 s45+3 s23^3 s34 s45+s12 s23^2 s45^2-2 s12 s23 s34 s45^2-3 s23^2 s34 s45^2+s23 s34 s45^3-2 s12^3 s23 s51-4 s12^2 s23^2 s51-s12 s23^3 s51+2 s12^2 s23 s34 s51+6 s12 s23^2 s34 s51+2 s23^3 s34 s51+s12 s23 s34^2 s51+4 s12^2 s23 s45 s51+2 s12 s23^2 s45 s51-s23^3 s45 s51+s12^2 s34 s45 s51-5 s12 s23 s34 s45 s51-4 s23^2 s34 s45 s51-s12 s34^2 s45 s51-s12 s23 s45^2 s51+2 s23^2 s45^2 s51-s12 s34 s45^2 s51+2 s23 s34 s45^2 s51-s23 s45^3 s51+s12^3 s51^2+2 s12^2 s23 s51^2-s12 s23^2 s51^2-s12^2 s34 s51^2-4 s12 s23 s34 s51^2-s23^2 s34 s51^2-2 s12^2 s45 s51^2+2 s23^2 s45 s51^2+s12 s34 s45 s51^2+s23 s34 s45 s51^2+s12 s45^2 s51^2-2 s23 s45^2 s51^2+s12 s23 s51^3-s23 s45 s51^3) tr5)/((s23-s45-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12^2 s23 s34 (s12^2 s23^2+s12 s23^3-s12 s23^2 s34-s23^3 s34-s12 s23^2 s45+s12 s23 s34 s45+2 s23^2 s34 s45-s23 s34 s45^2-2 s12^2 s23 s51+2 s23^3 s51+3 s12 s23 s34 s51+3 s23^2 s34 s51+s12 s23 s45 s51-3 s23^2 s45 s51-3 s23 s34 s45 s51+s23 s45^2 s51+s12^2 s51^2-3 s12 s23 s51^2-3 s23^2 s51^2-2 s12 s34 s51^2+s34^2 s51^2+3 s23 s45 s51^2+2 s12 s51^3-2 s34 s51^3+s51^4))/((s23-s45-s51)^2 s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12^2 s23 s34 (s12^3 s23^3+s12^2 s23^4-2 s12^2 s23^3 s34-2 s12 s23^4 s34+s12 s23^3 s34^2+s23^4 s34^2-s12^2 s23^3 s45+2 s12^2 s23^2 s34 s45+4 s12 s23^3 s34 s45-2 s12 s23^2 s34^2 s45-3 s23^3 s34^2 s45-2 s12 s23^2 s34 s45^2+s12 s23 s34^2 s45^2+3 s23^2 s34^2 s45^2-s23 s34^2 s45^3-3 s12^3 s23^2 s51-s12^2 s23^3 s51+2 s12 s23^4 s51+6 s12^2 s23^2 s34 s51+4 s12 s23^3 s34 s51-2 s23^4 s34 s51-3 s12 s23^2 s34^2 s51-3 s23^3 s34^2 s51+3 s12^2 s23^2 s45 s51-2 s12 s23^3 s45 s51-s12^2 s23 s34 s45 s51-3 s12 s23^2 s34 s45 s51+6 s23^3 s34 s45 s51+3 s12 s23 s34^2 s45 s51+6 s23^2 s34^2 s45 s51-s12 s23 s34 s45^2 s51-6 s23^2 s34 s45^2 s51-3 s23 s34^2 s45^2 s51+2 s23 s34 s45^3 s51+3 s12^3 s23 s51^2-3 s12^2 s23^2 s51^2-5 s12 s23^3 s51^2+2 s23^4 s51^2-6 s12^2 s23 s34 s51^2+9 s23^3 s34 s51^2+3 s12 s23 s34^2 s51^2+6 s23^2 s34^2 s51^2+s23 s34^3 s51^2-3 s12^2 s23 s45 s51^2+6 s12 s23^2 s45 s51^2-4 s23^3 s45 s51^2-s12^2 s34 s45 s51^2+3 s12 s23 s34 s45 s51^2-15 s23^2 s34 s45 s51^2+2 s12 s34^2 s45 s51^2-6 s23 s34^2 s45 s51^2-s34^3 s45 s51^2+3 s23^2 s45^2 s51^2+6 s23 s34 s45^2 s51^2-s23 s45^3 s51^2-s12^3 s51^3+5 s12^2 s23 s51^3+3 s12 s23^2 s51^3-6 s23^3 s51^3+2 s12^2 s34 s51^3-4 s12 s23 s34 s51^3-12 s23^2 s34 s51^3-s12 s34^2 s51^3-4 s23 s34^2 s51^3+s12^2 s45 s51^3-6 s12 s23 s45 s51^3+9 s23^2 s45 s51^3-4 s12 s34 s45 s51^3+12 s23 s34 s45 s51^3+3 s34^2 s45 s51^3-3 s23 s45^2 s51^3-2 s12^2 s51^4+s12 s23 s51^4+6 s23^2 s51^4+2 s12 s34 s51^4+5 s23 s34 s51^4+2 s12 s45 s51^4-6 s23 s45 s51^4-3 s34 s45 s51^4-s12 s51^5-2 s23 s51^5+s45 s51^5) tr5)/((s23-s45-s51)^2 s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12^2 s23 s34 (s12 s23+s23^2-s23 s45-s12 s51+s34 s51-s51^2))/((s23-s45-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12^2 s23 s34 (s12^2 s23^2+s12 s23^3-s12 s23^2 s34-s23^3 s34-s12 s23^2 s45+s12 s23 s34 s45+2 s23^2 s34 s45-s23 s34 s45^2-2 s12^2 s23 s51-s12 s23^2 s51+2 s23^3 s51+2 s12 s23 s34 s51+4 s23^2 s34 s51+s23 s34^2 s51+2 s12 s23 s45 s51-3 s23^2 s45 s51+s12 s34 s45 s51-4 s23 s34 s45 s51-s34^2 s45 s51+s23 s45^2 s51+s12^2 s51^2-s12 s23 s51^2-4 s23^2 s51^2-s12 s34 s51^2-3 s23 s34 s51^2-s12 s45 s51^2+4 s23 s45 s51^2+2 s34 s45 s51^2+s12 s51^3+2 s23 s51^3-s45 s51^3) tr5)/((s23-s45-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) (s12^2 s23+s12 s23^2-s12 s23 s34-s23^2 s34-s12 s23 s45+s12 s34 s45+2 s23 s34 s45-s34 s45^2-s12^2 s51+s23^2 s51+2 s12 s34 s51+2 s23 s34 s51-2 s23 s45 s51-2 s34 s45 s51+s45^2 s51-s12 s51^2-2 s23 s51^2-s34 s51^2+2 s45 s51^2+s51^3))/((s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s12+s23-s45) (s12^3 s23^2+s12^2 s23^3-2 s12^2 s23^2 s34-2 s12 s23^3 s34+s12 s23^2 s34^2+s23^3 s34^2-s12^2 s23^2 s45+2 s12^2 s23 s34 s45+4 s12 s23^2 s34 s45-2 s12 s23 s34^2 s45-3 s23^2 s34^2 s45-2 s12 s23 s34 s45^2+s12 s34^2 s45^2+3 s23 s34^2 s45^2-s34^2 s45^3-2 s12^3 s23 s51-s12^2 s23^2 s51+s12 s23^3 s51+4 s12^2 s23 s34 s51+3 s12 s23^2 s34 s51-s23^3 s34 s51-2 s12 s23 s34^2 s51-2 s23^2 s34^2 s51+2 s12^2 s23 s45 s51-s12 s23^2 s45 s51-s12 s23 s34 s45 s51+4 s23^2 s34 s45 s51+2 s12 s34^2 s45 s51+4 s23 s34^2 s45 s51-2 s12 s34 s45^2 s51-5 s23 s34 s45^2 s51-2 s34^2 s45^2 s51+2 s34 s45^3 s51+s12^3 s51^2-s12^2 s23 s51^2-s12 s23^2 s51^2-2 s12^2 s34 s51^2+2 s12 s23 s34 s51^2+2 s23^2 s34 s51^2+2 s12 s34^2 s51^2+s23 s34^2 s51^2-s12^2 s45 s51^2-s23^2 s45 s51^2-3 s12 s34 s45 s51^2-6 s23 s34 s45 s51^2-s34^2 s45 s51^2+s12 s45^2 s51^2+2 s23 s45^2 s51^2+4 s34 s45^2 s51^2-s45^3 s51^2+s12^2 s51^3-s12 s23 s51^3-3 s12 s34 s51^3-s23 s34 s51^3+s12 s45 s51^3+2 s23 s45 s51^3+2 s34 s45 s51^3-2 s45^2 s51^3+s12 s51^4-s45 s51^4) tr5)/((s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) (s12+s23-s45-s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 (s12+s23-s45) (s12^2 s23+s12 s23^2-s12 s23 s34-s23^2 s34-s12 s23 s45+s12 s34 s45+2 s23 s34 s45-s34 s45^2-s12^2 s51+2 s12 s34 s51+s23 s34 s51-s23 s45 s51-s34 s45 s51+s45^2 s51-s12 s51^2+s45 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s12^2 s23 s34 (s12+s23-s45) (s12 s23-s23 s34+s34 s45-s12 s51+2 s23 s51+2 s34 s51-s45 s51-2 s51^2))/((s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12^2 s23 s34 (s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23^2 s51+4 s12 s23 s34 s51-2 s23^2 s34 s51-2 s23 s34^2 s51+4 s23 s34 s45 s51+2 s34^2 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-4 s12 s23 s51^2+2 s23^2 s51^2-2 s12 s34 s51^2+6 s23 s34 s51^2+2 s34^2 s51^2-2 s23 s45 s51^2-4 s34 s45 s51^2+s45^2 s51^2+2 s12 s51^3-4 s23 s51^3-4 s34 s51^3+2 s45 s51^3+2 s51^4) tr5)/((s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12^2 s23 s34 (s12+s23-s45))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12^2 s23 s34 (s12+s23-s45) (s12 s23-s23 s34+s34 s45-s12 s51+2 s23 s51+2 s34 s51-s45 s51-2 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s12 s23^2 s34 (s12+s23-s45) (s23+s34-s51) (s12 s23-s23 s34+s34 s45-s12 s51+s23 s51+2 s34 s51-s51^2))/((s23-s45-s51)^2 s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23^2 s34 (s12+s23-s45) (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+s12 s23^2 s51+4 s12 s23 s34 s51-s23^2 s34 s51-2 s23 s34^2 s51+s12 s23 s45 s51+2 s23 s34 s45 s51+2 s34^2 s45 s51-s34 s45^2 s51+s12^2 s51^2-2 s12 s23 s51^2-2 s12 s34 s51^2+3 s23 s34 s51^2+2 s34^2 s51^2-s12 s45 s51^2+s23 s45 s51^2-s34 s45 s51^2+s12 s51^3-2 s34 s51^3-s45 s51^3) tr5)/((s23-s45-s51)^2 s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23^2 s34 (s12+s23-s45) (s23+s34-s51))/((s23-s45-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23^2 s34 (s12+s23-s45) (s23+s34-s51) (s12 s23-s23 s34+s34 s45-s12 s51+2 s34 s51+s45 s51) tr5)/((s23-s45-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23^2 s34 (s23+s34-s51) (s12^2 s23-s12 s23 s34+s12 s34 s45-s12^2 s51+2 s12 s23 s51+2 s12 s34 s51-2 s12 s51^2+s23 s51^2+s34 s51^2-s51^3))/((s23-s45-s51)^2 s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23^2 s34 (s23+s34-s51) (s12^3 s23^2-2 s12^2 s23^2 s34+s12 s23^2 s34^2+2 s12^2 s23 s34 s45-2 s12 s23 s34^2 s45+s12 s34^2 s45^2-2 s12^3 s23 s51+2 s12^2 s23^2 s51+4 s12^2 s23 s34 s51-2 s12 s23^2 s34 s51-2 s12 s23 s34^2 s51+s12^2 s23 s45 s51+3 s12 s23 s34 s45 s51+2 s12 s34^2 s45 s51-s12 s34 s45^2 s51+s12^3 s51^2-4 s12^2 s23 s51^2+s12 s23^2 s51^2-2 s12^2 s34 s51^2+5 s12 s23 s34 s51^2+s23^2 s34 s51^2+2 s12 s34^2 s51^2+s23 s34^2 s51^2-s12^2 s45 s51^2+2 s12 s23 s45 s51^2-s23 s34 s45 s51^2-s34^2 s45 s51^2+2 s12^2 s51^3-2 s12 s23 s51^3-3 s12 s34 s51^3-s23 s34 s51^3-2 s12 s45 s51^3+s23 s45 s51^3+2 s34 s45 s51^3+s12 s51^4-s45 s51^4) tr5)/((s23-s45-s51)^2 s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23^2 s34 (s23+s34-s51) (s12+s51))/((s23-s45-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23^2 s34 (s23+s34-s51) (s12^2 s23-s12 s23 s34+s12 s34 s45-s12^2 s51+s12 s23 s51+2 s12 s34 s51+s23 s34 s51+s12 s45 s51-s34 s45 s51-s12 s51^2+s45 s51^2) tr5)/((s23-s45-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) (s23+s34-s51) (s12 s23-s23 s34+s34 s45+s23 s51+s34 s51))/((s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s12+s23-s45) (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-s12^2 s23 s51+s12 s23^2 s51+2 s12 s23 s34 s51-s23^2 s34 s51-s23 s34^2 s51+s12 s23 s45 s51+s12 s34 s45 s51+2 s23 s34 s45 s51+s34^2 s45 s51-s34 s45^2 s51-s12 s23 s51^2+s12 s34 s51^2+2 s23 s34 s51^2+s23 s45 s51^2-s34 s45 s51^2) tr5)/((s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s23+s34) (s12+s23-s45))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 (s12+s23-s45) (s12 s23^2+s12 s23 s34-s23^2 s34-s23 s34^2+s23 s34 s45+s34^2 s45-s12 s23 s51+s12 s34 s51+2 s23 s34 s51+s23 s45 s51-s34 s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s12 s23 s34 (s23+s34-s51) (s12^2 s23-s12 s23 s34+s12 s34 s45+2 s12 s23 s51+s12 s34 s51+s23 s51^2))/((s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s23+s34-s51) (s12^3 s23^2-2 s12^2 s23^2 s34+s12 s23^2 s34^2+2 s12^2 s23 s34 s45-2 s12 s23 s34^2 s45+s12 s34^2 s45^2-s12^3 s23 s51+2 s12^2 s23^2 s51+2 s12^2 s23 s34 s51-2 s12 s23^2 s34 s51-s12 s23 s34^2 s51+s12^2 s23 s45 s51+s12^2 s34 s45 s51+3 s12 s23 s34 s45 s51+s12 s34^2 s45 s51-s12 s34 s45^2 s51-2 s12^2 s23 s51^2+s12 s23^2 s51^2+s12^2 s34 s51^2+4 s12 s23 s34 s51^2+s23^2 s34 s51^2+2 s12 s23 s45 s51^2-s12 s34 s45 s51^2-s23 s34 s45 s51^2-s12 s23 s51^3+s23 s45 s51^3) tr5)/((s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12 s23+s12 s34+s23 s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 (s12^2 s23^2+s12^2 s23 s34-s12 s23^2 s34-s12 s23 s34^2+s12 s23 s34 s45+s12 s34^2 s45-s12^2 s23 s51+s12 s23^2 s51+s12^2 s34 s51+4 s12 s23 s34 s51+s23^2 s34 s51+s12 s23 s45 s51-s12 s34 s45 s51-s23 s34 s45 s51-s12 s23 s51^2+s23 s45 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s12 s23^2 s34 (s12+s23-s45) (s12^2 s23+s12 s23^2-s12 s23 s34-s23^2 s34-s12 s23 s45+s12 s34 s45+2 s23 s34 s45-s34 s45^2-s12^2 s51+s23^2 s51+2 s12 s34 s51+2 s23 s34 s51-2 s23 s45 s51-2 s34 s45 s51+s45^2 s51-s12 s51^2-2 s23 s51^2-s34 s51^2+2 s45 s51^2+s51^3))/((s23-s45-s51)^2 s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23^2 s34 (s12+s23-s45) (s12^3 s23^2+s12^2 s23^3-2 s12^2 s23^2 s34-2 s12 s23^3 s34+s12 s23^2 s34^2+s23^3 s34^2-s12^2 s23^2 s45+2 s12^2 s23 s34 s45+4 s12 s23^2 s34 s45-2 s12 s23 s34^2 s45-3 s23^2 s34^2 s45-2 s12 s23 s34 s45^2+s12 s34^2 s45^2+3 s23 s34^2 s45^2-s34^2 s45^3-2 s12^3 s23 s51-s12^2 s23^2 s51+s12 s23^3 s51+4 s12^2 s23 s34 s51+3 s12 s23^2 s34 s51-s23^3 s34 s51-2 s12 s23 s34^2 s51-2 s23^2 s34^2 s51+2 s12^2 s23 s45 s51-s12 s23^2 s45 s51-s12 s23 s34 s45 s51+4 s23^2 s34 s45 s51+2 s12 s34^2 s45 s51+4 s23 s34^2 s45 s51-2 s12 s34 s45^2 s51-5 s23 s34 s45^2 s51-2 s34^2 s45^2 s51+2 s34 s45^3 s51+s12^3 s51^2-s12^2 s23 s51^2-s12 s23^2 s51^2-2 s12^2 s34 s51^2+2 s12 s23 s34 s51^2+2 s23^2 s34 s51^2+2 s12 s34^2 s51^2+s23 s34^2 s51^2-s12^2 s45 s51^2-s23^2 s45 s51^2-3 s12 s34 s45 s51^2-6 s23 s34 s45 s51^2-s34^2 s45 s51^2+s12 s45^2 s51^2+2 s23 s45^2 s51^2+4 s34 s45^2 s51^2-s45^3 s51^2+s12^2 s51^3-s12 s23 s51^3-3 s12 s34 s51^3-s23 s34 s51^3+s12 s45 s51^3+2 s23 s45 s51^3+2 s34 s45 s51^3-2 s45^2 s51^3+s12 s51^4-s45 s51^4) tr5)/((s23-s45-s51)^2 s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23^2 s34 (s12+s23-s45) (s12+s23-s45-s51))/((s23-s45-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23^2 s34 (s12+s23-s45) (s12^2 s23+s12 s23^2-s12 s23 s34-s23^2 s34-s12 s23 s45+s12 s34 s45+2 s23 s34 s45-s34 s45^2-s12^2 s51+2 s12 s34 s51+s23 s34 s51-s23 s45 s51-s34 s45 s51+s45^2 s51-s12 s51^2+s45 s51^2) tr5)/((s23-s45-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12^2 s23^2 s34 (s12+s23-s45) (s12 s23-s23 s34+s34 s45-s12 s51+2 s23 s51+2 s34 s51-s45 s51-2 s51^2))/((s23-s45-s51)^2 s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12^2 s23^2 s34 (s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23^2 s51+4 s12 s23 s34 s51-2 s23^2 s34 s51-2 s23 s34^2 s51+4 s23 s34 s45 s51+2 s34^2 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-4 s12 s23 s51^2+2 s23^2 s51^2-2 s12 s34 s51^2+6 s23 s34 s51^2+2 s34^2 s51^2-2 s23 s45 s51^2-4 s34 s45 s51^2+s45^2 s51^2+2 s12 s51^3-4 s23 s51^3-4 s34 s51^3+2 s45 s51^3+2 s51^4) tr5)/((s23-s45-s51)^2 s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12^2 s23^2 s34 (s12+s23-s45))/((s23-s45-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12^2 s23^2 s34 (s12+s23-s45) (s12 s23-s23 s34+s34 s45-s12 s51+2 s23 s51+2 s34 s51-s45 s51-2 s51^2) tr5)/((s23-s45-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45)^2 (s12 s23-s23 s34+s34 s45+s23 s51+s34 s51-s45 s51-s51^2))/((s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-s12^2 s23 s51+s12 s23^2 s51+2 s12 s23 s34 s51-s23^2 s34 s51-s23 s34^2 s51+s12 s34 s45 s51+3 s23 s34 s45 s51+s34^2 s45 s51-2 s34 s45^2 s51+s12 s34 s51^2+s23 s34 s51^2-s12 s45 s51^2-s23 s45 s51^2-2 s34 s45 s51^2+s45^2 s51^2-s12 s51^3+s45 s51^3) tr5)/((s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45)^2)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 (s12+s23-s45)^2 (s12 s23-s23 s34+s34 s45+s12 s51-s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s12^2 s23 s34 (s12+s23-s45) (s12 s23-s23 s34+s34 s45+2 s23 s51+s34 s51-s45 s51-s51^2))/((s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12^2 s23 s34 (s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-s12^2 s23 s51+2 s12 s23^2 s51+2 s12 s23 s34 s51-2 s23^2 s34 s51-s23 s34^2 s51+s12 s34 s45 s51+4 s23 s34 s45 s51+s34^2 s45 s51-2 s34 s45^2 s51-s12 s23 s51^2+2 s23^2 s51^2+s12 s34 s51^2+3 s23 s34 s51^2-s12 s45 s51^2-2 s23 s45 s51^2-2 s34 s45 s51^2+s45^2 s51^2-s12 s51^3-2 s23 s51^3+s45 s51^3) tr5)/((s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12^2 s23 s34 (s12+s23-s45))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12^2 s23 s34 (s12+s23-s45) (s12 s23-s23 s34+s34 s45+s12 s51+2 s23 s51-s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3};
C5g["++++-"] = {(16 s23 s34 s45 (s23+s34-s51)^2 (s12^2-s12 s34-s23 s34-s12 s45+s34 s45+s12 s51-s45 s51))/(s12 (s12-s34+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 s45 (s23+s34-s51)^2 (s12^3 s23+s12 s23^2 s34-s12 s23 s34^2-s23^2 s34^2-s12^2 s23 s45-s12^2 s34 s45-2 s12 s23 s34 s45+s12 s34^2 s45+2 s23 s34^2 s45+s12 s34 s45^2-s34^2 s45^2-s12^3 s51+s12^2 s23 s51+s12^2 s34 s51+2 s12^2 s45 s51-s12 s23 s45 s51-3 s12 s34 s45 s51-2 s23 s34 s45 s51-s12 s45^2 s51+2 s34 s45^2 s51-s12^2 s51^2+2 s12 s45 s51^2-s45^2 s51^2) tr5)/(s12 (s12-s34+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 s45 (s23+s34-s51) (s12^3 s23-s12^2 s23 s34-s12^2 s23 s45-s12^3 s51+2 s12^2 s23 s51+2 s12^2 s34 s51-s12 s23 s34 s51-s23^2 s34 s51-s12 s34^2 s51-s23 s34^2 s51+s12^2 s45 s51-2 s12 s23 s45 s51-2 s12 s34 s45 s51+s23 s34 s45 s51+s34^2 s45 s51-2 s12^2 s51^2+s12 s23 s51^2+2 s12 s34 s51^2+s23 s34 s51^2+2 s12 s45 s51^2-s23 s45 s51^2-2 s34 s45 s51^2-s12 s51^3+s45 s51^3))/(s12 (s12-s34+s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 s45 (s23+s34-s51) (s12^4 s23^2-2 s12^3 s23^2 s34+s12^2 s23^2 s34^2-s12^3 s23^2 s45+s12^3 s23 s34 s45+s12^2 s23^2 s34 s45-s12^2 s23 s34^2 s45-s12^2 s23 s34 s45^2-2 s12^4 s23 s51+2 s12^3 s23^2 s51+4 s12^3 s23 s34 s51-s12^2 s23^2 s34 s51+s12 s23^3 s34 s51-s12^2 s23 s34^2 s51-s23^3 s34^2 s51-s12 s23 s34^3 s51-s23^2 s34^3 s51+3 s12^3 s23 s45 s51-2 s12^2 s23^2 s45 s51+s12^3 s34 s45 s51-4 s12^2 s23 s34 s45 s51-3 s12 s23^2 s34 s45 s51-2 s12^2 s34^2 s45 s51-2 s12 s23 s34^2 s45 s51+2 s23^2 s34^2 s45 s51+s12 s34^3 s45 s51+2 s23 s34^3 s45 s51-s12^2 s23 s45^2 s51-s12^2 s34 s45^2 s51+2 s12 s23 s34 s45^2 s51+2 s12 s34^2 s45^2 s51-s23 s34^2 s45^2 s51-s34^3 s45^2 s51+s12^4 s51^2-4 s12^3 s23 s51^2+s12^2 s23^2 s51^2-2 s12^3 s34 s51^2+3 s12^2 s23 s34 s51^2-s12 s23^2 s34 s51^2+s12^2 s34^2 s51^2+s12 s23 s34^2 s51^2+s23^2 s34^2 s51^2-2 s12^3 s45 s51^2+6 s12^2 s23 s45 s51^2-s12 s23^2 s45 s51^2+6 s12^2 s34 s45 s51^2-s12 s23 s34 s45 s51^2-2 s23^2 s34 s45 s51^2-4 s12 s34^2 s45 s51^2-4 s23 s34^2 s45 s51^2+s12^2 s45^2 s51^2-2 s12 s23 s45^2 s51^2-4 s12 s34 s45^2 s51^2+2 s23 s34 s45^2 s51^2+3 s34^2 s45^2 s51^2+2 s12^3 s51^3-2 s12^2 s23 s51^3-2 s12^2 s34 s51^3-4 s12^2 s45 s51^3+3 s12 s23 s45 s51^3+5 s12 s34 s45 s51^3+2 s23 s34 s45 s51^3+2 s12 s45^2 s51^3-s23 s45^2 s51^3-3 s34 s45^2 s51^3+s12^2 s51^4-2 s12 s45 s51^4+s45^2 s51^4) tr5)/(s12 (s12-s34+s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 s45 (s23+s34-s51)^2)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s23 s34 s45 (s23+s34-s51)^2 (s12 s23+s23 s34-s34 s45-s12 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s23 s34 s45 (s23+s34-s51) (s12 s23-s12 s51+s23 s51+s34 s51-s51^2))/((-s12+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 s45 (s23+s34-s51) (s12^2 s23^2-s12 s23^2 s34+s12 s23 s34 s45-2 s12^2 s23 s51+s12 s23^2 s51+2 s12 s23 s34 s51+s23^2 s34 s51+s23 s34^2 s51+s12 s23 s45 s51+s12 s34 s45 s51-s23 s34 s45 s51-s34^2 s45 s51+s12^2 s51^2-2 s12 s23 s51^2-s12 s34 s51^2-s23 s34 s51^2-s12 s45 s51^2+s23 s45 s51^2+2 s34 s45 s51^2+s12 s51^3-s45 s51^3) tr5)/((-s12+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 s45 (s23+s34-s51) (s23-s45-s51) (s12^2-2 s12 s34-s23 s34-s12 s45+s34 s45+s12 s51-s45 s51))/(s12 (s12-s34+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 s45 (s23+s34-s51) (s23-s45-s51) (s12^3 s23+2 s12^3 s34+s12^2 s23 s34+s12 s23^2 s34-2 s12^2 s34^2-2 s12 s23 s34^2-s23^2 s34^2-s12^2 s23 s45-3 s12^2 s34 s45-2 s12 s23 s34 s45+2 s12 s34^2 s45+2 s23 s34^2 s45+s12 s34 s45^2-s34^2 s45^2-s12^3 s51+s12^2 s23 s51+2 s12^2 s34 s51+2 s12^2 s45 s51-s12 s23 s45 s51-4 s12 s34 s45 s51-2 s23 s34 s45 s51-s12 s45^2 s51+2 s34 s45^2 s51-s12^2 s51^2+2 s12 s45 s51^2-s45^2 s51^2) tr5)/(s12 (s12-s34+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 s45 (s23+s34-s51) (s23-s45-s51) (s12^3-s12^2 s34-s12^2 s45+2 s12^2 s51-2 s12 s34 s51-s23 s34 s51-2 s12 s45 s51+s34 s45 s51+s12 s51^2-s45 s51^2))/(s12 (s12-s34+s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 s45 (s23+s34-s51) (s23-s45-s51) (s12^4 s23-2 s12^3 s23 s34+s12^2 s23 s34^2-s12^3 s23 s45+s12^3 s34 s45+s12^2 s23 s34 s45-s12^2 s34^2 s45-s12^2 s34 s45^2-s12^4 s51+2 s12^3 s23 s51+3 s12^3 s34 s51+s12 s23^2 s34 s51-2 s12^2 s34^2 s51-2 s12 s23 s34^2 s51-s23^2 s34^2 s51+2 s12^3 s45 s51-2 s12^2 s23 s45 s51-5 s12^2 s34 s45 s51-3 s12 s23 s34 s45 s51+2 s12 s34^2 s45 s51+2 s23 s34^2 s45 s51-s12^2 s45^2 s51+2 s12 s34 s45^2 s51-s34^2 s45^2 s51-2 s12^3 s51^2+s12^2 s23 s51^2+2 s12^2 s34 s51^2+4 s12^2 s45 s51^2-s12 s23 s45 s51^2-4 s12 s34 s45 s51^2-2 s23 s34 s45 s51^2-2 s12 s45^2 s51^2+2 s34 s45^2 s51^2-s12^2 s51^3+2 s12 s45 s51^3-s45^2 s51^3) tr5)/(s12 (s12-s34+s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 s45 (s23+s34-s51) (s23-s45-s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s23 s34 s45 (s23+s34-s51) (s23-s45-s51) (s12 s23+2 s12 s34+s23 s34-s34 s45-s12 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s23 s34 s45 (s23+s34-s51) (s23-s45-s51) (s12+s51))/((-s12+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 s45 (s23+s34-s51) (s23-s45-s51) (s12^2 s23-s12 s23 s34+s12 s34 s45-s12^2 s51+s12 s23 s51+2 s12 s34 s51+s23 s34 s51+s12 s45 s51-s34 s45 s51-s12 s51^2+s45 s51^2) tr5)/((-s12+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) (-s12+s23+s34-s51))/((-s12+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) (-s12^2 s23-s12 s23^2+s23^2 s34+s23 s34^2+2 s12 s23 s45+s12 s34 s45-s23 s34 s45-s34^2 s45+s12^2 s51-s12 s34 s51-s23 s34 s51-s12 s45 s51+s23 s45 s51+2 s34 s45 s51+s12 s51^2-s45 s51^2) tr5)/((-s12+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 (s12+s23-s45) s45 (-s12^2 s23+s12 s23 s34+s12 s23 s45+s12^2 s51-2 s12 s23 s51+s23^2 s51-2 s12 s34 s51+2 s23 s34 s51+s34^2 s51+2 s12 s51^2-2 s23 s51^2-2 s34 s51^2+s51^3))/((-s12+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 (s12+s23-s45) s45 (-s12^3 s23^2+2 s12^2 s23^2 s34-s12 s23^2 s34^2+s12^2 s23^2 s45-s12^2 s23 s34 s45-s12 s23^2 s34 s45+s12 s23 s34^2 s45+s12 s23 s34 s45^2+2 s12^3 s23 s51-2 s12^2 s23^2 s51-s12 s23^3 s51-4 s12^2 s23 s34 s51+s23^3 s34 s51+s12 s23 s34^2 s51+2 s23^2 s34^2 s51+s23 s34^3 s51-2 s12^2 s23 s45 s51+4 s12 s23^2 s45 s51-s12^2 s34 s45 s51+5 s12 s23 s34 s45 s51-s23^2 s34 s45 s51+2 s12 s34^2 s45 s51-2 s23 s34^2 s45 s51-s34^3 s45 s51-s12 s23 s45^2 s51-s12^3 s51^2+4 s12^2 s23 s51^2+s12 s23^2 s51^2+2 s12^2 s34 s51^2-2 s12 s23 s34 s51^2-2 s23^2 s34 s51^2-s12 s34^2 s51^2-2 s23 s34^2 s51^2+s12^2 s45 s51^2-6 s12 s23 s45 s51^2+s23^2 s45 s51^2-4 s12 s34 s45 s51^2+4 s23 s34 s45 s51^2+3 s34^2 s45 s51^2-2 s12^2 s51^3+s12 s23 s51^3+2 s12 s34 s51^3+s23 s34 s51^3+2 s12 s45 s51^3-2 s23 s45 s51^3-3 s34 s45 s51^3-s12 s51^4+s45 s51^4) tr5)/((-s12+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 s45 (s23+s34-s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s12 s23 s34 s45 (s23+s34-s51) (s12 s23+2 s23^2+s23 s34-2 s23 s45-s34 s45-s12 s51-2 s23 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s12 s23 s34 s45 (s12 s23+s23^2-s23 s45-s12 s51+s34 s51-s51^2))/((s12-s34+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s34 s45 (s12^2 s23^2+s12 s23^3-s12 s23^2 s34-s23^3 s34-s12 s23^2 s45+s12 s23 s34 s45+2 s23^2 s34 s45-s23 s34 s45^2-2 s12^2 s23 s51-s12 s23^2 s51+2 s23^3 s51+2 s12 s23 s34 s51+4 s23^2 s34 s51+s23 s34^2 s51+2 s12 s23 s45 s51-3 s23^2 s45 s51+s12 s34 s45 s51-4 s23 s34 s45 s51-s34^2 s45 s51+s23 s45^2 s51+s12^2 s51^2-s12 s23 s51^2-4 s23^2 s51^2-s12 s34 s51^2-3 s23 s34 s51^2-s12 s45 s51^2+4 s23 s45 s51^2+2 s34 s45 s51^2+s12 s51^3+2 s23 s51^3-s45 s51^3) tr5)/((s12-s34+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) (s23-s45-s51))/((-s12+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) (s23-s45-s51) (-2 s12^2-s12 s23+2 s12 s34+s23 s34+2 s12 s45-s34 s45-s12 s51+s45 s51) tr5)/((-s12+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) (-s12^2+s12 s34+s12 s45-s12 s51+s23 s51+s34 s51-s51^2))/((-s12+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) (-s12^3 s23+2 s12^2 s23 s34-s12 s23 s34^2+s12^2 s23 s45-s12^2 s34 s45-s12 s23 s34 s45+s12 s34^2 s45+s12 s34 s45^2+s12^3 s51-3 s12^2 s23 s51-s12 s23^2 s51-3 s12^2 s34 s51+2 s12 s23 s34 s51+s23^2 s34 s51+2 s12 s34^2 s51+s23 s34^2 s51+4 s12 s23 s45 s51+2 s12 s34 s45 s51-s23 s34 s45 s51-s34^2 s45 s51-s12 s45^2 s51+3 s12^2 s51^2-3 s12 s34 s51^2-s23 s34 s51^2-3 s12 s45 s51^2+s23 s45 s51^2+2 s34 s45 s51^2+s12 s51^3-s45 s51^3) tr5)/((-s12+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(32 s12 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) (s23-s45-s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s12 s23 s34 (s12+s23-s45) s45 (s23-s45-s51))/((s12-s34+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) (s12 s23-s23 s34+s34 s45-s12 s51+2 s23 s51+2 s34 s51-s45 s51-2 s51^2) tr5)/((s12-s34+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23^2 s34 s45 (s23+s34-s51) (s12^2-2 s12 s34-s23 s34-s12 s45+s34 s45+s12 s51-s45 s51))/(s12 (s12-s34+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23^2 s34 s45 (s23+s34-s51) (s12^3 s23+2 s12^3 s34+s12^2 s23 s34+s12 s23^2 s34-2 s12^2 s34^2-2 s12 s23 s34^2-s23^2 s34^2-s12^2 s23 s45-3 s12^2 s34 s45-2 s12 s23 s34 s45+2 s12 s34^2 s45+2 s23 s34^2 s45+s12 s34 s45^2-s34^2 s45^2-s12^3 s51+s12^2 s23 s51+2 s12^2 s34 s51+2 s12^2 s45 s51-s12 s23 s45 s51-4 s12 s34 s45 s51-2 s23 s34 s45 s51-s12 s45^2 s51+2 s34 s45^2 s51-s12^2 s51^2+2 s12 s45 s51^2-s45^2 s51^2) tr5)/(s12 (s12-s34+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23^2 s34 s45 (s23+s34-s51) (s12^3-s12^2 s34-s12^2 s45+2 s12^2 s51-2 s12 s34 s51-s23 s34 s51-2 s12 s45 s51+s34 s45 s51+s12 s51^2-s45 s51^2))/(s12 (s12-s34+s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23^2 s34 s45 (s23+s34-s51) (s12^4 s23-2 s12^3 s23 s34+s12^2 s23 s34^2-s12^3 s23 s45+s12^3 s34 s45+s12^2 s23 s34 s45-s12^2 s34^2 s45-s12^2 s34 s45^2-s12^4 s51+2 s12^3 s23 s51+3 s12^3 s34 s51+s12 s23^2 s34 s51-2 s12^2 s34^2 s51-2 s12 s23 s34^2 s51-s23^2 s34^2 s51+2 s12^3 s45 s51-2 s12^2 s23 s45 s51-5 s12^2 s34 s45 s51-3 s12 s23 s34 s45 s51+2 s12 s34^2 s45 s51+2 s23 s34^2 s45 s51-s12^2 s45^2 s51+2 s12 s34 s45^2 s51-s34^2 s45^2 s51-2 s12^3 s51^2+s12^2 s23 s51^2+2 s12^2 s34 s51^2+4 s12^2 s45 s51^2-s12 s23 s45 s51^2-4 s12 s34 s45 s51^2-2 s23 s34 s45 s51^2-2 s12 s45^2 s51^2+2 s34 s45^2 s51^2-s12^2 s51^3+2 s12 s45 s51^3-s45^2 s51^3) tr5)/(s12 (s12-s34+s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23^2 s34 s45 (s23+s34-s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s23^2 s34 s45 (s23+s34-s51) (s12 s23+2 s12 s34+s23 s34-s34 s45-s12 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s23^2 s34 s45 (s23+s34-s51) (s12+s51))/((-s12+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23^2 s34 s45 (s23+s34-s51) (s12^2 s23-s12 s23 s34+s12 s34 s45-s12^2 s51+s12 s23 s51+2 s12 s34 s51+s23 s34 s51+s12 s45 s51-s34 s45 s51-s12 s51^2+s45 s51^2) tr5)/((-s12+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 s45 (-s12^2 s23^2+s12^3 s34+s12^2 s23 s34+3 s12 s23^2 s34+s23^3 s34-s12^2 s34^2+s12^2 s23 s45+s12 s23^2 s45-s12^2 s34 s45-3 s12 s23 s34 s45-2 s23^2 s34 s45-s12 s23 s45^2+s23 s34 s45^2+s12^2 s23 s51-s12 s23^2 s51-3 s12 s23 s34 s51-s23^2 s34 s51+s23^2 s45 s51+s23 s34 s45 s51-s23 s45^2 s51+s12 s23 s51^2-s23 s45 s51^2))/(s12 (s12-s34+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s23 s34 s45 (s12^3 s23^3+s12^4 s23 s34+5 s12^3 s23^2 s34+2 s12^2 s23^3 s34+s12 s23^4 s34-5 s12^2 s23^2 s34^2-3 s12 s23^3 s34^2-s23^4 s34^2-s12^2 s23 s34^3-s12^3 s23^2 s45-s12^2 s23^3 s45-5 s12^3 s23 s34 s45-7 s12^2 s23^2 s34 s45-3 s12 s23^3 s34 s45-s12^3 s34^2 s45+4 s12^2 s23 s34^2 s45+6 s12 s23^2 s34^2 s45+3 s23^3 s34^2 s45+s12^2 s34^3 s45+s12^2 s23^2 s45^2+5 s12^2 s23 s34 s45^2+3 s12 s23^2 s34 s45^2+s12^2 s34^2 s45^2-3 s12 s23 s34^2 s45^2-3 s23^2 s34^2 s45^2-s12 s23 s34 s45^3+s23 s34^2 s45^3-2 s12^3 s23^2 s51+s12^2 s23^3 s51-s12^4 s34 s51-5 s12^3 s23 s34 s51+s12^2 s23^2 s34 s51-s12 s23^3 s34 s51+s12^3 s34^2 s51+6 s12^2 s23 s34^2 s51+3 s12 s23^2 s34^2 s51+s23^3 s34^2 s51+s12^3 s23 s45 s51+2 s12^2 s23^2 s45 s51-s12 s23^3 s45 s51+2 s12^3 s34 s45 s51+3 s12^2 s23 s34 s45 s51-3 s12 s23^2 s34 s45 s51-2 s23^3 s34 s45 s51-s12^2 s34^2 s45 s51-3 s12 s23 s34^2 s45 s51-2 s23^2 s34^2 s45 s51-2 s12^2 s23 s45^2 s51-s12^2 s34 s45^2 s51+4 s12 s23 s34 s45^2 s51+4 s23^2 s34 s45^2 s51+s23 s34^2 s45^2 s51+s12 s23 s45^3 s51-2 s23 s34 s45^3 s51+s12^3 s23 s51^2-2 s12^2 s23^2 s51^2-3 s12^2 s23 s34 s51^2-s12^2 s23 s45 s51^2+3 s12 s23^2 s45 s51^2+5 s12 s23 s34 s45 s51^2+2 s23^2 s34 s45 s51^2-s12 s23 s45^2 s51^2-s23^2 s45^2 s51^2-2 s23 s34 s45^2 s51^2+s23 s45^3 s51^2+s12^2 s23 s51^3-2 s12 s23 s45 s51^3+s23 s45^2 s51^3) tr5)/(s12 (s12-s34+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 s45 (s23-s45-s51) (s12^3 s23+s12^3 s34-s12^2 s23 s34-s12^2 s34^2-s12^2 s23 s45-s12^2 s34 s45+2 s12^2 s23 s51-3 s12 s23 s34 s51-s23^2 s34 s51-2 s12 s23 s45 s51+s23 s34 s45 s51+s12 s23 s51^2-s23 s45 s51^2))/(s12 (s12-s34+s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 s45 (s23-s45-s51) (s12^4 s23^2+s12^4 s23 s34-2 s12^3 s23^2 s34-2 s12^3 s23 s34^2+s12^2 s23^2 s34^2+s12^2 s23 s34^3-s12^3 s23^2 s45+s12^2 s23^2 s34 s45+s12^3 s34^2 s45-s12^2 s34^3 s45-s12^2 s23 s34 s45^2-s12^2 s34^2 s45^2-s12^4 s23 s51+2 s12^3 s23^2 s51+s12^4 s34 s51+7 s12^3 s23 s34 s51+s12^2 s23^2 s34 s51+s12 s23^3 s34 s51-s12^3 s34^2 s51-6 s12^2 s23 s34^2 s51-3 s12 s23^2 s34^2 s51-s23^3 s34^2 s51+2 s12^3 s23 s45 s51-2 s12^2 s23^2 s45 s51-2 s12^3 s34 s45 s51-9 s12^2 s23 s34 s45 s51-3 s12 s23^2 s34 s45 s51+s12^2 s34^2 s45 s51+3 s12 s23 s34^2 s45 s51+2 s23^2 s34^2 s45 s51-s12^2 s23 s45^2 s51+s12^2 s34 s45^2 s51+2 s12 s23 s34 s45^2 s51-s23 s34^2 s45^2 s51-2 s12^3 s23 s51^2+s12^2 s23^2 s51^2+3 s12^2 s23 s34 s51^2+4 s12^2 s23 s45 s51^2-s12 s23^2 s45 s51^2-5 s12 s23 s34 s45 s51^2-2 s23^2 s34 s45 s51^2-2 s12 s23 s45^2 s51^2+2 s23 s34 s45^2 s51^2-s12^2 s23 s51^3+2 s12 s23 s45 s51^3-s23 s45^2 s51^3) tr5)/(s12 (s12-s34+s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 s45 (s23^2-s12 s34-s23 s45-s23 s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s23 s34 s45 (s12 s23^3+s12^2 s23 s34+4 s12 s23^2 s34+s23^3 s34+s12 s23 s34^2-s12 s23^2 s45-4 s12 s23 s34 s45-2 s23^2 s34 s45-s12 s34^2 s45+s23 s34 s45^2-2 s12 s23^2 s51-s12^2 s34 s51-4 s12 s23 s34 s51-s23^2 s34 s51+s12 s23 s45 s51+s23^2 s45 s51+s12 s34 s45 s51+s23 s34 s45 s51-s23 s45^2 s51+s12 s23 s51^2-s23 s45 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s23 s34 s45 (s23-s45-s51) (s12 s23+s12 s34+s23 s51))/((-s12+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 s45 (s23-s45-s51) (s12^2 s23^2+s12^2 s23 s34-s12 s23^2 s34-s12 s23 s34^2+s12 s23 s34 s45+s12 s34^2 s45-s12^2 s23 s51+s12 s23^2 s51+s12^2 s34 s51+4 s12 s23 s34 s51+s23^2 s34 s51+s12 s23 s45 s51-s12 s34 s45 s51-s23 s34 s45 s51-s12 s23 s51^2+s23 s45 s51^2) tr5)/((-s12+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23^2 s34 (s12+s23-s45) s45 (s23+s34-s51))/((-s12+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23^2 s34 (s12+s23-s45) s45 (s23+s34-s51) (-2 s12^2-s12 s23+2 s12 s34+s23 s34+2 s12 s45-s34 s45-s12 s51+s45 s51) tr5)/((-s12+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23^2 s34 (s12+s23-s45) s45 (-s12^2+s12 s34+s12 s45-s12 s51+s23 s51+s34 s51-s51^2))/((-s12+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23^2 s34 (s12+s23-s45) s45 (-s12^3 s23+2 s12^2 s23 s34-s12 s23 s34^2+s12^2 s23 s45-s12^2 s34 s45-s12 s23 s34 s45+s12 s34^2 s45+s12 s34 s45^2+s12^3 s51-3 s12^2 s23 s51-s12 s23^2 s51-3 s12^2 s34 s51+2 s12 s23 s34 s51+s23^2 s34 s51+2 s12 s34^2 s51+s23 s34^2 s51+4 s12 s23 s45 s51+2 s12 s34 s45 s51-s23 s34 s45 s51-s34^2 s45 s51-s12 s45^2 s51+3 s12^2 s51^2-3 s12 s34 s51^2-s23 s34 s51^2-3 s12 s45 s51^2+s23 s45 s51^2+2 s34 s45 s51^2+s12 s51^3-s45 s51^3) tr5)/((-s12+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(32 s12 s23^2 s34 (s12+s23-s45) s45 (s23+s34-s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s12 s23^2 s34 (s12+s23-s45) s45)/((s12-s34+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23^2 s34 (s12+s23-s45) s45 (s12 s23-s23 s34+s34 s45-s12 s51+2 s23 s51+2 s34 s51-s45 s51-2 s51^2) tr5)/((s12-s34+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 (s12+s23-s45) s45 (s12^2+s12 s23+s23^2-s12 s34-s12 s45-s23 s45-s23 s51))/((-s12+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 (s12+s23-s45) s45 (-s12^3 s23-3 s12^2 s23^2-s12 s23^3+3 s12 s23^2 s34+s23^3 s34+s12 s23 s34^2+3 s12^2 s23 s45+3 s12 s23^2 s45+s12^2 s34 s45-2 s12 s23 s34 s45-2 s23^2 s34 s45-s12 s34^2 s45-2 s12 s23 s45^2-s12 s34 s45^2+s23 s34 s45^2+s12^3 s51+3 s12^2 s23 s51-s12^2 s34 s51-4 s12 s23 s34 s51-s23^2 s34 s51-2 s12^2 s45 s51-2 s12 s23 s45 s51+s23^2 s45 s51+s12 s34 s45 s51+s23 s34 s45 s51+s12 s45^2 s51-s23 s45^2 s51+s12 s23 s51^2-s23 s45 s51^2) tr5)/((-s12+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) (-s12^2+s12 s34+s12 s45+s23 s51))/((-s12+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) (-s12^3 s23+2 s12^2 s23 s34-s12 s23 s34^2+s12^2 s23 s45-s12^2 s34 s45-s12 s23 s34 s45+s12 s34^2 s45+s12 s34 s45^2-s12^3 s51-4 s12^2 s23 s51-s12 s23^2 s51+s12^2 s34 s51+4 s12 s23 s34 s51+s23^2 s34 s51+2 s12^2 s45 s51+4 s12 s23 s45 s51-s12 s34 s45 s51-s23 s34 s45 s51-s12 s45^2 s51-s12 s23 s51^2+s23 s45 s51^2) tr5)/((-s12+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) s45)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s34 (s12+s23-s45) s45 (s12 s23+2 s23^2+s23 s34-2 s23 s45-s34 s45-s12 s51-2 s23 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s12 s23 s34 (s12+s23-s45) s45 (s23-s45-s51))/((s12-s34+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) (s12 s23-s23 s34+s34 s45+s12 s51+2 s23 s51-s45 s51) tr5)/((s12-s34+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3)};
C5g["--+++"] = {-((16 s23 s34 s45 (s23+s34-s51)^2 s51 (s12^2-s12 s34-s23 s34-s12 s45+s34 s45+s12 s51-s45 s51))/(s12^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s23 s34 s45 (s23+s34-s51)^2 s51 (s12^3 s23+s12 s23^2 s34-s12 s23 s34^2-s23^2 s34^2-s12^2 s23 s45-s12^2 s34 s45-2 s12 s23 s34 s45+s12 s34^2 s45+2 s23 s34^2 s45+s12 s34 s45^2-s34^2 s45^2-s12^3 s51+s12^2 s23 s51+s12^2 s34 s51+2 s12^2 s45 s51-s12 s23 s45 s51-3 s12 s34 s45 s51-2 s23 s34 s45 s51-s12 s45^2 s51+2 s34 s45^2 s51-s12^2 s51^2+2 s12 s45 s51^2-s45^2 s51^2) tr5)/(s12^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 s45 (s23+s34-s51) (s23-s45-s51) s51 (s12 s34+s23 s34-s34 s45-s12 s51+s45 s51))/(s12^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 s45 (s23+s34-s51) (s23-s45-s51) s51 (s12^2 s23 s34+s12 s23^2 s34-s12 s23 s34^2-s23^2 s34^2-s12 s23 s34 s45+s12 s34^2 s45+2 s23 s34^2 s45-s34^2 s45^2+s12^2 s23 s51+s12^2 s34 s51-s12 s23 s45 s51-3 s12 s34 s45 s51-2 s23 s34 s45 s51+2 s34 s45^2 s51-s12^2 s51^2+2 s12 s45 s51^2-s45^2 s51^2) tr5)/(s12^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 s45 (s23+s34-s51)^2 s51 (s12-s34+s51))/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s23 s34 s45 (s23+s34-s51)^2 s51 (s12-s34+s51) (s12 s23+s23 s34-s34 s45-s12 s51+s45 s51) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 s45 (s34-s51) (s23+s34-s51) (s23-s45-s51) s51)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 s45 (s23+s34-s51) (s23-s45-s51) s51 (s12 s23 s34-s23 s34^2+s34^2 s45+s12 s23 s51+s12 s34 s51+s23 s34 s51-2 s34 s45 s51-s12 s51^2+s45 s51^2) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s34 (s12+s23-s45) s45 (s23+s34-s51) s51 (s12^2 s23-s23^2 s34-s23 s34^2-s12 s23 s45-s12 s34 s45+s23 s34 s45+s34^2 s45-s12^2 s51+s12 s23 s51+s12 s34 s51+s23 s34 s51+s12 s45 s51-s23 s45 s51-2 s34 s45 s51-s12 s51^2+s45 s51^2))/(s12^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s34 (s12+s23-s45) s45 (s23+s34-s51) s51 (s12^3 s23^2-s12^2 s23^2 s34+s12 s23^3 s34+s12 s23^2 s34^2-s23^3 s34^2-s23^2 s34^3-s12^2 s23^2 s45-2 s12 s23^2 s34 s45-2 s12 s23 s34^2 s45+2 s23^2 s34^2 s45+2 s23 s34^3 s45+s12 s23 s34 s45^2+s12 s34^2 s45^2-s23 s34^2 s45^2-s34^3 s45^2-2 s12^3 s23 s51+s12^2 s23^2 s51+2 s12^2 s23 s34 s51-s12 s23^2 s34 s51+s23^2 s34^2 s51+3 s12^2 s23 s45 s51-s12 s23^2 s45 s51+2 s12^2 s34 s45 s51-s12 s23 s34 s45 s51-2 s23^2 s34 s45 s51-2 s12 s34^2 s45 s51-4 s23 s34^2 s45 s51-s12 s23 s45^2 s51-2 s12 s34 s45^2 s51+2 s23 s34 s45^2 s51+3 s34^2 s45^2 s51+s12^3 s51^2-2 s12^2 s23 s51^2-s12^2 s34 s51^2-2 s12^2 s45 s51^2+3 s12 s23 s45 s51^2+4 s12 s34 s45 s51^2+2 s23 s34 s45 s51^2+s12 s45^2 s51^2-s23 s45^2 s51^2-3 s34 s45^2 s51^2+s12^2 s51^3-2 s12 s45 s51^3+s45^2 s51^3) tr5)/(s12^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s34 (s12+s23-s45) s45 (s23+s34-s51) (s23-s45-s51) s51 (-s23 s34+s34 s45+s12 s51-s45 s51))/(s12^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s34 (s12+s23-s45) s45 (s23+s34-s51) (s23-s45-s51) s51 (s12 s23^2 s34-s23^2 s34^2-s12 s23 s34 s45+2 s23 s34^2 s45-s34^2 s45^2+s12^2 s23 s51-s12 s23 s45 s51-2 s12 s34 s45 s51-2 s23 s34 s45 s51+2 s34 s45^2 s51-s12^2 s51^2+2 s12 s45 s51^2-s45^2 s51^2) tr5)/(s12^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s34 s45 (s23+s34-s51) s51 (s12-s34+s51) (s12 s23+s23^2+s23 s34-s23 s45-s34 s45-s12 s51-s23 s51+s45 s51))/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s34 s45 (s23+s34-s51) s51 (s12-s34+s51) (s12^2 s23^2+s12 s23^3+s23^3 s34+s23^2 s34^2-s12 s23^2 s45-2 s23^2 s34 s45-2 s23 s34^2 s45+s23 s34 s45^2+s34^2 s45^2-2 s12^2 s23 s51-2 s12 s23^2 s51-s23^2 s34 s51+3 s12 s23 s45 s51+s23^2 s45 s51+2 s12 s34 s45 s51+3 s23 s34 s45 s51-s23 s45^2 s51-2 s34 s45^2 s51+s12^2 s51^2+s12 s23 s51^2-2 s12 s45 s51^2-s23 s45 s51^2+s45^2 s51^2) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s34 s45 (s23+s34-s51) s51 (-s23+s45+s51) (-s23 s34+s34 s45+s12 s51+s23 s51-s45 s51))/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s34 s45 (s23+s34-s51) s51 (-s23+s45+s51) (s12 s23^2 s34-s23^2 s34^2-s12 s23 s34 s45+2 s23 s34^2 s45-s34^2 s45^2+s12^2 s23 s51+s12 s23^2 s51+s23^2 s34 s51-s12 s23 s45 s51-2 s12 s34 s45 s51-3 s23 s34 s45 s51+2 s34 s45^2 s51-s12^2 s51^2-s12 s23 s51^2+2 s12 s45 s51^2+s23 s45 s51^2-s45^2 s51^2) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) s51 (s12-s23-s34+s51))/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) s51 (s12^2 s23+s12 s23^2-s23^2 s34-s23 s34^2-2 s12 s23 s45-s12 s34 s45+s23 s34 s45+s34^2 s45-s12^2 s51+s12 s34 s51+s23 s34 s51+s12 s45 s51-s23 s45 s51-2 s34 s45 s51-s12 s51^2+s45 s51^2) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) (s23-s45-s51) s51)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) (s23-s45-s51) s51 (s12 s23-s23 s34+s34 s45+s12 s51-s45 s51) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 s45 (-s12+s34-s51) (s23+s34-s51) s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2-(16 s23 s34 s45 (-s12+s34-s51) (s23+s34-s51) s51 (s12 s23+2 s23^2+s23 s34-2 s23 s45-s34 s45-s12 s51-2 s23 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s23 s34 s45 (s23+s34-s51) (s23-s45-s51) s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2-(16 s23 s34 s45 (s23+s34-s51) (s23-s45-s51) s51 (-s12 s23+s23 s34-s34 s45-s12 s51-2 s23 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s34 (s12+s23-s45) s45 s51 (s12^2 s23+s12 s23^2-s23^3-2 s23^2 s34-s23 s34^2-2 s12 s23 s45+s23^2 s45-s12 s34 s45+2 s23 s34 s45+s34^2 s45-s12^2 s51+2 s23^2 s51+s12 s34 s51+2 s23 s34 s51+s12 s45 s51-2 s23 s45 s51-2 s34 s45 s51-s12 s51^2-s23 s51^2+s45 s51^2))/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s34 (s12+s23-s45) s45 s51 (s12^3 s23^2+s12^2 s23^3+s12 s23^4-s12^2 s23^2 s34+s12 s23^3 s34-s23^4 s34+s12 s23^2 s34^2-2 s23^3 s34^2-s23^2 s34^3-2 s12^2 s23^2 s45-3 s12 s23^3 s45-3 s12 s23^2 s34 s45+2 s23^3 s34 s45-2 s12 s23 s34^2 s45+4 s23^2 s34^2 s45+2 s23 s34^3 s45+2 s12 s23^2 s45^2+2 s12 s23 s34 s45^2-s23^2 s34 s45^2+s12 s34^2 s45^2-2 s23 s34^2 s45^2-s34^3 s45^2-2 s12^3 s23 s51-s12^2 s23^2 s51-s12 s23^3 s51+2 s12^2 s23 s34 s51+2 s23^3 s34 s51+2 s23^2 s34^2 s51+4 s12^2 s23 s45 s51+2 s12 s23^2 s45 s51-s23^3 s45 s51+2 s12^2 s34 s45 s51-s12 s23 s34 s45 s51-6 s23^2 s34 s45 s51-2 s12 s34^2 s45 s51-5 s23 s34^2 s45 s51-2 s12 s23 s45^2 s51+s23^2 s45^2 s51-2 s12 s34 s45^2 s51+4 s23 s34 s45^2 s51+3 s34^2 s45^2 s51+s12^3 s51^2-s12^2 s23 s51^2-s12 s23^2 s51^2-s12^2 s34 s51^2-s12 s23 s34 s51^2-s23^2 s34 s51^2-2 s12^2 s45 s51^2+3 s12 s23 s45 s51^2+2 s23^2 s45 s51^2+4 s12 s34 s45 s51^2+4 s23 s34 s45 s51^2+s12 s45^2 s51^2-2 s23 s45^2 s51^2-3 s34 s45^2 s51^2+s12^2 s51^3+s12 s23 s51^3-2 s12 s45 s51^3-s23 s45 s51^3+s45^2 s51^3) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s34 (s12+s23-s45) s45 (s23-s45-s51) s51 (-s23^2-s23 s34+s23 s45+s34 s45+s12 s51+s23 s51-s45 s51))/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s34 (s12+s23-s45) s45 (s23-s45-s51) s51 (s12 s23^3+s12 s23^2 s34-s23^3 s34-s23^2 s34^2-s12 s23^2 s45-s12 s23 s34 s45+2 s23^2 s34 s45+2 s23 s34^2 s45-s23 s34 s45^2-s34^2 s45^2+s12^2 s23 s51+s23^2 s34 s51-2 s12 s23 s45 s51-s23^2 s45 s51-2 s12 s34 s45 s51-3 s23 s34 s45 s51+s23 s45^2 s51+2 s34 s45^2 s51-s12^2 s51^2-s12 s23 s51^2+2 s12 s45 s51^2+s23 s45 s51^2-s45^2 s51^2) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s34 s45 (-s12+s34-s51) s51 (-s12 s23-2 s23^2-s23 s34+2 s23 s45+s34 s45+s12 s51+2 s23 s51-s45 s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s34 s45 (-s12+s34-s51) s51 (s12^2 s23^2+2 s12 s23^3+2 s23^4+2 s23^3 s34+s23^2 s34^2-2 s12 s23^2 s45-4 s23^3 s45-4 s23^2 s34 s45-2 s23 s34^2 s45+2 s23^2 s45^2+2 s23 s34 s45^2+s34^2 s45^2-2 s12^2 s23 s51-4 s12 s23^2 s51-4 s23^3 s51-2 s23^2 s34 s51+4 s12 s23 s45 s51+6 s23^2 s45 s51+2 s12 s34 s45 s51+4 s23 s34 s45 s51-2 s23 s45^2 s51-2 s34 s45^2 s51+s12^2 s51^2+2 s12 s23 s51^2+2 s23^2 s51^2-2 s12 s45 s51^2-2 s23 s45 s51^2+s45^2 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s34 s45 s51 (-s23+s45+s51) (-s23^2-s23 s34+s23 s45+s34 s45+s12 s51+2 s23 s51-s45 s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s34 s45 s51 (-s23+s45+s51) (-s12 s23^3-s12 s23^2 s34+s23^3 s34+s23^2 s34^2+s12 s23^2 s45+s12 s23 s34 s45-2 s23^2 s34 s45-2 s23 s34^2 s45+s23 s34 s45^2+s34^2 s45^2-s12^2 s23 s51-s12 s23^2 s51-2 s23^3 s51-2 s23^2 s34 s51+2 s12 s23 s45 s51+3 s23^2 s45 s51+2 s12 s34 s45 s51+4 s23 s34 s45 s51-s23 s45^2 s51-2 s34 s45^2 s51+s12^2 s51^2+2 s12 s23 s51^2+2 s23^2 s51^2-2 s12 s45 s51^2-2 s23 s45 s51^2+s45^2 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s23^2 s34 s45 (s23+s34-s51) s51 (s12^2-2 s12 s34-s23 s34-s12 s45+s34 s45+s12 s51-s45 s51))/(s12^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s23^2 s34 s45 (s23+s34-s51) s51 (s12^3 s23+2 s12^3 s34+s12^2 s23 s34+s12 s23^2 s34-2 s12^2 s34^2-2 s12 s23 s34^2-s23^2 s34^2-s12^2 s23 s45-3 s12^2 s34 s45-2 s12 s23 s34 s45+2 s12 s34^2 s45+2 s23 s34^2 s45+s12 s34 s45^2-s34^2 s45^2-s12^3 s51+s12^2 s23 s51+2 s12^2 s34 s51+2 s12^2 s45 s51-s12 s23 s45 s51-4 s12 s34 s45 s51-2 s23 s34 s45 s51-s12 s45^2 s51+2 s34 s45^2 s51-s12^2 s51^2+2 s12 s45 s51^2-s45^2 s51^2) tr5)/(s12^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23^2 s34 s45 s51 (s12^2 s34+2 s12 s23 s34+s23^2 s34-2 s12 s34 s45-2 s23 s34 s45+s34 s45^2-s12 s23 s51-2 s12 s34 s51-s23 s34 s51+s12 s45 s51+s23 s45 s51+s34 s45 s51-s45^2 s51+s12 s51^2-s45 s51^2))/(s12^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23^2 s34 s45 s51 (s12^3 s23 s34+2 s12^2 s23^2 s34+s12 s23^3 s34-s12^2 s23 s34^2-2 s12 s23^2 s34^2-s23^3 s34^2-2 s12^2 s23 s34 s45-2 s12 s23^2 s34 s45+s12^2 s34^2 s45+4 s12 s23 s34^2 s45+3 s23^2 s34^2 s45+s12 s23 s34 s45^2-2 s12 s34^2 s45^2-3 s23 s34^2 s45^2+s34^2 s45^3+s12^2 s23^2 s51-s12^3 s34 s51-s12 s23^2 s34 s51+2 s12^2 s34^2 s51+2 s12 s23 s34^2 s51+s23^2 s34^2 s51-s12^2 s23 s45 s51-s12 s23^2 s45 s51-s12^2 s34 s45 s51-3 s12 s23 s34 s45 s51-2 s23^2 s34 s45 s51-2 s12 s34^2 s45 s51-2 s23 s34^2 s45 s51+s12 s23 s45^2 s51+4 s12 s34 s45^2 s51+4 s23 s34 s45^2 s51+s34^2 s45^2 s51-2 s34 s45^3 s51-2 s12^2 s23 s51^2-2 s12^2 s34 s51^2+s12^2 s45 s51^2+3 s12 s23 s45 s51^2+4 s12 s34 s45 s51^2+2 s23 s34 s45 s51^2-2 s12 s45^2 s51^2-s23 s45^2 s51^2-2 s34 s45^2 s51^2+s45^3 s51^2+s12^2 s51^3-2 s12 s45 s51^3+s45^2 s51^3) tr5)/(s12^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23^2 s34 s45 (s23+s34-s51) s51 (s12-s34+s51))/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s23^2 s34 s45 (s23+s34-s51) s51 (s12-s34+s51) (s12 s23+2 s12 s34+s23 s34-s34 s45-s12 s51+s45 s51) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23^2 s34 s45 s51 (s12 s34+s23 s34-s34 s45-s23 s51-s34 s51+s45 s51+s51^2))/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23^2 s34 s45 s51 (s12^2 s23 s34+s12 s23^2 s34-s12 s23 s34^2-s23^2 s34^2-s12 s23 s34 s45+s12 s34^2 s45+2 s23 s34^2 s45-s34^2 s45^2+s12 s23^2 s51-s12^2 s34 s51+2 s12 s23 s34 s51+s23^2 s34 s51+2 s12 s34^2 s51+s23 s34^2 s51-s12 s23 s45 s51-2 s12 s34 s45 s51-3 s23 s34 s45 s51-s34^2 s45 s51+2 s34 s45^2 s51-2 s12 s23 s51^2-3 s12 s34 s51^2-s23 s34 s51^2+s12 s45 s51^2+s23 s45 s51^2+2 s34 s45 s51^2-s45^2 s51^2+s12 s51^3-s45 s51^3) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) s51 (s12^2-s12 s34-s23 s34-s12 s45+s34 s45+s12 s51-s45 s51))/(s12^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) s51 (s12^3 s23+s12 s23^2 s34-s12 s23 s34^2-s23^2 s34^2-s12^2 s23 s45-s12^2 s34 s45-2 s12 s23 s34 s45+s12 s34^2 s45+2 s23 s34^2 s45+s12 s34 s45^2-s34^2 s45^2-s12^3 s51+s12^2 s23 s51+s12^2 s34 s51+2 s12^2 s45 s51-s12 s23 s45 s51-3 s12 s34 s45 s51-2 s23 s34 s45 s51-s12 s45^2 s51+2 s34 s45^2 s51-s12^2 s51^2+2 s12 s45 s51^2-s45^2 s51^2) tr5)/(s12^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) s51 (s12 s34+s23 s34-s34 s45-s12 s51+s45 s51))/(s12^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) s51 (s12^2 s23 s34+s12 s23^2 s34-s12 s23 s34^2-s23^2 s34^2-s12 s23 s34 s45+s12 s34^2 s45+2 s23 s34^2 s45-s34^2 s45^2+s12^2 s23 s51+s12^2 s34 s51-s12 s23 s45 s51-3 s12 s34 s45 s51-2 s23 s34 s45 s51+2 s34 s45^2 s51-s12^2 s51^2+2 s12 s45 s51^2-s45^2 s51^2) tr5)/(s12^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) s51 (s12-s34+s51))/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) s51 (s12-s34+s51) (s12 s23+s23 s34-s34 s45-s12 s51+s45 s51) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 (s12+s23-s45) s45 (s34-s51) (s23-s45-s51) s51)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) s51 (s12 s23 s34-s23 s34^2+s34^2 s45+s12 s23 s51+s12 s34 s51+s23 s34 s51-2 s34 s45 s51-s12 s51^2+s45 s51^2) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23^2 s34 (s12+s23-s45) s45 (s23+s34-s51) s51)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23^2 s34 (s12+s23-s45) s45 (s23+s34-s51) s51 (2 s12^2+s12 s23-2 s12 s34-s23 s34-2 s12 s45+s34 s45+s12 s51-s45 s51) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23^2 s34 (s12+s23-s45) s45 (s12+s23-s45-s51) s51)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23^2 s34 (s12+s23-s45) s45 s51 (s12^2 s23+s12 s23^2-s12 s23 s34-s23^2 s34-s12 s23 s45+s12 s34 s45+2 s23 s34 s45-s34 s45^2-s12^2 s51+2 s12 s34 s51+s23 s34 s51-s23 s45 s51-s34 s45 s51+s45^2 s51-s12 s51^2+s45 s51^2) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((32 s23^2 s34 (s12+s23-s45) s45 (-s12+s34-s51) (s23+s34-s51) s51 tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23^2 s34 (s12+s23-s45) s45 s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2-(16 s23^2 s34 (s12+s23-s45) s45 s51 (-s12 s23+s23 s34-s34 s45+s12 s51-2 s23 s51-2 s34 s51+s45 s51+2 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s23 s34 (s12+s23-s45)^2 s45 s51 (s12-s23-s34+s51))/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s23 s34 (s12+s23-s45)^2 s45 s51 (s12^2 s23+s12 s23^2-s23^2 s34-s23 s34^2-2 s12 s23 s45-s12 s34 s45+s23 s34 s45+s34^2 s45-s12^2 s51+s12 s34 s51+s23 s34 s51+s12 s45 s51-s23 s45 s51-2 s34 s45 s51-s12 s51^2+s45 s51^2) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 (s12+s23-s45)^2 s45 (s23-s45-s51) s51)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 (s12+s23-s45)^2 s45 (s23-s45-s51) s51 (s12 s23-s23 s34+s34 s45+s12 s51-s45 s51) tr5)/(s12 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 (s12+s23-s45) s45 (-s12+s34-s51) s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2-(16 s23 s34 (s12+s23-s45) s45 (-s12+s34-s51) s51 (s12 s23+2 s23^2+s23 s34-2 s23 s45-s34 s45-s12 s51-2 s23 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2-(16 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) s51 (-s12 s23+s23 s34-s34 s45-s12 s51-2 s23 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3};
C5g["-+-++"] = {(16 s23 s45 s51 (s12^2 s23^4+4 s12^2 s23^3 s34+6 s12^2 s23^2 s34^2-s12^3 s34^3+s12^2 s23 s34^3-3 s12 s23^2 s34^3-s23^3 s34^3+s12^2 s34^4-s12^2 s23^3 s45-4 s12^2 s23^2 s34 s45-s12 s23^3 s34 s45-6 s12^2 s23 s34^2 s45-4 s12 s23^2 s34^2 s45-s23^3 s34^2 s45+3 s12 s23 s34^3 s45+2 s23^2 s34^3 s45+s12 s23^2 s34 s45^2+4 s12 s23 s34^2 s45^2+2 s23^2 s34^2 s45^2-s23 s34^3 s45^2-s23 s34^2 s45^3-3 s12^2 s23^3 s51-8 s12^2 s23^2 s34 s51+s12 s23^3 s34 s51-6 s12^2 s23 s34^2 s51+4 s12 s23^2 s34^2 s51+s23^3 s34^2 s51-s12^2 s34^3 s51+3 s12 s23 s34^3 s51+s23^2 s34^3 s51+2 s12^2 s23^2 s45 s51+2 s12 s23^3 s45 s51+4 s12^2 s23 s34 s45 s51+6 s12 s23^2 s34 s45 s51+s23^3 s34 s45 s51-2 s23^2 s34^2 s45 s51-s23 s34^3 s45 s51-2 s12 s23^2 s45^2 s51-6 s12 s23 s34 s45^2 s51-3 s23^2 s34 s45^2 s51+s23 s34^2 s45^2 s51+2 s23 s34 s45^3 s51+3 s12^2 s23^2 s51^2+4 s12^2 s23 s34 s51^2-2 s12 s23^2 s34 s51^2-4 s12 s23 s34^2 s51^2-s23^2 s34^2 s51^2-s12^2 s23 s45 s51^2-4 s12 s23^2 s45 s51^2-5 s12 s23 s34 s45 s51^2+2 s23 s34^2 s45 s51^2+2 s12 s23 s45^2 s51^2+s23^2 s45^2 s51^2+s23 s34 s45^2 s51^2-s23 s45^3 s51^2-s12^2 s23 s51^3+s12 s23 s34 s51^3+2 s12 s23 s45 s51^3-s23 s34 s45 s51^3-s23 s45^2 s51^3))/((s12+s23-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s45 s51 (s12^3 s23^5+4 s12^3 s23^4 s34-s12^2 s23^5 s34+6 s12^3 s23^3 s34^2-4 s12^2 s23^4 s34^2+s12^4 s23 s34^3+7 s12^3 s23^2 s34^3-3 s12^2 s23^3 s34^3+s12 s23^4 s34^3-7 s12^2 s23^2 s34^4-3 s12 s23^3 s34^4-s23^4 s34^4-s12^2 s23 s34^5-s12^3 s23^4 s45-4 s12^3 s23^3 s34 s45+s12^2 s23^4 s34 s45-6 s12^3 s23^2 s34^2 s45+4 s12^2 s23^3 s34^2 s45-8 s12^3 s23 s34^3 s45-3 s12^2 s23^2 s34^3 s45-6 s12 s23^3 s34^3 s45-s23^4 s34^3 s45-s12^3 s34^4 s45+7 s12^2 s23 s34^4 s45+6 s12 s23^2 s34^4 s45+3 s23^3 s34^4 s45+s12^2 s34^5 s45+6 s12^2 s23 s34^3 s45^2+9 s12 s23^2 s34^3 s45^2+3 s23^3 s34^3 s45^2-3 s12 s23 s34^4 s45^2-3 s23^2 s34^4 s45^2-4 s12 s23 s34^3 s45^3-3 s23^2 s34^3 s45^3+s23 s34^4 s45^3+s23 s34^3 s45^4-4 s12^3 s23^4 s51-12 s12^3 s23^3 s34 s51+4 s12^2 s23^4 s34 s51-12 s12^3 s23^2 s34^2 s51+12 s12^2 s23^3 s34^2 s51-s12^4 s34^3 s51-6 s12^3 s23 s34^3 s51+12 s12^2 s23^2 s34^3 s51+2 s12 s23^3 s34^3 s51+s23^4 s34^3 s51+s12^3 s34^4 s51+7 s12^2 s23 s34^4 s51+3 s12 s23^2 s34^4 s51+s23^3 s34^4 s51+3 s12^3 s23^3 s45 s51+3 s12^2 s23^4 s45 s51+8 s12^3 s23^2 s34 s45 s51+8 s12^2 s23^3 s34 s45 s51+s12 s23^4 s34 s45 s51+6 s12^3 s23 s34^2 s45 s51+6 s12^2 s23^2 s34^2 s45 s51+4 s12 s23^3 s34^2 s45 s51+s23^4 s34^2 s45 s51+s12^3 s34^3 s45 s51-4 s12^2 s23 s34^3 s45 s51-6 s12 s23^2 s34^3 s45 s51-4 s23^3 s34^3 s45 s51-2 s12^2 s34^4 s45 s51-3 s12 s23 s34^4 s45 s51-2 s23^2 s34^4 s45 s51-3 s12^2 s23^3 s45^2 s51-11 s12^2 s23^2 s34 s45^2 s51-4 s12 s23^3 s34 s45^2 s51-14 s12^2 s23 s34^2 s45^2 s51-15 s12 s23^2 s34^2 s45^2 s51-5 s23^3 s34^2 s45^2 s51+4 s12 s23 s34^3 s45^2 s51+5 s23^2 s34^3 s45^2 s51+s23 s34^4 s45^2 s51+3 s12 s23^2 s34 s45^3 s51+11 s12 s23 s34^2 s45^3 s51+7 s23^2 s34^2 s45^3 s51-2 s23 s34^3 s45^3 s51-3 s23 s34^2 s45^4 s51+6 s12^3 s23^3 s51^2+12 s12^3 s23^2 s34 s51^2-6 s12^2 s23^3 s34 s51^2+6 s12^3 s23 s34^2 s51^2-12 s12^2 s23^2 s34^2 s51^2-s12^3 s34^3 s51^2-9 s12^2 s23 s34^3 s51^2-3 s12 s23^2 s34^3 s51^2-s23^3 s34^3 s51^2-3 s12^3 s23^2 s45 s51^2-9 s12^2 s23^3 s45 s51^2-4 s12^3 s23 s34 s45 s51^2-19 s12^2 s23^2 s34 s45 s51^2-10 s12^2 s23 s34^2 s45 s51^2+3 s12 s23^2 s34^2 s45 s51^2+s23^3 s34^2 s45 s51^2+s12^2 s34^3 s45 s51^2+8 s12 s23 s34^3 s45 s51^2+4 s23^2 s34^3 s45 s51^2+6 s12^2 s23^2 s45^2 s51^2+3 s12 s23^3 s45^2 s51^2+11 s12^2 s23 s34 s45^2 s51^2+12 s12 s23^2 s34 s45^2 s51^2+2 s23^3 s34 s45^2 s51^2+4 s12 s23 s34^2 s45^2 s51^2-s23^2 s34^2 s45^2 s51^2-3 s23 s34^3 s45^2 s51^2-3 s12 s23^2 s45^3 s51^2-10 s12 s23 s34 s45^3 s51^2-5 s23^2 s34 s45^3 s51^2+3 s23 s34 s45^4 s51^2-4 s12^3 s23^2 s51^3-4 s12^3 s23 s34 s51^3+4 s12^2 s23^2 s34 s51^3+4 s12^2 s23 s34^2 s51^3+s12^3 s23 s45 s51^3+9 s12^2 s23^2 s45 s51^3+10 s12^2 s23 s34 s45 s51^3-3 s12 s23^2 s34 s45 s51^3-7 s12 s23 s34^2 s45 s51^3-2 s23^2 s34^2 s45 s51^3-3 s12^2 s23 s45^2 s51^3-6 s12 s23^2 s45^2 s51^3-8 s12 s23 s34 s45^2 s51^3-s23^2 s34 s45^2 s51^3+3 s23 s34^2 s45^2 s51^3+3 s12 s23 s45^3 s51^3+s23^2 s45^3 s51^3+2 s23 s34 s45^3 s51^3-s23 s45^4 s51^3+s12^3 s23 s51^4-s12^2 s23 s34 s51^4-3 s12^2 s23 s45 s51^4+2 s12 s23 s34 s45 s51^4+3 s12 s23 s45^2 s51^4-s23 s34 s45^2 s51^4-s23 s45^3 s51^4) tr5)/((s12+s23-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s45 (s23-s45-s51) s51 (s12^2 s23^3+3 s12^2 s23^2 s34+3 s12^2 s23 s34^2+s12^2 s34^3-2 s12^2 s23^2 s51-3 s12^2 s23 s34 s51+s12 s23^2 s34 s51+3 s12 s23 s34^2 s51+s23^2 s34^2 s51+2 s12 s23^2 s45 s51+4 s12 s23 s34 s45 s51+s23^2 s34 s45 s51-s23 s34^2 s45 s51-s23 s34 s45^2 s51+s12^2 s23 s51^2-s12 s23 s34 s51^2-2 s12 s23 s45 s51^2+s23 s34 s45 s51^2+s23 s45^2 s51^2))/((s12+s23-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s45 (s23-s45-s51) s51 (s12^3 s23^4+3 s12^3 s23^3 s34-s12^2 s23^4 s34+3 s12^3 s23^2 s34^2-3 s12^2 s23^3 s34^2+s12^3 s23 s34^3-3 s12^2 s23^2 s34^3-s12^2 s23 s34^4+s12^2 s23^3 s34 s45+3 s12^2 s23^2 s34^2 s45+3 s12^2 s23 s34^3 s45+s12^2 s34^4 s45-3 s12^3 s23^3 s51-6 s12^3 s23^2 s34 s51+3 s12^2 s23^3 s34 s51-3 s12^3 s23 s34^2 s51+6 s12^2 s23^2 s34^2 s51+s12^3 s34^3 s51+6 s12^2 s23 s34^3 s51+3 s12 s23^2 s34^3 s51+s23^3 s34^3 s51+3 s12^2 s23^3 s45 s51+7 s12^2 s23^2 s34 s45 s51+s12 s23^3 s34 s45 s51+6 s12^2 s23 s34^2 s45 s51+4 s12 s23^2 s34^2 s45 s51+s23^3 s34^2 s45 s51-s12^2 s34^3 s45 s51-3 s12 s23 s34^3 s45 s51-2 s23^2 s34^3 s45 s51-s12 s23^2 s34 s45^2 s51-4 s12 s23 s34^2 s45^2 s51-2 s23^2 s34^2 s45^2 s51+s23 s34^3 s45^2 s51+s23 s34^2 s45^3 s51+3 s12^3 s23^2 s51^2+3 s12^3 s23 s34 s51^2-3 s12^2 s23^2 s34 s51^2-3 s12^2 s23 s34^2 s51^2-6 s12^2 s23^2 s45 s51^2-8 s12^2 s23 s34 s45 s51^2+s12 s23^2 s34 s45 s51^2+5 s12 s23 s34^2 s45 s51^2+2 s23^2 s34^2 s45 s51^2+3 s12 s23^2 s45^2 s51^2+7 s12 s23 s34 s45^2 s51^2+2 s23^2 s34 s45^2 s51^2-2 s23 s34^2 s45^2 s51^2-2 s23 s34 s45^3 s51^2-s12^3 s23 s51^3+s12^2 s23 s34 s51^3+3 s12^2 s23 s45 s51^3-2 s12 s23 s34 s45 s51^3-3 s12 s23 s45^2 s51^3+s23 s34 s45^2 s51^3+s23 s45^3 s51^3) tr5)/((s12+s23-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s45 s51 (s12-s34+s51) (s12^2 s23^4+4 s12^2 s23^3 s34+s12 s23^4 s34+6 s12^2 s23^2 s34^2+4 s12 s23^3 s34^2+s23^4 s34^2-s12^3 s34^3-s12^2 s23^3 s45-4 s12^2 s23^2 s34 s45-2 s12 s23^3 s34 s45-6 s12^2 s23 s34^2 s45-8 s12 s23^2 s34^2 s45-3 s23^3 s34^2 s45+s12 s23^2 s34 s45^2+4 s12 s23 s34^2 s45^2+3 s23^2 s34^2 s45^2-s23 s34^2 s45^3-3 s12^2 s23^3 s51-8 s12^2 s23^2 s34 s51-2 s12 s23^3 s34 s51-6 s12^2 s23 s34^2 s51-4 s12 s23^2 s34^2 s51-s23^3 s34^2 s51+2 s12^2 s23^2 s45 s51+2 s12 s23^3 s45 s51+4 s12^2 s23 s34 s45 s51+8 s12 s23^2 s34 s45 s51+2 s23^3 s34 s45 s51+4 s12 s23 s34^2 s45 s51+2 s23^2 s34^2 s45 s51-2 s12 s23^2 s45^2 s51-6 s12 s23 s34 s45^2 s51-4 s23^2 s34 s45^2 s51-s23 s34^2 s45^2 s51+2 s23 s34 s45^3 s51+3 s12^2 s23^2 s51^2+4 s12^2 s23 s34 s51^2+s12 s23^2 s34 s51^2-s12^2 s23 s45 s51^2-4 s12 s23^2 s45 s51^2-6 s12 s23 s34 s45 s51^2-2 s23^2 s34 s45 s51^2+2 s12 s23 s45^2 s51^2+s23^2 s45^2 s51^2+2 s23 s34 s45^2 s51^2-s23 s45^3 s51^2-s12^2 s23 s51^3+2 s12 s23 s45 s51^3-s23 s45^2 s51^3))/((s12+s23-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s45 s51 (s12-s34+s51) (s12^3 s23^5+4 s12^3 s23^4 s34+6 s12^3 s23^3 s34^2+s12^4 s23 s34^3+8 s12^3 s23^2 s34^3+6 s12^2 s23^3 s34^3+4 s12 s23^4 s34^3+s23^5 s34^3+s12^3 s23 s34^4-s12^3 s23^4 s45-4 s12^3 s23^3 s34 s45-6 s12^3 s23^2 s34^2 s45-8 s12^3 s23 s34^3 s45-12 s12^2 s23^2 s34^3 s45-12 s12 s23^3 s34^3 s45-4 s23^4 s34^3 s45-s12^3 s34^4 s45+6 s12^2 s23 s34^3 s45^2+12 s12 s23^2 s34^3 s45^2+6 s23^3 s34^3 s45^2-4 s12 s23 s34^3 s45^3-4 s23^2 s34^3 s45^3+s23 s34^3 s45^4-4 s12^3 s23^4 s51-12 s12^3 s23^3 s34 s51-12 s12^3 s23^2 s34^2 s51-s12^4 s34^3 s51-8 s12^3 s23 s34^3 s51-6 s12^2 s23^2 s34^3 s51-4 s12 s23^3 s34^3 s51-s23^4 s34^3 s51+3 s12^3 s23^3 s45 s51+3 s12^2 s23^4 s45 s51+8 s12^3 s23^2 s34 s45 s51+11 s12^2 s23^3 s34 s45 s51+3 s12 s23^4 s34 s45 s51+6 s12^3 s23 s34^2 s45 s51+14 s12^2 s23^2 s34^2 s45 s51+11 s12 s23^3 s34^2 s45 s51+3 s23^4 s34^2 s45 s51+s12^3 s34^3 s45 s51+6 s12^2 s23 s34^3 s45 s51+8 s12 s23^2 s34^3 s45 s51+3 s23^3 s34^3 s45 s51-3 s12^2 s23^3 s45^2 s51-11 s12^2 s23^2 s34 s45^2 s51-6 s12 s23^3 s34 s45^2 s51-14 s12^2 s23 s34^2 s45^2 s51-22 s12 s23^2 s34^2 s45^2 s51-9 s23^3 s34^2 s45^2 s51-4 s12 s23 s34^3 s45^2 s51-3 s23^2 s34^3 s45^2 s51+3 s12 s23^2 s34 s45^3 s51+11 s12 s23 s34^2 s45^3 s51+9 s23^2 s34^2 s45^3 s51+s23 s34^3 s45^3 s51-3 s23 s34^2 s45^4 s51+6 s12^3 s23^3 s51^2+12 s12^3 s23^2 s34 s51^2+6 s12^3 s23 s34^2 s51^2-3 s12^3 s23^2 s45 s51^2-9 s12^2 s23^3 s45 s51^2-4 s12^3 s23 s34 s45 s51^2-22 s12^2 s23^2 s34 s45 s51^2-6 s12 s23^3 s34 s45 s51^2-14 s12^2 s23 s34^2 s45 s51^2-11 s12 s23^2 s34^2 s45 s51^2-3 s23^3 s34^2 s45 s51^2+6 s12^2 s23^2 s45^2 s51^2+3 s12 s23^3 s45^2 s51^2+11 s12^2 s23 s34 s45^2 s51^2+16 s12 s23^2 s34 s45^2 s51^2+3 s23^3 s34 s45^2 s51^2+11 s12 s23 s34^2 s45^2 s51^2+6 s23^2 s34^2 s45^2 s51^2-3 s12 s23^2 s45^3 s51^2-10 s12 s23 s34 s45^3 s51^2-6 s23^2 s34 s45^3 s51^2-3 s23 s34^2 s45^3 s51^2+3 s23 s34 s45^4 s51^2-4 s12^3 s23^2 s51^3-4 s12^3 s23 s34 s51^3+s12^3 s23 s45 s51^3+9 s12^2 s23^2 s45 s51^3+11 s12^2 s23 s34 s45 s51^3+3 s12 s23^2 s34 s45 s51^3-3 s12^2 s23 s45^2 s51^3-6 s12 s23^2 s45^2 s51^3-10 s12 s23 s34 s45^2 s51^3-3 s23^2 s34 s45^2 s51^3+3 s12 s23 s45^3 s51^3+s23^2 s45^3 s51^3+3 s23 s34 s45^3 s51^3-s23 s45^4 s51^3+s12^3 s23 s51^4-3 s12^2 s23 s45 s51^4+3 s12 s23 s45^2 s51^4-s23 s45^3 s51^4) tr5)/((s12+s23-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s45 (s23-s45-s51) s51 (s12^3 s23^3+3 s12^3 s23^2 s34+3 s12^3 s23 s34^2+s12^3 s34^3-2 s12^3 s23^2 s51+s12^2 s23^3 s51-3 s12^3 s23 s34 s51+4 s12^2 s23^2 s34 s51+s12 s23^3 s34 s51+6 s12^2 s23 s34^2 s51+4 s12 s23^2 s34^2 s51+s23^3 s34^2 s51+2 s12^2 s23^2 s45 s51+4 s12^2 s23 s34 s45 s51-4 s12 s23 s34^2 s45 s51-2 s23^2 s34^2 s45 s51-s12 s23 s34 s45^2 s51+s23 s34^2 s45^2 s51+s12^3 s23 s51^2-2 s12^2 s23^2 s51^2-4 s12^2 s23 s34 s51^2-s12 s23^2 s34 s51^2-2 s12^2 s23 s45 s51^2+2 s12 s23^2 s45 s51^2+6 s12 s23 s34 s45 s51^2+2 s23^2 s34 s45 s51^2+s12 s23 s45^2 s51^2-2 s23 s34 s45^2 s51^2+s12^2 s23 s51^3-2 s12 s23 s45 s51^3+s23 s45^2 s51^3))/((s12+s23-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s45 (s23-s45-s51) s51 (s12^4 s23^4+3 s12^4 s23^3 s34-s12^3 s23^4 s34+3 s12^4 s23^2 s34^2-3 s12^3 s23^3 s34^2+s12^4 s23 s34^3-3 s12^3 s23^2 s34^3-s12^3 s23 s34^4+s12^3 s23^3 s34 s45+3 s12^3 s23^2 s34^2 s45+3 s12^3 s23 s34^3 s45+s12^3 s34^4 s45-3 s12^4 s23^3 s51+s12^3 s23^4 s51-6 s12^4 s23^2 s34 s51+6 s12^3 s23^3 s34 s51-3 s12^4 s23 s34^2 s51+9 s12^3 s23^2 s34^2 s51+s12^4 s34^3 s51+8 s12^3 s23 s34^3 s51+6 s12^2 s23^2 s34^3 s51+4 s12 s23^3 s34^3 s51+s23^4 s34^3 s51+3 s12^3 s23^3 s45 s51+7 s12^3 s23^2 s34 s45 s51+s12^2 s23^3 s34 s45 s51+6 s12^3 s23 s34^2 s45 s51+4 s12^2 s23^2 s34^2 s45 s51+s12 s23^3 s34^2 s45 s51-s12^3 s34^3 s45 s51-6 s12^2 s23 s34^3 s45 s51-8 s12 s23^2 s34^3 s45 s51-3 s23^3 s34^3 s45 s51-s12^2 s23^2 s34 s45^2 s51-4 s12^2 s23 s34^2 s45^2 s51-2 s12 s23^2 s34^2 s45^2 s51+4 s12 s23 s34^3 s45^2 s51+3 s23^2 s34^3 s45^2 s51+s12 s23 s34^2 s45^3 s51-s23 s34^3 s45^3 s51+3 s12^4 s23^2 s51^2-3 s12^3 s23^3 s51^2+3 s12^4 s23 s34 s51^2-9 s12^3 s23^2 s34 s51^2-6 s12^3 s23 s34^2 s51^2-6 s12^3 s23^2 s45 s51^2+3 s12^2 s23^3 s45 s51^2-8 s12^3 s23 s34 s45 s51^2+10 s12^2 s23^2 s34 s45 s51^2+3 s12 s23^3 s34 s45 s51^2+14 s12^2 s23 s34^2 s45 s51^2+11 s12 s23^2 s34^2 s45 s51^2+3 s23^3 s34^2 s45 s51^2+3 s12^2 s23^2 s45^2 s51^2+7 s12^2 s23 s34 s45^2 s51^2-s12 s23^2 s34 s45^2 s51^2-11 s12 s23 s34^2 s45^2 s51^2-6 s23^2 s34^2 s45^2 s51^2-2 s12 s23 s34 s45^3 s51^2+3 s23 s34^2 s45^3 s51^2-s12^4 s23 s51^3+3 s12^3 s23^2 s51^3+4 s12^3 s23 s34 s51^3+3 s12^3 s23 s45 s51^3-6 s12^2 s23^2 s45 s51^3-11 s12^2 s23 s34 s45 s51^3-3 s12 s23^2 s34 s45 s51^3-3 s12^2 s23 s45^2 s51^3+3 s12 s23^2 s45^2 s51^3+10 s12 s23 s34 s45^2 s51^3+3 s23^2 s34 s45^2 s51^3+s12 s23 s45^3 s51^3-3 s23 s34 s45^3 s51^3-s12^3 s23 s51^4+3 s12^2 s23 s45 s51^4-3 s12 s23 s45^2 s51^4+s23 s45^3 s51^4) tr5)/((s12+s23-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s45 (s23-s45-s51) s51 (s12^2 s23^2+3 s12^2 s23 s34+3 s12^2 s34^2-2 s12 s34^3-s23 s34^3-s12 s23 s34 s45-3 s12 s34^2 s45-s23 s34^2 s45+s34^3 s45+s34^2 s45^2-2 s12^2 s23 s51-3 s12^2 s34 s51+s12 s23 s34 s51+3 s12 s34^2 s51+s23 s34^2 s51+2 s12 s23 s45 s51+5 s12 s34 s45 s51+s23 s34 s45 s51-2 s34^2 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2))/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s45 (s23-s45-s51) s51 (s12^3 s23^3+3 s12^3 s23^2 s34-s12^2 s23^3 s34+3 s12^3 s23 s34^2-3 s12^2 s23^2 s34^2+2 s12^3 s34^3-s12^2 s23 s34^3+s12 s23^2 s34^3-2 s12^2 s34^4-2 s12 s23 s34^4-s23^2 s34^4-3 s12^2 s34^3 s45-4 s12 s23 s34^3 s45-s23^2 s34^3 s45+2 s12 s34^4 s45+2 s23 s34^4 s45+3 s12 s34^3 s45^2+2 s23 s34^3 s45^2-s34^4 s45^2-s34^3 s45^3-3 s12^3 s23^2 s51-6 s12^3 s23 s34 s51+3 s12^2 s23^2 s34 s51-3 s12^3 s34^2 s51+6 s12^2 s23 s34^2 s51+4 s12^2 s34^3 s51+2 s12 s23 s34^3 s51+s23^2 s34^3 s51+3 s12^2 s23^2 s45 s51+9 s12^2 s23 s34 s45 s51+s12 s23^2 s34 s45 s51+9 s12^2 s34^2 s45 s51+3 s12 s23 s34^2 s45 s51+s23^2 s34^2 s45 s51-6 s12 s34^3 s45 s51-4 s23 s34^3 s45 s51-3 s12 s23 s34 s45^2 s51-9 s12 s34^2 s45^2 s51-4 s23 s34^2 s45^2 s51+3 s34^3 s45^2 s51+3 s34^2 s45^3 s51+3 s12^3 s23 s51^2+3 s12^3 s34 s51^2-3 s12^2 s23 s34 s51^2-3 s12^2 s34^2 s51^2-6 s12^2 s23 s45 s51^2-9 s12^2 s34 s45 s51^2+s12 s23 s34 s45 s51^2+6 s12 s34^2 s45 s51^2+2 s23 s34^2 s45 s51^2+3 s12 s23 s45^2 s51^2+9 s12 s34 s45^2 s51^2+2 s23 s34 s45^2 s51^2-3 s34^2 s45^2 s51^2-3 s34 s45^3 s51^2-s12^3 s51^3+s12^2 s34 s51^3+3 s12^2 s45 s51^3-2 s12 s34 s45 s51^3-3 s12 s45^2 s51^3+s34 s45^2 s51^3+s45^3 s51^3) tr5)/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s45 (s23-s45-s51) s51 (s12^2 s23^2+2 s12^2 s23 s34+s12^2 s34^2-2 s12^2 s23 s51-2 s12^2 s34 s51+s12 s23 s34 s51+2 s12 s34^2 s51+s23 s34^2 s51+2 s12 s23 s45 s51+3 s12 s34 s45 s51+s23 s34 s45 s51-s34^2 s45 s51-s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2))/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s45 (s23-s45-s51) s51 (s12^3 s23^3+2 s12^3 s23^2 s34-s12^2 s23^3 s34+s12^3 s23 s34^2-2 s12^2 s23^2 s34^2-s12^2 s23 s34^3+s12^2 s23^2 s34 s45+2 s12^2 s23 s34^2 s45+s12^2 s34^3 s45-3 s12^3 s23^2 s51-4 s12^3 s23 s34 s51+3 s12^2 s23^2 s34 s51-s12^3 s34^2 s51+4 s12^2 s23 s34^2 s51+2 s12^2 s34^3 s51+2 s12 s23 s34^3 s51+s23^2 s34^3 s51+3 s12^2 s23^2 s45 s51+5 s12^2 s23 s34 s45 s51+s12 s23^2 s34 s45 s51+3 s12^2 s34^2 s45 s51+3 s12 s23 s34^2 s45 s51+s23^2 s34^2 s45 s51-2 s12 s34^3 s45 s51-2 s23 s34^3 s45 s51-s12 s23 s34 s45^2 s51-3 s12 s34^2 s45^2 s51-2 s23 s34^2 s45^2 s51+s34^3 s45^2 s51+s34^2 s45^3 s51+3 s12^3 s23 s51^2+2 s12^3 s34 s51^2-3 s12^2 s23 s34 s51^2-2 s12^2 s34^2 s51^2-6 s12^2 s23 s45 s51^2-6 s12^2 s34 s45 s51^2+s12 s23 s34 s45 s51^2+4 s12 s34^2 s45 s51^2+2 s23 s34^2 s45 s51^2+3 s12 s23 s45^2 s51^2+6 s12 s34 s45^2 s51^2+2 s23 s34 s45^2 s51^2-2 s34^2 s45^2 s51^2-2 s34 s45^3 s51^2-s12^3 s51^3+s12^2 s34 s51^3+3 s12^2 s45 s51^3-2 s12 s34 s45 s51^3-3 s12 s45^2 s51^3+s34 s45^2 s51^3+s45^3 s51^3) tr5)/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s45 (s23-s45-s51) s51 (s12-s34+s51) (s12^2 s23^2+3 s12^2 s23 s34+s12 s23^2 s34+3 s12^2 s34^2+3 s12 s23 s34^2+s23^2 s34^2-s12 s23 s34 s45-3 s12 s34^2 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51-3 s12^2 s34 s51-s12 s23 s34 s51+2 s12 s23 s45 s51+5 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2))/((s12+s23-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s45 (s23-s45-s51) s51 (s12-s34+s51) (s12 s23+2 s12 s34+s23 s34-s34 s45-s12 s51+s45 s51) (s12^2 s23^2+s12^2 s23 s34-s12 s23^2 s34+s12^2 s34^2+s12 s23 s34^2+s23^2 s34^2+s12 s23 s34 s45-s12 s34^2 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51-s12^2 s34 s51+s12 s23 s34 s51+2 s12 s23 s45 s51+3 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/((s12+s23-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s45 (s23-s45-s51) s51 (s12^3 s23^2+2 s12^3 s23 s34+s12^3 s34^2-2 s12^3 s23 s51+s12^2 s23^2 s51-2 s12^3 s34 s51+3 s12^2 s23 s34 s51+s12 s23^2 s34 s51+3 s12^2 s34^2 s51+3 s12 s23 s34^2 s51+s23^2 s34^2 s51+2 s12^2 s23 s45 s51+3 s12^2 s34 s45 s51-3 s12 s34^2 s45 s51-2 s23 s34^2 s45 s51-s12 s34 s45^2 s51+s34^2 s45^2 s51+s12^3 s51^2-2 s12^2 s23 s51^2-3 s12^2 s34 s51^2-s12 s23 s34 s51^2-2 s12^2 s45 s51^2+2 s12 s23 s45 s51^2+5 s12 s34 s45 s51^2+2 s23 s34 s45 s51^2+s12 s45^2 s51^2-2 s34 s45^2 s51^2+s12^2 s51^3-2 s12 s45 s51^3+s45^2 s51^3))/((s12+s23-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s45 (s23-s45-s51) s51 (s12^4 s23^3+2 s12^4 s23^2 s34-s12^3 s23^3 s34+s12^4 s23 s34^2-2 s12^3 s23^2 s34^2-s12^3 s23 s34^3+s12^3 s23^2 s34 s45+2 s12^3 s23 s34^2 s45+s12^3 s34^3 s45-3 s12^4 s23^2 s51+s12^3 s23^3 s51-4 s12^4 s23 s34 s51+5 s12^3 s23^2 s34 s51-s12^4 s34^2 s51+5 s12^3 s23 s34^2 s51+2 s12^3 s34^3 s51+3 s12^2 s23 s34^3 s51+3 s12 s23^2 s34^3 s51+s23^3 s34^3 s51+3 s12^3 s23^2 s45 s51+5 s12^3 s23 s34 s45 s51+s12^2 s23^2 s34 s45 s51+3 s12^3 s34^2 s45 s51+3 s12^2 s23 s34^2 s45 s51+s12 s23^2 s34^2 s45 s51-3 s12^2 s34^3 s45 s51-6 s12 s23 s34^3 s45 s51-3 s23^2 s34^3 s45 s51-s12^2 s23 s34 s45^2 s51-3 s12^2 s34^2 s45^2 s51-2 s12 s23 s34^2 s45^2 s51+3 s12 s34^3 s45^2 s51+3 s23 s34^3 s45^2 s51+s12 s34^2 s45^3 s51-s34^3 s45^3 s51+3 s12^4 s23 s51^2-3 s12^3 s23^2 s51^2+2 s12^4 s34 s51^2-7 s12^3 s23 s34 s51^2-3 s12^3 s34^2 s51^2-6 s12^3 s23 s45 s51^2+3 s12^2 s23^2 s45 s51^2-6 s12^3 s34 s45 s51^2+8 s12^2 s23 s34 s45 s51^2+3 s12 s23^2 s34 s45 s51^2+9 s12^2 s34^2 s45 s51^2+9 s12 s23 s34^2 s45 s51^2+3 s23^2 s34^2 s45 s51^2+3 s12^2 s23 s45^2 s51^2+6 s12^2 s34 s45^2 s51^2-s12 s23 s34 s45^2 s51^2-9 s12 s34^2 s45^2 s51^2-6 s23 s34^2 s45^2 s51^2-2 s12 s34 s45^3 s51^2+3 s34^2 s45^3 s51^2-s12^4 s51^3+3 s12^3 s23 s51^3+3 s12^3 s34 s51^3+3 s12^3 s45 s51^3-6 s12^2 s23 s45 s51^3-9 s12^2 s34 s45 s51^3-3 s12 s23 s34 s45 s51^3-3 s12^2 s45^2 s51^3+3 s12 s23 s45^2 s51^3+9 s12 s34 s45^2 s51^3+3 s23 s34 s45^2 s51^3+s12 s45^3 s51^3-3 s34 s45^3 s51^3-s12^3 s51^4+3 s12^2 s45 s51^4-3 s12 s45^2 s51^4+s45^3 s51^4) tr5)/((s12+s23-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s45 s51 (-s12 s23^3-3 s12 s23^2 s34+s12^2 s34^2-s12 s23 s34^2+s23^2 s34^2-s12 s34^3+s12 s23^2 s45+3 s12 s23 s34 s45+s23^2 s34 s45-s23 s34^2 s45-s23 s34 s45^2+2 s12 s23^2 s51+3 s12 s23 s34 s51-s23^2 s34 s51+s12 s34^2 s51-s23 s34^2 s51-s12 s23 s45 s51-s23^2 s45 s51+s23 s45^2 s51-s12 s23 s51^2+s23 s34 s51^2+s23 s45 s51^2))/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 s45 s51 (s12^2 s23^4+3 s12^2 s23^3 s34-s12 s23^4 s34+s12^3 s23 s34^2+5 s12^2 s23^2 s34^2-2 s12 s23^3 s34^2-5 s12 s23^2 s34^3-s23^3 s34^3-s12 s23 s34^4-s12^2 s23^3 s45-3 s12^2 s23^2 s34 s45+s12 s23^3 s34 s45-6 s12^2 s23 s34^2 s45-s12 s23^2 s34^2 s45-s23^3 s34^2 s45-s12^2 s34^3 s45+5 s12 s23 s34^3 s45+2 s23^2 s34^3 s45+s12 s34^4 s45+3 s12 s23 s34^2 s45^2+2 s23^2 s34^2 s45^2-s23 s34^3 s45^2-s23 s34^2 s45^3-3 s12^2 s23^3 s51-6 s12^2 s23^2 s34 s51+3 s12 s23^3 s34 s51-s12^3 s34^2 s51-4 s12^2 s23 s34^2 s51+7 s12 s23^2 s34^2 s51+s23^3 s34^2 s51+s12^2 s34^3 s51+5 s12 s23 s34^3 s51+s23^2 s34^3 s51+2 s12^2 s23^2 s45 s51+2 s12 s23^3 s45 s51+3 s12^2 s23 s34 s45 s51+3 s12 s23^2 s34 s45 s51+s23^3 s34 s45 s51+s12^2 s34^2 s45 s51-3 s12 s23 s34^2 s45 s51-2 s23^2 s34^2 s45 s51-2 s12 s34^3 s45 s51-s23 s34^3 s45 s51-2 s12 s23^2 s45^2 s51-5 s12 s23 s34 s45^2 s51-3 s23^2 s34 s45^2 s51+s23 s34^2 s45^2 s51+2 s23 s34 s45^3 s51+3 s12^2 s23^2 s51^2+3 s12^2 s23 s34 s51^2-3 s12 s23^2 s34 s51^2-s12^2 s34^2 s51^2-5 s12 s23 s34^2 s51^2-s23^2 s34^2 s51^2-s12^2 s23 s45 s51^2-4 s12 s23^2 s45 s51^2-4 s12 s23 s34 s45 s51^2+s12 s34^2 s45 s51^2+2 s23 s34^2 s45 s51^2+2 s12 s23 s45^2 s51^2+s23^2 s45^2 s51^2+s23 s34 s45^2 s51^2-s23 s45^3 s51^2-s12^2 s23 s51^3+s12 s23 s34 s51^3+2 s12 s23 s45 s51^3-s23 s34 s45 s51^3-s23 s45^2 s51^3) tr5)/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s45 (s23-s45-s51) s51 (s12 s23^2+2 s12 s23 s34+s12 s34^2-s12 s23 s51+s23 s34 s51+s23 s45 s51))/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s45 (s23-s45-s51) s51 (s12^2 s23^3+2 s12^2 s23^2 s34-s12 s23^3 s34+s12^2 s23 s34^2-2 s12 s23^2 s34^2-s12 s23 s34^3+s12 s23^2 s34 s45+2 s12 s23 s34^2 s45+s12 s34^3 s45-2 s12^2 s23^2 s51-2 s12^2 s23 s34 s51+2 s12 s23^2 s34 s51+s12^2 s34^2 s51+4 s12 s23 s34^2 s51+s23^2 s34^2 s51+2 s12 s23^2 s45 s51+3 s12 s23 s34 s45 s51+s23^2 s34 s45 s51-s12 s34^2 s45 s51-s23 s34^2 s45 s51-s23 s34 s45^2 s51+s12^2 s23 s51^2-s12 s23 s34 s51^2-2 s12 s23 s45 s51^2+s23 s34 s45 s51^2+s23 s45^2 s51^2) tr5)/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s45 s51 (s12-s34+s51) (-s12 s23^3-3 s12 s23^2 s34-s23^3 s34+s12^2 s34^2+s12 s23^2 s45+3 s12 s23 s34 s45+2 s23^2 s34 s45-s23 s34 s45^2+2 s12 s23^2 s51+3 s12 s23 s34 s51+s23^2 s34 s51-s12 s23 s45 s51-s23^2 s45 s51-s23 s34 s45 s51+s23 s45^2 s51-s12 s23 s51^2+s23 s45 s51^2))/((s12+s23-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 s45 s51 (s12-s34+s51) (s12^2 s23^4+3 s12^2 s23^3 s34+s12^3 s23 s34^2+6 s12^2 s23^2 s34^2+3 s12 s23^3 s34^2+s23^4 s34^2+s12^2 s23 s34^3-s12^2 s23^3 s45-3 s12^2 s23^2 s34 s45-6 s12^2 s23 s34^2 s45-6 s12 s23^2 s34^2 s45-3 s23^3 s34^2 s45-s12^2 s34^3 s45+3 s12 s23 s34^2 s45^2+3 s23^2 s34^2 s45^2-s23 s34^2 s45^3-3 s12^2 s23^3 s51-6 s12^2 s23^2 s34 s51-s12^3 s34^2 s51-6 s12^2 s23 s34^2 s51-3 s12 s23^2 s34^2 s51-s23^3 s34^2 s51+2 s12^2 s23^2 s45 s51+2 s12 s23^3 s45 s51+3 s12^2 s23 s34 s45 s51+5 s12 s23^2 s34 s45 s51+2 s23^3 s34 s45 s51+s12^2 s34^2 s45 s51+3 s12 s23 s34^2 s45 s51+2 s23^2 s34^2 s45 s51-2 s12 s23^2 s45^2 s51-5 s12 s23 s34 s45^2 s51-4 s23^2 s34 s45^2 s51-s23 s34^2 s45^2 s51+2 s23 s34 s45^3 s51+3 s12^2 s23^2 s51^2+3 s12^2 s23 s34 s51^2-s12^2 s23 s45 s51^2-4 s12 s23^2 s45 s51^2-5 s12 s23 s34 s45 s51^2-2 s23^2 s34 s45 s51^2+2 s12 s23 s45^2 s51^2+s23^2 s45^2 s51^2+2 s23 s34 s45^2 s51^2-s23 s45^3 s51^2-s12^2 s23 s51^3+2 s12 s23 s45 s51^3-s23 s45^2 s51^3) tr5)/((s12+s23-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s45 (s23-s45-s51) s51 (s12^2 s23^2+2 s12^2 s23 s34+s12^2 s34^2-s12^2 s23 s51+s12 s23^2 s51+3 s12 s23 s34 s51+s23^2 s34 s51+s12 s23 s45 s51-s23 s34 s45 s51-s12 s23 s51^2+s23 s45 s51^2))/((s12+s23-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s45 (s23-s45-s51) s51 (s12^3 s23^3+2 s12^3 s23^2 s34-s12^2 s23^3 s34+s12^3 s23 s34^2-2 s12^2 s23^2 s34^2-s12^2 s23 s34^3+s12^2 s23^2 s34 s45+2 s12^2 s23 s34^2 s45+s12^2 s34^3 s45-2 s12^3 s23^2 s51+s12^2 s23^3 s51-2 s12^3 s23 s34 s51+4 s12^2 s23^2 s34 s51+s12^3 s34^2 s51+6 s12^2 s23 s34^2 s51+3 s12 s23^2 s34^2 s51+s23^3 s34^2 s51+2 s12^2 s23^2 s45 s51+3 s12^2 s23 s34 s45 s51+s12 s23^2 s34 s45 s51-s12^2 s34^2 s45 s51-3 s12 s23 s34^2 s45 s51-2 s23^2 s34^2 s45 s51-s12 s23 s34 s45^2 s51+s23 s34^2 s45^2 s51+s12^3 s23 s51^2-2 s12^2 s23^2 s51^2-3 s12^2 s23 s34 s51^2-2 s12^2 s23 s45 s51^2+2 s12 s23^2 s45 s51^2+5 s12 s23 s34 s45 s51^2+2 s23^2 s34 s45 s51^2+s12 s23 s45^2 s51^2-2 s23 s34 s45^2 s51^2+s12^2 s23 s51^3-2 s12 s23 s45 s51^3+s23 s45^2 s51^3) tr5)/((s12+s23-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s45 (s23-s45-s51) s51 (s12 s23+2 s12 s34-s34^2-s34 s45-s12 s51+s34 s51+s45 s51))/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s45 (s23-s45-s51) s51 (s12^2 s23^2+2 s12^2 s23 s34-s12 s23^2 s34+2 s12^2 s34^2-s12 s23 s34^2-2 s12 s34^3-s23 s34^3-2 s12 s34^2 s45-s23 s34^2 s45+s34^3 s45+s34^2 s45^2-2 s12^2 s23 s51-2 s12^2 s34 s51+2 s12 s23 s34 s51+3 s12 s34^2 s51+s23 s34^2 s51+2 s12 s23 s45 s51+4 s12 s34 s45 s51+s23 s34 s45 s51-2 s34^2 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2) tr5)/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s45 (s23-s45-s51) s51 (s12 s23+s12 s34-s12 s51+s34 s51+s45 s51))/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s45 (s23-s45-s51) s51 (s12^2 s23^2+s12^2 s23 s34-s12 s23^2 s34-s12 s23 s34^2+s12 s23 s34 s45+s12 s34^2 s45-2 s12^2 s23 s51-s12^2 s34 s51+2 s12 s23 s34 s51+2 s12 s34^2 s51+s23 s34^2 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+s23 s34 s45 s51-s34^2 s45 s51-s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2) tr5)/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s45 (s23-s45-s51) s51 (s12-s34+s51) (s12 s23+2 s12 s34+s23 s34-s34 s45-s12 s51+s45 s51))/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s45 (s23-s45-s51) s51 (s12-s34+s51) (s12^2 s23^2+2 s12^2 s23 s34+2 s12^2 s34^2+2 s12 s23 s34^2+s23^2 s34^2-2 s12 s34^2 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51-2 s12^2 s34 s51+2 s12 s23 s45 s51+4 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s45 (s23-s45-s51) s51 (s12^2 s23+s12^2 s34-s12^2 s51+s12 s23 s51+2 s12 s34 s51+s23 s34 s51+s12 s45 s51-s34 s45 s51-s12 s51^2+s45 s51^2))/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s45 (s23-s45-s51) s51 (s12^3 s23^2+s12^3 s23 s34-s12^2 s23^2 s34-s12^2 s23 s34^2+s12^2 s23 s34 s45+s12^2 s34^2 s45-2 s12^3 s23 s51+s12^2 s23^2 s51-s12^3 s34 s51+3 s12^2 s23 s34 s51+2 s12^2 s34^2 s51+2 s12 s23 s34^2 s51+s23^2 s34^2 s51+2 s12^2 s23 s45 s51+2 s12^2 s34 s45 s51+s12 s23 s34 s45 s51-2 s12 s34^2 s45 s51-2 s23 s34^2 s45 s51-s12 s34 s45^2 s51+s34^2 s45^2 s51+s12^3 s51^2-2 s12^2 s23 s51^2-2 s12^2 s34 s51^2-2 s12^2 s45 s51^2+2 s12 s23 s45 s51^2+4 s12 s34 s45 s51^2+2 s23 s34 s45 s51^2+s12 s45^2 s51^2-2 s34 s45^2 s51^2+s12^2 s51^3-2 s12 s45 s51^3+s45^2 s51^3) tr5)/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23^2 s45 s51 (s12^2 s23^2+3 s12^2 s23 s34+3 s12^2 s34^2-2 s12 s34^3-s23 s34^3-s12 s23 s34 s45-3 s12 s34^2 s45-s23 s34^2 s45+s34^3 s45+s34^2 s45^2-2 s12^2 s23 s51-3 s12^2 s34 s51+s12 s23 s34 s51+3 s12 s34^2 s51+s23 s34^2 s51+2 s12 s23 s45 s51+5 s12 s34 s45 s51+s23 s34 s45 s51-2 s34^2 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2))/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23^2 s45 s51 (s12^3 s23^3+3 s12^3 s23^2 s34-s12^2 s23^3 s34+3 s12^3 s23 s34^2-3 s12^2 s23^2 s34^2+2 s12^3 s34^3-s12^2 s23 s34^3+s12 s23^2 s34^3-2 s12^2 s34^4-2 s12 s23 s34^4-s23^2 s34^4-3 s12^2 s34^3 s45-4 s12 s23 s34^3 s45-s23^2 s34^3 s45+2 s12 s34^4 s45+2 s23 s34^4 s45+3 s12 s34^3 s45^2+2 s23 s34^3 s45^2-s34^4 s45^2-s34^3 s45^3-3 s12^3 s23^2 s51-6 s12^3 s23 s34 s51+3 s12^2 s23^2 s34 s51-3 s12^3 s34^2 s51+6 s12^2 s23 s34^2 s51+4 s12^2 s34^3 s51+2 s12 s23 s34^3 s51+s23^2 s34^3 s51+3 s12^2 s23^2 s45 s51+9 s12^2 s23 s34 s45 s51+s12 s23^2 s34 s45 s51+9 s12^2 s34^2 s45 s51+3 s12 s23 s34^2 s45 s51+s23^2 s34^2 s45 s51-6 s12 s34^3 s45 s51-4 s23 s34^3 s45 s51-3 s12 s23 s34 s45^2 s51-9 s12 s34^2 s45^2 s51-4 s23 s34^2 s45^2 s51+3 s34^3 s45^2 s51+3 s34^2 s45^3 s51+3 s12^3 s23 s51^2+3 s12^3 s34 s51^2-3 s12^2 s23 s34 s51^2-3 s12^2 s34^2 s51^2-6 s12^2 s23 s45 s51^2-9 s12^2 s34 s45 s51^2+s12 s23 s34 s45 s51^2+6 s12 s34^2 s45 s51^2+2 s23 s34^2 s45 s51^2+3 s12 s23 s45^2 s51^2+9 s12 s34 s45^2 s51^2+2 s23 s34 s45^2 s51^2-3 s34^2 s45^2 s51^2-3 s34 s45^3 s51^2-s12^3 s51^3+s12^2 s34 s51^3+3 s12^2 s45 s51^3-2 s12 s34 s45 s51^3-3 s12 s45^2 s51^3+s34 s45^2 s51^3+s45^3 s51^3) tr5)/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23^2 s45 s51 (s12^2 s23^2+2 s12^2 s23 s34+s12^2 s34^2-2 s12^2 s23 s51-2 s12^2 s34 s51+s12 s23 s34 s51+2 s12 s34^2 s51+s23 s34^2 s51+2 s12 s23 s45 s51+3 s12 s34 s45 s51+s23 s34 s45 s51-s34^2 s45 s51-s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2))/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23^2 s45 s51 (s12^3 s23^3+2 s12^3 s23^2 s34-s12^2 s23^3 s34+s12^3 s23 s34^2-2 s12^2 s23^2 s34^2-s12^2 s23 s34^3+s12^2 s23^2 s34 s45+2 s12^2 s23 s34^2 s45+s12^2 s34^3 s45-3 s12^3 s23^2 s51-4 s12^3 s23 s34 s51+3 s12^2 s23^2 s34 s51-s12^3 s34^2 s51+4 s12^2 s23 s34^2 s51+2 s12^2 s34^3 s51+2 s12 s23 s34^3 s51+s23^2 s34^3 s51+3 s12^2 s23^2 s45 s51+5 s12^2 s23 s34 s45 s51+s12 s23^2 s34 s45 s51+3 s12^2 s34^2 s45 s51+3 s12 s23 s34^2 s45 s51+s23^2 s34^2 s45 s51-2 s12 s34^3 s45 s51-2 s23 s34^3 s45 s51-s12 s23 s34 s45^2 s51-3 s12 s34^2 s45^2 s51-2 s23 s34^2 s45^2 s51+s34^3 s45^2 s51+s34^2 s45^3 s51+3 s12^3 s23 s51^2+2 s12^3 s34 s51^2-3 s12^2 s23 s34 s51^2-2 s12^2 s34^2 s51^2-6 s12^2 s23 s45 s51^2-6 s12^2 s34 s45 s51^2+s12 s23 s34 s45 s51^2+4 s12 s34^2 s45 s51^2+2 s23 s34^2 s45 s51^2+3 s12 s23 s45^2 s51^2+6 s12 s34 s45^2 s51^2+2 s23 s34 s45^2 s51^2-2 s34^2 s45^2 s51^2-2 s34 s45^3 s51^2-s12^3 s51^3+s12^2 s34 s51^3+3 s12^2 s45 s51^3-2 s12 s34 s45 s51^3-3 s12 s45^2 s51^3+s34 s45^2 s51^3+s45^3 s51^3) tr5)/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23^2 s45 s51 (s12-s34+s51) (s12^2 s23^2+3 s12^2 s23 s34+s12 s23^2 s34+3 s12^2 s34^2+3 s12 s23 s34^2+s23^2 s34^2-s12 s23 s34 s45-3 s12 s34^2 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51-3 s12^2 s34 s51-s12 s23 s34 s51+2 s12 s23 s45 s51+5 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2))/((s12+s23-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23^2 s45 s51 (s12-s34+s51) (s12 s23+2 s12 s34+s23 s34-s34 s45-s12 s51+s45 s51) (s12^2 s23^2+s12^2 s23 s34-s12 s23^2 s34+s12^2 s34^2+s12 s23 s34^2+s23^2 s34^2+s12 s23 s34 s45-s12 s34^2 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51-s12^2 s34 s51+s12 s23 s34 s51+2 s12 s23 s45 s51+3 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/((s12+s23-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23^2 s45 s51 (s12^3 s23^2+2 s12^3 s23 s34+s12^3 s34^2-2 s12^3 s23 s51+s12^2 s23^2 s51-2 s12^3 s34 s51+3 s12^2 s23 s34 s51+s12 s23^2 s34 s51+3 s12^2 s34^2 s51+3 s12 s23 s34^2 s51+s23^2 s34^2 s51+2 s12^2 s23 s45 s51+3 s12^2 s34 s45 s51-3 s12 s34^2 s45 s51-2 s23 s34^2 s45 s51-s12 s34 s45^2 s51+s34^2 s45^2 s51+s12^3 s51^2-2 s12^2 s23 s51^2-3 s12^2 s34 s51^2-s12 s23 s34 s51^2-2 s12^2 s45 s51^2+2 s12 s23 s45 s51^2+5 s12 s34 s45 s51^2+2 s23 s34 s45 s51^2+s12 s45^2 s51^2-2 s34 s45^2 s51^2+s12^2 s51^3-2 s12 s45 s51^3+s45^2 s51^3))/((s12+s23-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23^2 s45 s51 (s12^4 s23^3+2 s12^4 s23^2 s34-s12^3 s23^3 s34+s12^4 s23 s34^2-2 s12^3 s23^2 s34^2-s12^3 s23 s34^3+s12^3 s23^2 s34 s45+2 s12^3 s23 s34^2 s45+s12^3 s34^3 s45-3 s12^4 s23^2 s51+s12^3 s23^3 s51-4 s12^4 s23 s34 s51+5 s12^3 s23^2 s34 s51-s12^4 s34^2 s51+5 s12^3 s23 s34^2 s51+2 s12^3 s34^3 s51+3 s12^2 s23 s34^3 s51+3 s12 s23^2 s34^3 s51+s23^3 s34^3 s51+3 s12^3 s23^2 s45 s51+5 s12^3 s23 s34 s45 s51+s12^2 s23^2 s34 s45 s51+3 s12^3 s34^2 s45 s51+3 s12^2 s23 s34^2 s45 s51+s12 s23^2 s34^2 s45 s51-3 s12^2 s34^3 s45 s51-6 s12 s23 s34^3 s45 s51-3 s23^2 s34^3 s45 s51-s12^2 s23 s34 s45^2 s51-3 s12^2 s34^2 s45^2 s51-2 s12 s23 s34^2 s45^2 s51+3 s12 s34^3 s45^2 s51+3 s23 s34^3 s45^2 s51+s12 s34^2 s45^3 s51-s34^3 s45^3 s51+3 s12^4 s23 s51^2-3 s12^3 s23^2 s51^2+2 s12^4 s34 s51^2-7 s12^3 s23 s34 s51^2-3 s12^3 s34^2 s51^2-6 s12^3 s23 s45 s51^2+3 s12^2 s23^2 s45 s51^2-6 s12^3 s34 s45 s51^2+8 s12^2 s23 s34 s45 s51^2+3 s12 s23^2 s34 s45 s51^2+9 s12^2 s34^2 s45 s51^2+9 s12 s23 s34^2 s45 s51^2+3 s23^2 s34^2 s45 s51^2+3 s12^2 s23 s45^2 s51^2+6 s12^2 s34 s45^2 s51^2-s12 s23 s34 s45^2 s51^2-9 s12 s34^2 s45^2 s51^2-6 s23 s34^2 s45^2 s51^2-2 s12 s34 s45^3 s51^2+3 s34^2 s45^3 s51^2-s12^4 s51^3+3 s12^3 s23 s51^3+3 s12^3 s34 s51^3+3 s12^3 s45 s51^3-6 s12^2 s23 s45 s51^3-9 s12^2 s34 s45 s51^3-3 s12 s23 s34 s45 s51^3-3 s12^2 s45^2 s51^3+3 s12 s23 s45^2 s51^3+9 s12 s34 s45^2 s51^3+3 s23 s34 s45^2 s51^3+s12 s45^3 s51^3-3 s34 s45^3 s51^3-s12^3 s51^4+3 s12^2 s45 s51^4-3 s12 s45^2 s51^4+s45^3 s51^4) tr5)/((s12+s23-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s45 s51 (s12^2 s23^2+2 s12^2 s23 s34+s12^2 s34^2-s12 s34^3-s23 s34^3-s12 s23 s34 s45-2 s12 s34^2 s45-s23 s34^2 s45+s34^3 s45+s34^2 s45^2-2 s12^2 s23 s51-2 s12^2 s34 s51+s12 s23 s34 s51+2 s12 s34^2 s51+s23 s34^2 s51+2 s12 s23 s45 s51+4 s12 s34 s45 s51+s23 s34 s45 s51-2 s34^2 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2))/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s45 s51 (s12^3 s23^3+2 s12^3 s23^2 s34-s12^2 s23^3 s34+s12^3 s23 s34^2-2 s12^2 s23^2 s34^2+s12 s23^2 s34^3-s12 s23 s34^4-s23^2 s34^4-s12^2 s34^3 s45-3 s12 s23 s34^3 s45-s23^2 s34^3 s45+s12 s34^4 s45+2 s23 s34^4 s45+2 s12 s34^3 s45^2+2 s23 s34^3 s45^2-s34^4 s45^2-s34^3 s45^3-3 s12^3 s23^2 s51-4 s12^3 s23 s34 s51+3 s12^2 s23^2 s34 s51-s12^3 s34^2 s51+4 s12^2 s23 s34^2 s51+s12^2 s34^3 s51+s12 s23 s34^3 s51+s23^2 s34^3 s51+3 s12^2 s23^2 s45 s51+7 s12^2 s23 s34 s45 s51+s12 s23^2 s34 s45 s51+5 s12^2 s34^2 s45 s51+2 s12 s23 s34^2 s45 s51+s23^2 s34^2 s45 s51-4 s12 s34^3 s45 s51-4 s23 s34^3 s45 s51-3 s12 s23 s34 s45^2 s51-7 s12 s34^2 s45^2 s51-4 s23 s34^2 s45^2 s51+3 s34^3 s45^2 s51+3 s34^2 s45^3 s51+3 s12^3 s23 s51^2+2 s12^3 s34 s51^2-3 s12^2 s23 s34 s51^2-2 s12^2 s34^2 s51^2-6 s12^2 s23 s45 s51^2-7 s12^2 s34 s45 s51^2+s12 s23 s34 s45 s51^2+5 s12 s34^2 s45 s51^2+2 s23 s34^2 s45 s51^2+3 s12 s23 s45^2 s51^2+8 s12 s34 s45^2 s51^2+2 s23 s34 s45^2 s51^2-3 s34^2 s45^2 s51^2-3 s34 s45^3 s51^2-s12^3 s51^3+s12^2 s34 s51^3+3 s12^2 s45 s51^3-2 s12 s34 s45 s51^3-3 s12 s45^2 s51^3+s34 s45^2 s51^3+s45^3 s51^3) tr5)/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s45 s51 (s12^2 s23^2+s12^2 s23 s34-2 s12^2 s23 s51-s12^2 s34 s51+s12 s23 s34 s51+s12 s34^2 s51+s23 s34^2 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+s23 s34 s45 s51-s34^2 s45 s51-s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2))/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s45 s51 (s12^3 s23^3+s12^3 s23^2 s34-s12^2 s23^3 s34-s12^2 s23^2 s34^2+s12^2 s23^2 s34 s45+s12^2 s23 s34^2 s45-3 s12^3 s23^2 s51-2 s12^3 s23 s34 s51+3 s12^2 s23^2 s34 s51+2 s12^2 s23 s34^2 s51+s12 s23 s34^3 s51+s23^2 s34^3 s51+3 s12^2 s23^2 s45 s51+3 s12^2 s23 s34 s45 s51+s12 s23^2 s34 s45 s51+s12^2 s34^2 s45 s51+2 s12 s23 s34^2 s45 s51+s23^2 s34^2 s45 s51-s12 s34^3 s45 s51-2 s23 s34^3 s45 s51-s12 s23 s34 s45^2 s51-2 s12 s34^2 s45^2 s51-2 s23 s34^2 s45^2 s51+s34^3 s45^2 s51+s34^2 s45^3 s51+3 s12^3 s23 s51^2+s12^3 s34 s51^2-3 s12^2 s23 s34 s51^2-s12^2 s34^2 s51^2-6 s12^2 s23 s45 s51^2-4 s12^2 s34 s45 s51^2+s12 s23 s34 s45 s51^2+3 s12 s34^2 s45 s51^2+2 s23 s34^2 s45 s51^2+3 s12 s23 s45^2 s51^2+5 s12 s34 s45^2 s51^2+2 s23 s34 s45^2 s51^2-2 s34^2 s45^2 s51^2-2 s34 s45^3 s51^2-s12^3 s51^3+s12^2 s34 s51^3+3 s12^2 s45 s51^3-2 s12 s34 s45 s51^3-3 s12 s45^2 s51^3+s34 s45^2 s51^3+s45^3 s51^3) tr5)/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s45 s51 (s12-s34+s51) (s12^2 s23^2+2 s12^2 s23 s34+s12 s23^2 s34+s12^2 s34^2+2 s12 s23 s34^2+s23^2 s34^2-s12 s23 s34 s45-2 s12 s34^2 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51-2 s12^2 s34 s51-s12 s23 s34 s51+2 s12 s23 s45 s51+4 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2))/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s45 s51 (s12-s34+s51) (s12^3 s23^3+2 s12^3 s23^2 s34+s12^3 s23 s34^2+s12^2 s23 s34^3+2 s12 s23^2 s34^3+s23^3 s34^3-s12^2 s34^3 s45-4 s12 s23 s34^3 s45-3 s23^2 s34^3 s45+2 s12 s34^3 s45^2+3 s23 s34^3 s45^2-s34^3 s45^3-3 s12^3 s23^2 s51-4 s12^3 s23 s34 s51-s12^3 s34^2 s51+3 s12^2 s23^2 s45 s51+7 s12^2 s23 s34 s45 s51+3 s12 s23^2 s34 s45 s51+5 s12^2 s34^2 s45 s51+7 s12 s23 s34^2 s45 s51+3 s23^2 s34^2 s45 s51-3 s12 s23 s34 s45^2 s51-7 s12 s34^2 s45^2 s51-6 s23 s34^2 s45^2 s51+3 s34^2 s45^3 s51+3 s12^3 s23 s51^2+2 s12^3 s34 s51^2-6 s12^2 s23 s45 s51^2-7 s12^2 s34 s45 s51^2-3 s12 s23 s34 s45 s51^2+3 s12 s23 s45^2 s51^2+8 s12 s34 s45^2 s51^2+3 s23 s34 s45^2 s51^2-3 s34 s45^3 s51^2-s12^3 s51^3+3 s12^2 s45 s51^3-3 s12 s45^2 s51^3+s45^3 s51^3) tr5)/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s45 s51 (s12^3 s23^2+s12^3 s23 s34-2 s12^3 s23 s51+s12^2 s23^2 s51-s12^3 s34 s51+2 s12^2 s23 s34 s51+s12 s23^2 s34 s51+s12^2 s34^2 s51+2 s12 s23 s34^2 s51+s23^2 s34^2 s51+2 s12^2 s23 s45 s51+2 s12^2 s34 s45 s51-2 s12 s34^2 s45 s51-2 s23 s34^2 s45 s51-s12 s34 s45^2 s51+s34^2 s45^2 s51+s12^3 s51^2-2 s12^2 s23 s51^2-2 s12^2 s34 s51^2-s12 s23 s34 s51^2-2 s12^2 s45 s51^2+2 s12 s23 s45 s51^2+4 s12 s34 s45 s51^2+2 s23 s34 s45 s51^2+s12 s45^2 s51^2-2 s34 s45^2 s51^2+s12^2 s51^3-2 s12 s45 s51^3+s45^2 s51^3))/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s45 s51 (s12^4 s23^3+s12^4 s23^2 s34-s12^3 s23^3 s34-s12^3 s23^2 s34^2+s12^3 s23^2 s34 s45+s12^3 s23 s34^2 s45-3 s12^4 s23^2 s51+s12^3 s23^3 s51-2 s12^4 s23 s34 s51+4 s12^3 s23^2 s34 s51+2 s12^3 s23 s34^2 s51+s12^2 s23 s34^3 s51+2 s12 s23^2 s34^3 s51+s23^3 s34^3 s51+3 s12^3 s23^2 s45 s51+3 s12^3 s23 s34 s45 s51+s12^2 s23^2 s34 s45 s51+s12^3 s34^2 s45 s51+2 s12^2 s23 s34^2 s45 s51+s12 s23^2 s34^2 s45 s51-s12^2 s34^3 s45 s51-4 s12 s23 s34^3 s45 s51-3 s23^2 s34^3 s45 s51-s12^2 s23 s34 s45^2 s51-2 s12^2 s34^2 s45^2 s51-2 s12 s23 s34^2 s45^2 s51+2 s12 s34^3 s45^2 s51+3 s23 s34^3 s45^2 s51+s12 s34^2 s45^3 s51-s34^3 s45^3 s51+3 s12^4 s23 s51^2-3 s12^3 s23^2 s51^2+s12^4 s34 s51^2-5 s12^3 s23 s34 s51^2-s12^3 s34^2 s51^2-6 s12^3 s23 s45 s51^2+3 s12^2 s23^2 s45 s51^2-4 s12^3 s34 s45 s51^2+6 s12^2 s23 s34 s45 s51^2+3 s12 s23^2 s34 s45 s51^2+5 s12^2 s34^2 s45 s51^2+7 s12 s23 s34^2 s45 s51^2+3 s23^2 s34^2 s45 s51^2+3 s12^2 s23 s45^2 s51^2+5 s12^2 s34 s45^2 s51^2-s12 s23 s34 s45^2 s51^2-7 s12 s34^2 s45^2 s51^2-6 s23 s34^2 s45^2 s51^2-2 s12 s34 s45^3 s51^2+3 s34^2 s45^3 s51^2-s12^4 s51^3+3 s12^3 s23 s51^3+2 s12^3 s34 s51^3+3 s12^3 s45 s51^3-6 s12^2 s23 s45 s51^3-7 s12^2 s34 s45 s51^3-3 s12 s23 s34 s45 s51^3-3 s12^2 s45^2 s51^3+3 s12 s23 s45^2 s51^3+8 s12 s34 s45^2 s51^3+3 s23 s34 s45^2 s51^3+s12 s45^3 s51^3-3 s34 s45^3 s51^3-s12^3 s51^4+3 s12^2 s45 s51^4-3 s12 s45^2 s51^4+s45^3 s51^4) tr5)/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23^2 s45 s51 (s12 s23+2 s12 s34-s34^2-s34 s45-s12 s51+s34 s51+s45 s51))/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23^2 s45 s51 (s12^2 s23^2+2 s12^2 s23 s34-s12 s23^2 s34+2 s12^2 s34^2-s12 s23 s34^2-2 s12 s34^3-s23 s34^3-2 s12 s34^2 s45-s23 s34^2 s45+s34^3 s45+s34^2 s45^2-2 s12^2 s23 s51-2 s12^2 s34 s51+2 s12 s23 s34 s51+3 s12 s34^2 s51+s23 s34^2 s51+2 s12 s23 s45 s51+4 s12 s34 s45 s51+s23 s34 s45 s51-2 s34^2 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2) tr5)/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23^2 s45 s51 (s12 s23+s12 s34-s12 s51+s34 s51+s45 s51))/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23^2 s45 s51 (s12^2 s23^2+s12^2 s23 s34-s12 s23^2 s34-s12 s23 s34^2+s12 s23 s34 s45+s12 s34^2 s45-2 s12^2 s23 s51-s12^2 s34 s51+2 s12 s23 s34 s51+2 s12 s34^2 s51+s23 s34^2 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+s23 s34 s45 s51-s34^2 s45 s51-s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2) tr5)/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23^2 s45 s51 (s12-s34+s51) (s12 s23+2 s12 s34+s23 s34-s34 s45-s12 s51+s45 s51))/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23^2 s45 s51 (s12-s34+s51) (s12^2 s23^2+2 s12^2 s23 s34+2 s12^2 s34^2+2 s12 s23 s34^2+s23^2 s34^2-2 s12 s34^2 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51-2 s12^2 s34 s51+2 s12 s23 s45 s51+4 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23^2 s45 s51 (s12^2 s23+s12^2 s34-s12^2 s51+s12 s23 s51+2 s12 s34 s51+s23 s34 s51+s12 s45 s51-s34 s45 s51-s12 s51^2+s45 s51^2))/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23^2 s45 s51 (s12^3 s23^2+s12^3 s23 s34-s12^2 s23^2 s34-s12^2 s23 s34^2+s12^2 s23 s34 s45+s12^2 s34^2 s45-2 s12^3 s23 s51+s12^2 s23^2 s51-s12^3 s34 s51+3 s12^2 s23 s34 s51+2 s12^2 s34^2 s51+2 s12 s23 s34^2 s51+s23^2 s34^2 s51+2 s12^2 s23 s45 s51+2 s12^2 s34 s45 s51+s12 s23 s34 s45 s51-2 s12 s34^2 s45 s51-2 s23 s34^2 s45 s51-s12 s34 s45^2 s51+s34^2 s45^2 s51+s12^3 s51^2-2 s12^2 s23 s51^2-2 s12^2 s34 s51^2-2 s12^2 s45 s51^2+2 s12 s23 s45 s51^2+4 s12 s34 s45 s51^2+2 s23 s34 s45 s51^2+s12 s45^2 s51^2-2 s34 s45^2 s51^2+s12^2 s51^3-2 s12 s45 s51^3+s45^2 s51^3) tr5)/((s12+s23-s45)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s45 s51 (s12 s23+s12 s34-s34^2-s34 s45-s12 s51+s34 s51+s45 s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s12 s23 s45 s51 (s12^2 s23^2+s12^2 s23 s34-s12 s23^2 s34-s23 s34^3-s12 s34^2 s45-s23 s34^2 s45+s34^3 s45+s34^2 s45^2-2 s12^2 s23 s51-s12^2 s34 s51+2 s12 s23 s34 s51+s12 s34^2 s51+s23 s34^2 s51+2 s12 s23 s45 s51+3 s12 s34 s45 s51+s23 s34 s45 s51-2 s34^2 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s12 s23 s45 s51 (s12 s23-s12 s51+s34 s51+s45 s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s12 s23 s45 s51 (s12^2 s23^2-s12 s23^2 s34+s12 s23 s34 s45-2 s12^2 s23 s51+2 s12 s23 s34 s51+s23 s34^2 s51+2 s12 s23 s45 s51+s12 s34 s45 s51+s23 s34 s45 s51-s34^2 s45 s51-s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s12 s23 s45 s51 (s12-s34+s51) (s12 s23+s12 s34+s23 s34-s34 s45-s12 s51+s45 s51))/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s45 s51 (s12-s34+s51) (s12^2 s23^2+s12^2 s23 s34+s12 s23 s34^2+s23^2 s34^2-s12 s34^2 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51-s12^2 s34 s51+2 s12 s23 s45 s51+3 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s45 s51 (s12^2 s23-s12^2 s51+s12 s23 s51+s12 s34 s51+s23 s34 s51+s12 s45 s51-s34 s45 s51-s12 s51^2+s45 s51^2))/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s45 s51 (s12^3 s23^2-s12^2 s23^2 s34+s12^2 s23 s34 s45-2 s12^3 s23 s51+s12^2 s23^2 s51+2 s12^2 s23 s34 s51+s12 s23 s34^2 s51+s23^2 s34^2 s51+2 s12^2 s23 s45 s51+s12^2 s34 s45 s51+s12 s23 s34 s45 s51-s12 s34^2 s45 s51-2 s23 s34^2 s45 s51-s12 s34 s45^2 s51+s34^2 s45^2 s51+s12^3 s51^2-2 s12^2 s23 s51^2-s12^2 s34 s51^2-2 s12^2 s45 s51^2+2 s12 s23 s45 s51^2+3 s12 s34 s45 s51^2+2 s23 s34 s45 s51^2+s12 s45^2 s51^2-2 s34 s45^2 s51^2+s12^2 s51^3-2 s12 s45 s51^3+s45^2 s51^3) tr5)/((s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3)};
C5g["-++-+"] = {-((16 s23 s34 (s23+s34-s51)^2 s51 (-s12 s23^2 s34+s23^2 s34^2+3 s12 s23 s34 s45+s23^2 s34 s45-2 s23 s34^2 s45+s12^2 s45^2+s12 s23 s45^2-2 s12 s34 s45^2-2 s23 s34 s45^2+s34^2 s45^2-s12 s45^3+s34 s45^3+s12 s23 s34 s51+s23 s34 s45 s51+s12 s45^2 s51+s23 s45^2 s51-s34 s45^2 s51-s45^3 s51))/((s23-s45-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 (s23+s34-s51)^2 s51 (s12^2 s23^3 s34-2 s12 s23^3 s34^2+s23^3 s34^3-3 s12^2 s23^2 s34 s45-s12 s23^3 s34 s45+6 s12 s23^2 s34^2 s45+s23^3 s34^2 s45-3 s23^2 s34^3 s45+s12^3 s23 s45^2+s12^2 s23^2 s45^2+3 s12^2 s23 s34 s45^2+3 s12 s23^2 s34 s45^2-6 s12 s23 s34^2 s45^2-3 s23^2 s34^2 s45^2+3 s23 s34^3 s45^2-s12^2 s23 s45^3-s12^2 s34 s45^3-3 s12 s23 s34 s45^3+2 s12 s34^2 s45^3+3 s23 s34^2 s45^3-s34^3 s45^3+s12 s34 s45^4-s34^2 s45^4-2 s12^2 s23^2 s34 s51+2 s12 s23^2 s34^2 s51+3 s12^2 s23 s34 s45 s51+s12 s23^2 s34 s45 s51-s12 s23 s34^2 s45 s51+2 s23^2 s34^2 s45 s51-s12^3 s45^2 s51+s12 s23^2 s45^2 s51+2 s12^2 s34 s45^2 s51+3 s12 s23 s34 s45^2 s51+2 s23^2 s34 s45^2 s51-s12 s34^2 s45^2 s51-4 s23 s34^2 s45^2 s51+2 s12^2 s45^3 s51-4 s12 s34 s45^3 s51-4 s23 s34 s45^3 s51+2 s34^2 s45^3 s51-s12 s45^4 s51+2 s34 s45^4 s51+s12^2 s23 s34 s51^2-s12^2 s45^2 s51^2-s12 s23 s45^2 s51^2+s12 s34 s45^2 s51^2+s23 s34 s45^2 s51^2+2 s12 s45^3 s51^2+s23 s45^3 s51^2-s34 s45^3 s51^2-s45^4 s51^2) tr5)/((s23-s45-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 (s23+s34-s51) s51 (-s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45+s23^2 s34 s45-2 s23 s34^2 s45-s12 s34 s45^2-2 s23 s34 s45^2+s34^2 s45^2+s34 s45^3+s12 s23 s34 s51+s23 s34 s45 s51+s12 s45^2 s51+s23 s45^2 s51-s34 s45^2 s51-s45^3 s51))/((s23-s45-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 (s23+s34-s51) s51 (s12^2 s23^3 s34-2 s12 s23^3 s34^2+s23^3 s34^3-2 s12^2 s23^2 s34 s45-s12 s23^3 s34 s45+5 s12 s23^2 s34^2 s45+s23^3 s34^2 s45-3 s23^2 s34^3 s45+s12^2 s23 s34 s45^2+2 s12 s23^2 s34 s45^2-4 s12 s23 s34^2 s45^2-3 s23^2 s34^2 s45^2+3 s23 s34^3 s45^2-s12 s23 s34 s45^3+s12 s34^2 s45^3+3 s23 s34^2 s45^3-s34^3 s45^3-s34^2 s45^4-2 s12^2 s23^2 s34 s51+2 s12 s23^2 s34^2 s51+2 s12^2 s23 s34 s45 s51+s12 s23^2 s34 s45 s51-s12 s23 s34^2 s45 s51+2 s23^2 s34^2 s45 s51+s12^2 s23 s45^2 s51+s12 s23^2 s45^2 s51+s12^2 s34 s45^2 s51+2 s12 s23 s34 s45^2 s51+2 s23^2 s34 s45^2 s51-s12 s34^2 s45^2 s51-4 s23 s34^2 s45^2 s51-s12 s23 s45^3 s51-3 s12 s34 s45^3 s51-4 s23 s34 s45^3 s51+2 s34^2 s45^3 s51+2 s34 s45^4 s51+s12^2 s23 s34 s51^2-s12^2 s45^2 s51^2-s12 s23 s45^2 s51^2+s12 s34 s45^2 s51^2+s23 s34 s45^2 s51^2+2 s12 s45^3 s51^2+s23 s45^3 s51^2-s34 s45^3 s51^2-s45^4 s51^2) tr5)/((s23-s45-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 (s23+s34-s51)^2 s51 (-s12 s23^2 s34+s23^2 s34^2+3 s12 s23 s34 s45-2 s23 s34^2 s45+s12^2 s45^2-2 s12 s34 s45^2+s34^2 s45^2+s12 s23 s34 s51+2 s23 s34 s45 s51+2 s12 s45^2 s51-2 s34 s45^2 s51+s45^2 s51^2))/((s23-s45-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 (s23+s34-s51)^2 s51 (s12^2 s23^3 s34-2 s12 s23^3 s34^2+s23^3 s34^3-3 s12^2 s23^2 s34 s45+6 s12 s23^2 s34^2 s45-3 s23^2 s34^3 s45+s12^3 s23 s45^2+3 s12^2 s23 s34 s45^2-6 s12 s23 s34^2 s45^2+3 s23 s34^3 s45^2-s12^2 s34 s45^3+2 s12 s34^2 s45^3-s34^3 s45^3-2 s12^2 s23^2 s34 s51+2 s12 s23^2 s34^2 s51+3 s12^2 s23 s34 s45 s51-s12 s23^2 s34 s45 s51-s12 s23 s34^2 s45 s51+3 s23^2 s34^2 s45 s51-s12^3 s45^2 s51+2 s12^2 s23 s45^2 s51+2 s12^2 s34 s45^2 s51+5 s12 s23 s34 s45^2 s51-s12 s34^2 s45^2 s51-6 s23 s34^2 s45^2 s51+s12^2 s45^3 s51-4 s12 s34 s45^3 s51+3 s34^2 s45^3 s51+s12^2 s23 s34 s51^2+s12 s23 s34 s45 s51^2-2 s12^2 s45^2 s51^2+s12 s23 s45^2 s51^2+2 s12 s34 s45^2 s51^2+3 s23 s34 s45^2 s51^2+2 s12 s45^3 s51^2-3 s34 s45^3 s51^2-s12 s45^2 s51^3+s45^3 s51^3) tr5)/((s23-s45-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 (s23+s34-s51) s51 (-s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45-s12 s34 s45^2+s34^2 s45^2+s12 s23 s34 s51+2 s23 s34 s45 s51+s12 s45^2 s51-2 s34 s45^2 s51+s45^2 s51^2))/((s23-s45-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 (s23+s34-s51) s51 (s12^2 s23^3 s34-2 s12 s23^3 s34^2+s23^3 s34^3-2 s12^2 s23^2 s34 s45+5 s12 s23^2 s34^2 s45-3 s23^2 s34^3 s45+s12^2 s23 s34 s45^2-4 s12 s23 s34^2 s45^2+3 s23 s34^3 s45^2+s12 s34^2 s45^3-s34^3 s45^3-2 s12^2 s23^2 s34 s51+2 s12 s23^2 s34^2 s51+2 s12^2 s23 s34 s45 s51-s12 s23^2 s34 s45 s51-s12 s23 s34^2 s45 s51+3 s23^2 s34^2 s45 s51+s12^2 s23 s45^2 s51+s12^2 s34 s45^2 s51+3 s12 s23 s34 s45^2 s51-s12 s34^2 s45^2 s51-6 s23 s34^2 s45^2 s51-2 s12 s34 s45^3 s51+3 s34^2 s45^3 s51+s12^2 s23 s34 s51^2+s12 s23 s34 s45 s51^2-s12^2 s45^2 s51^2+s12 s23 s45^2 s51^2+2 s12 s34 s45^2 s51^2+3 s23 s34 s45^2 s51^2+s12 s45^3 s51^2-3 s34 s45^3 s51^2-s12 s45^2 s51^3+s45^3 s51^3) tr5)/((s23-s45-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 (s12+s23-s45) (s23+s34-s51) s51 (-s12 s23 s34+s23 s34^2+2 s12 s34 s45+s23 s34 s45-s34^2 s45+s12 s45^2-s34 s45^2+s12 s34 s51+s34 s45 s51+s45^2 s51))/((s23-s45-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 (s12+s23-s45) (s23+s34-s51) s51 (s12^2 s23^2 s34-2 s12 s23^2 s34^2+s23^2 s34^3-2 s12^2 s23 s34 s45-s12 s23^2 s34 s45+4 s12 s23 s34^2 s45+s23^2 s34^2 s45-2 s23 s34^3 s45+s12^2 s23 s45^2+2 s12^2 s34 s45^2+2 s12 s23 s34 s45^2-2 s12 s34^2 s45^2-2 s23 s34^2 s45^2+s34^3 s45^2-s12 s34 s45^3+s34^2 s45^3-2 s12^2 s23 s34 s51+2 s12 s23 s34^2 s51+2 s12^2 s34 s45 s51+s12 s23 s34 s45 s51+2 s23 s34^2 s45 s51-s12^2 s45^2 s51+s12 s23 s45^2 s51+3 s12 s34 s45^2 s51+2 s23 s34 s45^2 s51-2 s34^2 s45^2 s51+s12 s45^3 s51-2 s34 s45^3 s51+s12^2 s34 s51^2-s12 s45^2 s51^2+s34 s45^2 s51^2+s45^3 s51^2) tr5)/((s23-s45-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 (s12+s23-s45) s51 (-s12 s23 s34+s23 s34^2+s12 s34 s45+s23 s34 s45-s34^2 s45-s34 s45^2+s12 s34 s51+s34 s45 s51+s45^2 s51))/((s23-s45-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 (s12+s23-s45) s51 (s12^2 s23^2 s34-2 s12 s23^2 s34^2+s23^2 s34^3-s12^2 s23 s34 s45-s12 s23^2 s34 s45+3 s12 s23 s34^2 s45+s23^2 s34^2 s45-2 s23 s34^3 s45+s12 s23 s34 s45^2-s12 s34^2 s45^2-2 s23 s34^2 s45^2+s34^3 s45^2+s34^2 s45^3-2 s12^2 s23 s34 s51+2 s12 s23 s34^2 s51+s12^2 s34 s45 s51+s12 s23 s34 s45 s51+2 s23 s34^2 s45 s51+s12 s23 s45^2 s51+2 s12 s34 s45^2 s51+2 s23 s34 s45^2 s51-2 s34^2 s45^2 s51-2 s34 s45^3 s51+s12^2 s34 s51^2-s12 s45^2 s51^2+s34 s45^2 s51^2+s45^3 s51^2) tr5)/((s23-s45-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 (s23+s34-s51) s51 (-s12^2 s23 s34-s12 s23^2 s34+s12 s23 s34^2+s23^2 s34^2+2 s12^2 s34 s45+3 s12 s23 s34 s45-s12 s34^2 s45-2 s23 s34^2 s45+s12^2 s45^2-2 s12 s34 s45^2+s34^2 s45^2+s12^2 s34 s51+s12 s23 s34 s51+s12 s34 s45 s51+2 s23 s34 s45 s51+2 s12 s45^2 s51-2 s34 s45^2 s51+s45^2 s51^2))/((s23-s45-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 (s23+s34-s51) s51 (s12^3 s23^2 s34+s12^2 s23^3 s34-2 s12^2 s23^2 s34^2-2 s12 s23^3 s34^2+s12 s23^2 s34^3+s23^3 s34^3-2 s12^3 s23 s34 s45-3 s12^2 s23^2 s34 s45+4 s12^2 s23 s34^2 s45+6 s12 s23^2 s34^2 s45-2 s12 s23 s34^3 s45-3 s23^2 s34^3 s45+s12^3 s23 s45^2+2 s12^3 s34 s45^2+3 s12^2 s23 s34 s45^2-2 s12^2 s34^2 s45^2-6 s12 s23 s34^2 s45^2+s12 s34^3 s45^2+3 s23 s34^3 s45^2-s12^2 s34 s45^3+2 s12 s34^2 s45^3-s34^3 s45^3-2 s12^3 s23 s34 s51-2 s12^2 s23^2 s34 s51+2 s12^2 s23 s34^2 s51+2 s12 s23^2 s34^2 s51+2 s12^3 s34 s45 s51+3 s12^2 s23 s34 s45 s51-s12 s23^2 s34 s45 s51+s12 s23 s34^2 s45 s51+3 s23^2 s34^2 s45 s51-s12^3 s45^2 s51+2 s12^2 s23 s45^2 s51+4 s12^2 s34 s45^2 s51+5 s12 s23 s34 s45^2 s51-3 s12 s34^2 s45^2 s51-6 s23 s34^2 s45^2 s51+s12^2 s45^3 s51-4 s12 s34 s45^3 s51+3 s34^2 s45^3 s51+s12^3 s34 s51^2+s12^2 s23 s34 s51^2+s12 s23 s34 s45 s51^2-2 s12^2 s45^2 s51^2+s12 s23 s45^2 s51^2+3 s12 s34 s45^2 s51^2+3 s23 s34 s45^2 s51^2+2 s12 s45^3 s51^2-3 s34 s45^3 s51^2-s12 s45^2 s51^3+s45^3 s51^3) tr5)/((s23-s45-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 s51 (-s12^2 s23 s34-s12 s23^2 s34+s12 s23 s34^2+s23^2 s34^2+s12^2 s34 s45+2 s12 s23 s34 s45-s12 s34^2 s45-2 s23 s34^2 s45-s12 s34 s45^2+s34^2 s45^2+s12^2 s34 s51+s12 s23 s34 s51+s12 s34 s45 s51+2 s23 s34 s45 s51+s12 s45^2 s51-2 s34 s45^2 s51+s45^2 s51^2))/((s23-s45-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 s51 (s12^3 s23^2 s34+s12^2 s23^3 s34-2 s12^2 s23^2 s34^2-2 s12 s23^3 s34^2+s12 s23^2 s34^3+s23^3 s34^3-s12^3 s23 s34 s45-2 s12^2 s23^2 s34 s45+3 s12^2 s23 s34^2 s45+5 s12 s23^2 s34^2 s45-2 s12 s23 s34^3 s45-3 s23^2 s34^3 s45+s12^2 s23 s34 s45^2-s12^2 s34^2 s45^2-4 s12 s23 s34^2 s45^2+s12 s34^3 s45^2+3 s23 s34^3 s45^2+s12 s34^2 s45^3-s34^3 s45^3-2 s12^3 s23 s34 s51-2 s12^2 s23^2 s34 s51+2 s12^2 s23 s34^2 s51+2 s12 s23^2 s34^2 s51+s12^3 s34 s45 s51+2 s12^2 s23 s34 s45 s51-s12 s23^2 s34 s45 s51+s12 s23 s34^2 s45 s51+3 s23^2 s34^2 s45 s51+s12^2 s23 s45^2 s51+2 s12^2 s34 s45^2 s51+3 s12 s23 s34 s45^2 s51-3 s12 s34^2 s45^2 s51-6 s23 s34^2 s45^2 s51-2 s12 s34 s45^3 s51+3 s34^2 s45^3 s51+s12^3 s34 s51^2+s12^2 s23 s34 s51^2+s12 s23 s34 s45 s51^2-s12^2 s45^2 s51^2+s12 s23 s45^2 s51^2+3 s12 s34 s45^2 s51^2+3 s23 s34 s45^2 s51^2+s12 s45^3 s51^2-3 s34 s45^3 s51^2-s12 s45^2 s51^3+s45^3 s51^3) tr5)/((s23-s45-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s23+s34-s51) s51 (-s12 s23^3-s12 s23^2 s34+s23^3 s34+s23^2 s34^2+3 s12 s23^2 s45+s23^3 s45+3 s12 s23 s34 s45-s23^2 s34 s45-2 s23 s34^2 s45+s12^2 s45^2-s12 s23 s45^2-2 s23^2 s45^2-2 s12 s34 s45^2-s23 s34 s45^2+s34^2 s45^2-s12 s45^3+s23 s45^3+s34 s45^3+2 s12 s23^2 s51+s12 s23 s34 s51-s23^2 s34 s51-3 s12 s23 s45 s51-s23^2 s45 s51+2 s23 s34 s45 s51+s12 s45^2 s51+2 s23 s45^2 s51-s34 s45^2 s51-s45^3 s51-s12 s23 s51^2))/((s23-s45-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s23+s34-s51) s51 (s12^2 s23^4+s12^2 s23^3 s34-2 s12 s23^4 s34-2 s12 s23^3 s34^2+s23^4 s34^2+s23^3 s34^3-3 s12^2 s23^3 s45-s12 s23^4 s45-3 s12^2 s23^2 s34 s45+5 s12 s23^3 s34 s45+s23^4 s34 s45+6 s12 s23^2 s34^2 s45-2 s23^3 s34^2 s45-3 s23^2 s34^3 s45+s12^3 s23 s45^2+5 s12^2 s23^2 s45^2+4 s12 s23^3 s45^2+3 s12^2 s23 s34 s45^2-3 s12 s23^2 s34 s45^2-3 s23^3 s34 s45^2-6 s12 s23 s34^2 s45^2+3 s23 s34^3 s45^2-3 s12^2 s23 s45^3-5 s12 s23^2 s45^3-s12^2 s34 s45^3-s12 s23 s34 s45^3+3 s23^2 s34 s45^3+2 s12 s34^2 s45^3+2 s23 s34^2 s45^3-s34^3 s45^3+2 s12 s23 s45^4+s12 s34 s45^4-s23 s34 s45^4-s34^2 s45^4-3 s12^2 s23^3 s51-2 s12^2 s23^2 s34 s51+4 s12 s23^3 s34 s51+2 s12 s23^2 s34^2 s51-s23^3 s34^2 s51+6 s12^2 s23^2 s45 s51+3 s12 s23^3 s45 s51+3 s12^2 s23 s34 s45 s51-5 s12 s23^2 s34 s45 s51-s12 s23 s34^2 s45 s51+4 s23^2 s34^2 s45 s51-s12^3 s45^2 s51-4 s12^2 s23 s45^2 s51-5 s12 s23^2 s45^2 s51+s23^3 s45^2 s51+2 s12^2 s34 s45^2 s51+5 s12 s23 s34 s45^2 s51+2 s23^2 s34 s45^2 s51-s12 s34^2 s45^2 s51-5 s23 s34^2 s45^2 s51+2 s12^2 s45^3 s51+3 s12 s23 s45^3 s51-2 s23^2 s45^3 s51-4 s12 s34 s45^3 s51-4 s23 s34 s45^3 s51+2 s34^2 s45^3 s51-s12 s45^4 s51+s23 s45^4 s51+2 s34 s45^4 s51+3 s12^2 s23^2 s51^2+s12^2 s23 s34 s51^2-2 s12 s23^2 s34 s51^2-3 s12^2 s23 s45 s51^2-3 s12 s23^2 s45 s51^2-s23^2 s34 s45 s51^2-s12^2 s45^2 s51^2+s12 s23 s45^2 s51^2-s23^2 s45^2 s51^2+s12 s34 s45^2 s51^2+2 s23 s34 s45^2 s51^2+2 s12 s45^3 s51^2+2 s23 s45^3 s51^2-s34 s45^3 s51^2-s45^4 s51^2-s12^2 s23 s51^3+s12 s23 s45 s51^3) tr5)/((s23-s45-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 (s23+s34-s51) s51 (s12 s23^2-s23^2 s34-2 s12 s23 s45-s23^2 s45+2 s23 s34 s45+s12 s45^2+2 s23 s45^2-s34 s45^2-s45^3-s12 s23 s51))/((s23-s45-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 (s23+s34-s51) s51 (s12^2 s23^3-2 s12 s23^3 s34+s23^3 s34^2-2 s12^2 s23^2 s45-s12 s23^3 s45+5 s12 s23^2 s34 s45+s23^3 s34 s45-3 s23^2 s34^2 s45+s12^2 s23 s45^2+2 s12 s23^2 s45^2-4 s12 s23 s34 s45^2-3 s23^2 s34 s45^2+3 s23 s34^2 s45^2-s12 s23 s45^3+s12 s34 s45^3+3 s23 s34 s45^3-s34^2 s45^3-s34 s45^4-2 s12^2 s23^2 s51+2 s12 s23^2 s34 s51+2 s12^2 s23 s45 s51+2 s12 s23^2 s45 s51-s12 s23 s34 s45 s51+s23^2 s34 s45 s51+s12^2 s45^2 s51+s23^2 s45^2 s51-s12 s34 s45^2 s51-2 s23 s34 s45^2 s51-2 s12 s45^3 s51-2 s23 s45^3 s51+s34 s45^3 s51+s45^4 s51+s12^2 s23 s51^2-s12 s23 s45 s51^2) tr5)/((s23-s45-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s23+s34-s51) s51 (-s12 s23^3-s12 s23^2 s34+s23^3 s34+s23^2 s34^2+3 s12 s23^2 s45+3 s12 s23 s34 s45-2 s23^2 s34 s45-2 s23 s34^2 s45+s12^2 s45^2-2 s12 s23 s45^2-2 s12 s34 s45^2+s23 s34 s45^2+s34^2 s45^2+2 s12 s23^2 s51+s12 s23 s34 s51-s23^2 s34 s51-3 s12 s23 s45 s51+s23^2 s45 s51+3 s23 s34 s45 s51+2 s12 s45^2 s51-s23 s45^2 s51-2 s34 s45^2 s51-s12 s23 s51^2-s23 s45 s51^2+s45^2 s51^2))/((s23-s45-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s23+s34-s51) s51 (s12^2 s23^4+s12^2 s23^3 s34-2 s12 s23^4 s34-2 s12 s23^3 s34^2+s23^4 s34^2+s23^3 s34^3-3 s12^2 s23^3 s45-3 s12^2 s23^2 s34 s45+6 s12 s23^3 s34 s45+6 s12 s23^2 s34^2 s45-3 s23^3 s34^2 s45-3 s23^2 s34^3 s45+s12^3 s23 s45^2+4 s12^2 s23^2 s45^2+3 s12^2 s23 s34 s45^2-6 s12 s23^2 s34 s45^2-6 s12 s23 s34^2 s45^2+3 s23^2 s34^2 s45^2+3 s23 s34^3 s45^2-2 s12^2 s23 s45^3-s12^2 s34 s45^3+2 s12 s23 s34 s45^3+2 s12 s34^2 s45^3-s23 s34^2 s45^3-s34^3 s45^3-3 s12^2 s23^3 s51-2 s12^2 s23^2 s34 s51+4 s12 s23^3 s34 s51+2 s12 s23^2 s34^2 s51-s23^3 s34^2 s51+6 s12^2 s23^2 s45 s51+3 s12^2 s23 s34 s45 s51-7 s12 s23^2 s34 s45 s51+2 s23^3 s34 s45 s51-s12 s23 s34^2 s45 s51+5 s23^2 s34^2 s45 s51-s12^3 s45^2 s51-2 s12^2 s23 s45^2 s51+2 s12 s23^2 s45^2 s51+2 s12^2 s34 s45^2 s51+7 s12 s23 s34 s45^2 s51-4 s23^2 s34 s45^2 s51-s12 s34^2 s45^2 s51-7 s23 s34^2 s45^2 s51+s12^2 s45^3 s51-2 s12 s23 s45^3 s51-4 s12 s34 s45^3 s51+2 s23 s34 s45^3 s51+3 s34^2 s45^3 s51+3 s12^2 s23^2 s51^2+s12^2 s23 s34 s51^2-2 s12 s23^2 s34 s51^2-3 s12^2 s23 s45 s51^2+s12 s23 s34 s45 s51^2-2 s23^2 s34 s45 s51^2-2 s12^2 s45^2 s51^2-s12 s23 s45^2 s51^2+s23^2 s45^2 s51^2+2 s12 s34 s45^2 s51^2+5 s23 s34 s45^2 s51^2+2 s12 s45^3 s51^2-s23 s45^3 s51^2-3 s34 s45^3 s51^2-s12^2 s23 s51^3-s12 s45^2 s51^3-s23 s45^2 s51^3+s45^3 s51^3) tr5)/((s23-s45-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 (s23+s34-s51) s51 (s12 s23^2-s23^2 s34-2 s12 s23 s45+2 s23 s34 s45+s12 s45^2-s34 s45^2-s12 s23 s51-s23 s45 s51+s45^2 s51))/((s23-s45-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 (s23+s34-s51) s51 (s12^2 s23^3-2 s12 s23^3 s34+s23^3 s34^2-2 s12^2 s23^2 s45+5 s12 s23^2 s34 s45-3 s23^2 s34^2 s45+s12^2 s23 s45^2-4 s12 s23 s34 s45^2+3 s23 s34^2 s45^2+s12 s34 s45^3-s34^2 s45^3-2 s12^2 s23^2 s51+2 s12 s23^2 s34 s51+2 s12^2 s23 s45 s51-s12 s23 s34 s45 s51+2 s23^2 s34 s45 s51+s12^2 s45^2 s51+s12 s23 s45^2 s51-s12 s34 s45^2 s51-4 s23 s34 s45^2 s51-s12 s45^3 s51+2 s34 s45^3 s51+s12^2 s23 s51^2+s12 s45^2 s51^2+s23 s45^2 s51^2-s45^3 s51^2) tr5)/((s23-s45-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 (s12+s23-s45) (s23+s34-s51) s51 (s12 s23-s23 s34-2 s12 s45-s23 s45+s34 s45+s45^2-s12 s51))/((s23-s45-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 (s12+s23-s45) (s23+s34-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-2 s12^2 s23 s45-s12 s23^2 s45+4 s12 s23 s34 s45+s23^2 s34 s45-2 s23 s34^2 s45+2 s12^2 s45^2+3 s12 s23 s45^2-2 s12 s34 s45^2-2 s23 s34 s45^2+s34^2 s45^2-2 s12 s45^3+s34 s45^3-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12^2 s45 s51+2 s12 s23 s45 s51+s23 s34 s45 s51-s12 s45^2 s51+s23 s45^2 s51-s34 s45^2 s51-s45^3 s51+s12^2 s51^2-s12 s45 s51^2) tr5)/((s23-s45-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 (s12+s23-s45) s51 (s12 s23-s23 s34-s12 s45-s23 s45+s34 s45+s45^2-s12 s51))/((s23-s45-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 (s12+s23-s45) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12^2 s23 s45-s12 s23^2 s45+3 s12 s23 s34 s45+s23^2 s34 s45-2 s23 s34^2 s45+s12 s23 s45^2-s12 s34 s45^2-2 s23 s34 s45^2+s34^2 s45^2+s34 s45^3-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12^2 s45 s51+2 s12 s23 s45 s51+s23 s34 s45 s51+s23 s45^2 s51-s34 s45^2 s51-s45^3 s51+s12^2 s51^2-s12 s45 s51^2) tr5)/((s23-s45-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 (s12+s23-s45) (s23+s34-s51) s51 (s12 s23-s23 s34-2 s12 s45+s34 s45-s12 s51-s45 s51))/((s23-s45-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 (s12+s23-s45) (s23+s34-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-2 s12^2 s23 s45+4 s12 s23 s34 s45-2 s23 s34^2 s45+2 s12^2 s45^2-2 s12 s34 s45^2+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12^2 s45 s51+2 s23 s34 s45 s51+2 s12 s45^2 s51-2 s34 s45^2 s51+s12^2 s51^2+s45^2 s51^2) tr5)/((s23-s45-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 (s12+s23-s45) s51 (s12 s23-s23 s34-s12 s45+s34 s45-s12 s51-s45 s51))/((s23-s45-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 (s12+s23-s45) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12^2 s23 s45+3 s12 s23 s34 s45-2 s23 s34^2 s45-s12 s34 s45^2+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12^2 s45 s51+2 s23 s34 s45 s51+s12 s45^2 s51-2 s34 s45^2 s51+s12^2 s51^2+s45^2 s51^2) tr5)/((s23-s45-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 (s23+s34-s51) s51 (-s12 s23^4 s34-s12 s23^3 s34^2+s23^4 s34^2+s23^3 s34^3+4 s12 s23^3 s34 s45+s23^4 s34 s45+4 s12 s23^2 s34^2 s45-2 s23^3 s34^2 s45-3 s23^2 s34^3 s45+s12^3 s23 s45^2+2 s12^2 s23^2 s45^2+s12 s23^3 s45^2+s12^2 s23 s34 s45^2-4 s12 s23^2 s34 s45^2-3 s23^3 s34 s45^2-5 s12 s23 s34^2 s45^2+3 s23 s34^3 s45^2-2 s12^2 s23 s45^3-2 s12 s23^2 s45^3-s12^2 s34 s45^3+3 s23^2 s34 s45^3+2 s12 s34^2 s45^3+2 s23 s34^2 s45^3-s34^3 s45^3+s12 s23 s45^4+s12 s34 s45^4-s23 s34 s45^4-s34^2 s45^4+2 s12 s23^3 s34 s51+s12 s23^2 s34^2 s51-s23^3 s34^2 s51-4 s12 s23^2 s34 s45 s51+4 s23^2 s34^2 s45 s51-s12^3 s45^2 s51-s12^2 s23 s45^2 s51+s12 s23^2 s45^2 s51+s23^3 s45^2 s51+2 s12^2 s34 s45^2 s51+6 s12 s23 s34 s45^2 s51+2 s23^2 s34 s45^2 s51-s12 s34^2 s45^2 s51-5 s23 s34^2 s45^2 s51+2 s12^2 s45^3 s51-2 s23^2 s45^3 s51-4 s12 s34 s45^3 s51-4 s23 s34 s45^3 s51+2 s34^2 s45^3 s51-s12 s45^4 s51+s23 s45^4 s51+2 s34 s45^4 s51-s12 s23^2 s34 s51^2-s23^2 s34 s45 s51^2-s12^2 s45^2 s51^2-2 s12 s23 s45^2 s51^2-s23^2 s45^2 s51^2+s12 s34 s45^2 s51^2+2 s23 s34 s45^2 s51^2+2 s12 s45^3 s51^2+2 s23 s45^3 s51^2-s34 s45^3 s51^2-s45^4 s51^2))/((s23-s45-s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 (s23+s34-s51) s51 (s12^2 s23^5 s34+s12^2 s23^4 s34^2-2 s12 s23^5 s34^2-2 s12 s23^4 s34^3+s23^5 s34^3+s23^4 s34^4-4 s12^2 s23^4 s34 s45-s12 s23^5 s34 s45-4 s12^2 s23^3 s34^2 s45+7 s12 s23^4 s34^2 s45+s23^5 s34^2 s45+8 s12 s23^3 s34^3 s45-3 s23^4 s34^3 s45-4 s23^3 s34^4 s45+s12^4 s23^2 s45^2+2 s12^3 s23^3 s45^2+s12^2 s23^4 s45^2+6 s12^2 s23^3 s34 s45^2+4 s12 s23^4 s34 s45^2+6 s12^2 s23^2 s34^2 s45^2-8 s12 s23^3 s34^2 s45^2-4 s23^4 s34^2 s45^2-12 s12 s23^2 s34^3 s45^2+2 s23^3 s34^3 s45^2+6 s23^2 s34^4 s45^2-2 s12^3 s23^2 s45^3-2 s12^2 s23^3 s45^3-4 s12^2 s23^2 s34 s45^3-6 s12 s23^3 s34 s45^3-4 s12^2 s23 s34^2 s45^3+2 s12 s23^2 s34^2 s45^3+6 s23^3 s34^2 s45^3+8 s12 s23 s34^3 s45^3+2 s23^2 s34^3 s45^3-4 s23 s34^4 s45^3+s12^2 s23^2 s45^4+s12^2 s23 s34 s45^4+4 s12 s23^2 s34 s45^4+s12^2 s34^2 s45^4+2 s12 s23 s34^2 s45^4-4 s23^2 s34^2 s45^4-2 s12 s34^3 s45^4-3 s23 s34^3 s45^4+s34^4 s45^4-s12 s23 s34 s45^5-s12 s34^2 s45^5+s23 s34^2 s45^5+s34^3 s45^5-3 s12^2 s23^4 s34 s51-2 s12^2 s23^3 s34^2 s51+4 s12 s23^4 s34^2 s51+2 s12 s23^3 s34^3 s51-s23^4 s34^3 s51+8 s12^2 s23^3 s34 s45 s51+2 s12 s23^4 s34 s45 s51+4 s12^2 s23^2 s34^2 s45 s51-9 s12 s23^3 s34^2 s45 s51+s23^4 s34^2 s45 s51-2 s12 s23^2 s34^3 s45 s51+6 s23^3 s34^3 s45 s51-2 s12^4 s23 s45^2 s51-3 s12^3 s23^2 s45^2 s51+s12 s23^4 s45^2 s51+2 s12^3 s23 s34 s45^2 s51-s12^2 s23^2 s34 s45^2 s51+2 s23^4 s34 s45^2 s51+2 s12^2 s23 s34^2 s45^2 s51+13 s12 s23^2 s34^2 s45^2 s51-2 s12 s23 s34^3 s45^2 s51-12 s23^2 s34^3 s45^2 s51+5 s12^3 s23 s45^3 s51+4 s12^2 s23^2 s45^3 s51-s12 s23^3 s45^3 s51+2 s12^3 s34 s45^3 s51-4 s12 s23^2 s34 s45^3 s51-6 s23^3 s34 s45^3 s51-4 s12^2 s34^2 s45^3 s51-15 s12 s23 s34^2 s45^3 s51-6 s23^2 s34^2 s45^3 s51+2 s12 s34^3 s45^3 s51+10 s23 s34^3 s45^3 s51-4 s12^2 s23 s45^4 s51-s12 s23^2 s45^4 s51-4 s12^2 s34 s45^4 s51+6 s23^2 s34 s45^4 s51+7 s12 s34^2 s45^4 s51+8 s23 s34^2 s45^4 s51-3 s34^3 s45^4 s51+s12 s23 s45^5 s51+2 s12 s34 s45^5 s51-2 s23 s34 s45^5 s51-3 s34^2 s45^5 s51+3 s12^2 s23^3 s34 s51^2+s12^2 s23^2 s34^2 s51^2-2 s12 s23^3 s34^2 s51^2-4 s12^2 s23^2 s34 s45 s51^2-s12 s23^3 s34 s45 s51^2+2 s12 s23^2 s34^2 s45 s51^2-2 s23^3 s34^2 s45 s51^2+s12^4 s45^2 s51^2-3 s12^2 s23^2 s45^2 s51^2-2 s12 s23^3 s45^2 s51^2-2 s12^3 s34 s45^2 s51^2-4 s12^2 s23 s34 s45^2 s51^2-2 s12 s23^2 s34 s45^2 s51^2-s23^3 s34 s45^2 s51^2+s12^2 s34^2 s45^2 s51^2+4 s12 s23 s34^2 s45^2 s51^2+7 s23^2 s34^2 s45^2 s51^2-3 s12^3 s45^3 s51^2+s12^2 s23 s45^3 s51^2+5 s12 s23^2 s45^3 s51^2+s23^3 s45^3 s51^2+7 s12^2 s34 s45^3 s51^2+11 s12 s23 s34 s45^3 s51^2+5 s23^2 s34 s45^3 s51^2-4 s12 s34^2 s45^3 s51^2-8 s23 s34^2 s45^3 s51^2+3 s12^2 s45^4 s51^2-2 s12 s23 s45^4 s51^2-2 s23^2 s45^4 s51^2-8 s12 s34 s45^4 s51^2-7 s23 s34 s45^4 s51^2+3 s34^2 s45^4 s51^2-s12 s45^5 s51^2+s23 s45^5 s51^2+3 s34 s45^5 s51^2-s12^2 s23^2 s34 s51^3+s12^3 s45^2 s51^3+2 s12^2 s23 s45^2 s51^3+s12 s23^2 s45^2 s51^3-s12^2 s34 s45^2 s51^3-2 s12 s23 s34 s45^2 s51^3-s23^2 s34 s45^2 s51^3-3 s12^2 s45^3 s51^3-4 s12 s23 s45^3 s51^3-s23^2 s45^3 s51^3+2 s12 s34 s45^3 s51^3+2 s23 s34 s45^3 s51^3+3 s12 s45^4 s51^3+2 s23 s45^4 s51^3-s34 s45^4 s51^3-s45^5 s51^3) tr5)/((s23-s45-s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 (s23+s34-s51) s51 (-s12 s23^3 s34+s23^3 s34^2+3 s12 s23^2 s34 s45+s23^3 s34 s45-3 s23^2 s34^2 s45-3 s12 s23 s34 s45^2-3 s23^2 s34 s45^2+3 s23 s34^2 s45^2+s12 s34 s45^3+3 s23 s34 s45^3-s34^2 s45^3-s34 s45^4+s12 s23^2 s34 s51+s23^2 s34 s45 s51+s12^2 s45^2 s51+2 s12 s23 s45^2 s51+s23^2 s45^2 s51-s12 s34 s45^2 s51-2 s23 s34 s45^2 s51-2 s12 s45^3 s51-2 s23 s45^3 s51+s34 s45^3 s51+s45^4 s51))/((s23-s45-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 (s23+s34-s51) s51 (s12^2 s23^4 s34-2 s12 s23^4 s34^2+s23^4 s34^3-3 s12^2 s23^3 s34 s45-s12 s23^4 s34 s45+7 s12 s23^3 s34^2 s45+s23^4 s34^2 s45-4 s23^3 s34^3 s45+3 s12^2 s23^2 s34 s45^2+3 s12 s23^3 s34 s45^2-9 s12 s23^2 s34^2 s45^2-4 s23^3 s34^2 s45^2+6 s23^2 s34^3 s45^2-s12^2 s23 s34 s45^3-3 s12 s23^2 s34 s45^3+5 s12 s23 s34^2 s45^3+6 s23^2 s34^2 s45^3-4 s23 s34^3 s45^3+s12 s23 s34 s45^4-s12 s34^2 s45^4-4 s23 s34^2 s45^4+s34^3 s45^4+s34^2 s45^5-2 s12^2 s23^3 s34 s51+2 s12 s23^3 s34^2 s51+3 s12^2 s23^2 s34 s45 s51+s12 s23^3 s34 s45 s51-2 s12 s23^2 s34^2 s45 s51+2 s23^3 s34^2 s45 s51+s12^3 s23 s45^2 s51+2 s12^2 s23^2 s45^2 s51+s12 s23^3 s45^2 s51+s12^2 s23 s34 s45^2 s51+2 s12 s23^2 s34 s45^2 s51+2 s23^3 s34 s45^2 s51-2 s12 s23 s34^2 s45^2 s51-6 s23^2 s34^2 s45^2 s51-2 s12^2 s23 s45^3 s51-2 s12 s23^2 s45^3 s51-2 s12^2 s34 s45^3 s51-7 s12 s23 s34 s45^3 s51-6 s23^2 s34 s45^3 s51+2 s12 s34^2 s45^3 s51+6 s23 s34^2 s45^3 s51+s12 s23 s45^4 s51+4 s12 s34 s45^4 s51+6 s23 s34 s45^4 s51-2 s34^2 s45^4 s51-2 s34 s45^5 s51+s12^2 s23^2 s34 s51^2-s12^3 s45^2 s51^2-2 s12^2 s23 s45^2 s51^2-s12 s23^2 s45^2 s51^2+s12^2 s34 s45^2 s51^2+2 s12 s23 s34 s45^2 s51^2+s23^2 s34 s45^2 s51^2+3 s12^2 s45^3 s51^2+4 s12 s23 s45^3 s51^2+s23^2 s45^3 s51^2-2 s12 s34 s45^3 s51^2-2 s23 s34 s45^3 s51^2-3 s12 s45^4 s51^2-2 s23 s45^4 s51^2+s34 s45^4 s51^2+s45^5 s51^2) tr5)/((s23-s45-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 (s23+s34-s51) s51 (-s12 s23^4 s34-s12 s23^3 s34^2+s23^4 s34^2+s23^3 s34^3+4 s12 s23^3 s34 s45+4 s12 s23^2 s34^2 s45-3 s23^3 s34^2 s45-3 s23^2 s34^3 s45+s12^3 s23 s45^2+s12^2 s23^2 s45^2+s12^2 s23 s34 s45^2-5 s12 s23^2 s34 s45^2-5 s12 s23 s34^2 s45^2+3 s23^2 s34^2 s45^2+3 s23 s34^3 s45^2-s12^2 s23 s45^3-s12^2 s34 s45^3+2 s12 s23 s34 s45^3+2 s12 s34^2 s45^3-s23 s34^2 s45^3-s34^3 s45^3+2 s12 s23^3 s34 s51+s12 s23^2 s34^2 s51-s23^3 s34^2 s51-4 s12 s23^2 s34 s45 s51+2 s23^3 s34 s45 s51+5 s23^2 s34^2 s45 s51-s12^3 s45^2 s51+s12^2 s23 s45^2 s51+2 s12 s23^2 s45^2 s51+2 s12^2 s34 s45^2 s51+6 s12 s23 s34 s45^2 s51-4 s23^2 s34 s45^2 s51-s12 s34^2 s45^2 s51-7 s23 s34^2 s45^2 s51+s12^2 s45^3 s51-2 s12 s23 s45^3 s51-4 s12 s34 s45^3 s51+2 s23 s34 s45^3 s51+3 s34^2 s45^3 s51-s12 s23^2 s34 s51^2-2 s23^2 s34 s45 s51^2-2 s12^2 s45^2 s51^2-s12 s23 s45^2 s51^2+s23^2 s45^2 s51^2+2 s12 s34 s45^2 s51^2+5 s23 s34 s45^2 s51^2+2 s12 s45^3 s51^2-s23 s45^3 s51^2-3 s34 s45^3 s51^2-s12 s45^2 s51^3-s23 s45^2 s51^3+s45^3 s51^3))/((s23-s45-s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 (s23+s34-s51) s51 (s12^2 s23^5 s34+s12^2 s23^4 s34^2-2 s12 s23^5 s34^2-2 s12 s23^4 s34^3+s23^5 s34^3+s23^4 s34^4-4 s12^2 s23^4 s34 s45-4 s12^2 s23^3 s34^2 s45+8 s12 s23^4 s34^2 s45+8 s12 s23^3 s34^3 s45-4 s23^4 s34^3 s45-4 s23^3 s34^4 s45+s12^4 s23^2 s45^2+s12^3 s23^3 s45^2+6 s12^2 s23^3 s34 s45^2+6 s12^2 s23^2 s34^2 s45^2-12 s12 s23^3 s34^2 s45^2-12 s12 s23^2 s34^3 s45^2+6 s23^3 s34^3 s45^2+6 s23^2 s34^4 s45^2-s12^3 s23^2 s45^3-4 s12^2 s23^2 s34 s45^3-4 s12^2 s23 s34^2 s45^3+8 s12 s23^2 s34^2 s45^3+8 s12 s23 s34^3 s45^3-4 s23^2 s34^3 s45^3-4 s23 s34^4 s45^3+s12^2 s23 s34 s45^4+s12^2 s34^2 s45^4-2 s12 s23 s34^2 s45^4-2 s12 s34^3 s45^4+s23 s34^3 s45^4+s34^4 s45^4-3 s12^2 s23^4 s34 s51-2 s12^2 s23^3 s34^2 s51+4 s12 s23^4 s34^2 s51+2 s12 s23^3 s34^3 s51-s23^4 s34^3 s51+8 s12^2 s23^3 s34 s45 s51-s12 s23^4 s34 s45 s51+4 s12^2 s23^2 s34^2 s45 s51-11 s12 s23^3 s34^2 s45 s51+3 s23^4 s34^2 s45 s51-2 s12 s23^2 s34^3 s45 s51+7 s23^3 s34^3 s45 s51-2 s12^4 s23 s45^2 s51+2 s12^2 s23^3 s45^2 s51+2 s12^3 s23 s34 s45^2 s51-2 s12^2 s23^2 s34 s45^2 s51+6 s12 s23^3 s34 s45^2 s51+2 s12^2 s23 s34^2 s45^2 s51+16 s12 s23^2 s34^2 s45^2 s51-9 s23^3 s34^2 s45^2 s51-2 s12 s23 s34^3 s45^2 s51-15 s23^2 s34^3 s45^2 s51+3 s12^3 s23 s45^3 s51-s12^2 s23^2 s45^3 s51+2 s12^3 s34 s45^3 s51-s12^2 s23 s34 s45^3 s51-9 s12 s23^2 s34 s45^3 s51-4 s12^2 s34^2 s45^3 s51-15 s12 s23 s34^2 s45^3 s51+9 s23^2 s34^2 s45^3 s51+2 s12 s34^3 s45^3 s51+13 s23 s34^3 s45^3 s51-s12^2 s23 s45^4 s51-2 s12^2 s34 s45^4 s51+4 s12 s23 s34 s45^4 s51+6 s12 s34^2 s45^4 s51-3 s23 s34^2 s45^4 s51-4 s34^3 s45^4 s51+3 s12^2 s23^3 s34 s51^2+s12^2 s23^2 s34^2 s51^2-2 s12 s23^3 s34^2 s51^2-4 s12^2 s23^2 s34 s45 s51^2+2 s12 s23^3 s34 s45 s51^2+3 s12 s23^2 s34^2 s45 s51^2-3 s23^3 s34^2 s45 s51^2+s12^4 s45^2 s51^2-3 s12^3 s23 s45^2 s51^2-3 s12^2 s23^2 s45^2 s51^2+s12 s23^3 s45^2 s51^2-2 s12^3 s34 s45^2 s51^2-2 s12^2 s23 s34 s45^2 s51^2-2 s12 s23^2 s34 s45^2 s51^2+3 s23^3 s34 s45^2 s51^2+s12^2 s34^2 s45^2 s51^2+5 s12 s23 s34^2 s45^2 s51^2+12 s23^2 s34^2 s45^2 s51^2-2 s12^3 s45^3 s51^2+5 s12^2 s23 s45^3 s51^2+s12 s23^2 s45^3 s51^2+8 s12^2 s34 s45^3 s51^2+6 s12 s23 s34 s45^3 s51^2-6 s23^2 s34 s45^3 s51^2-6 s12 s34^2 s45^3 s51^2-15 s23 s34^2 s45^3 s51^2+s12^2 s45^4 s51^2-2 s12 s23 s45^4 s51^2-6 s12 s34 s45^4 s51^2+3 s23 s34 s45^4 s51^2+6 s34^2 s45^4 s51^2-s12^2 s23^2 s34 s51^3-s12 s23^2 s34 s45 s51^3+2 s12^3 s45^2 s51^3-2 s12 s23^2 s45^2 s51^3-2 s12^2 s34 s45^2 s51^3-4 s12 s23 s34 s45^2 s51^3-3 s23^2 s34 s45^2 s51^3-4 s12^2 s45^3 s51^3+s12 s23 s45^3 s51^3+s23^2 s45^3 s51^3+6 s12 s34 s45^3 s51^3+7 s23 s34 s45^3 s51^3+2 s12 s45^4 s51^3-s23 s45^4 s51^3-4 s34 s45^4 s51^3+s12^2 s45^2 s51^4+s12 s23 s45^2 s51^4-2 s12 s45^3 s51^4-s23 s45^3 s51^4+s45^4 s51^4) tr5)/((s23-s45-s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 (s23+s34-s51) s51 (-s12 s23^3 s34+s23^3 s34^2+3 s12 s23^2 s34 s45-3 s23^2 s34^2 s45-3 s12 s23 s34 s45^2+3 s23 s34^2 s45^2+s12 s34 s45^3-s34^2 s45^3+s12 s23^2 s34 s51+2 s23^2 s34 s45 s51+s12^2 s45^2 s51+s12 s23 s45^2 s51-s12 s34 s45^2 s51-4 s23 s34 s45^2 s51-s12 s45^3 s51+2 s34 s45^3 s51+s12 s45^2 s51^2+s23 s45^2 s51^2-s45^3 s51^2))/((s23-s45-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 (s23+s34-s51) s51 (s12^2 s23^4 s34-2 s12 s23^4 s34^2+s23^4 s34^3-3 s12^2 s23^3 s34 s45+7 s12 s23^3 s34^2 s45-4 s23^3 s34^3 s45+3 s12^2 s23^2 s34 s45^2-9 s12 s23^2 s34^2 s45^2+6 s23^2 s34^3 s45^2-s12^2 s23 s34 s45^3+5 s12 s23 s34^2 s45^3-4 s23 s34^3 s45^3-s12 s34^2 s45^4+s34^3 s45^4-2 s12^2 s23^3 s34 s51+2 s12 s23^3 s34^2 s51+3 s12^2 s23^2 s34 s45 s51-s12 s23^3 s34 s45 s51-2 s12 s23^2 s34^2 s45 s51+3 s23^3 s34^2 s45 s51+s12^3 s23 s45^2 s51+s12^2 s23^2 s45^2 s51+s12^2 s23 s34 s45^2 s51+4 s12 s23^2 s34 s45^2 s51-2 s12 s23 s34^2 s45^2 s51-9 s23^2 s34^2 s45^2 s51-s12^2 s23 s45^3 s51-2 s12^2 s34 s45^3 s51-5 s12 s23 s34 s45^3 s51+2 s12 s34^2 s45^3 s51+9 s23 s34^2 s45^3 s51+2 s12 s34 s45^4 s51-3 s34^2 s45^4 s51+s12^2 s23^2 s34 s51^2+s12 s23^2 s34 s45 s51^2-s12^3 s45^2 s51^2+s12 s23^2 s45^2 s51^2+s12^2 s34 s45^2 s51^2+3 s12 s23 s34 s45^2 s51^2+3 s23^2 s34 s45^2 s51^2+2 s12^2 s45^3 s51^2-4 s12 s34 s45^3 s51^2-6 s23 s34 s45^3 s51^2-s12 s45^4 s51^2+3 s34 s45^4 s51^2-s12^2 s45^2 s51^3-s12 s23 s45^2 s51^3+2 s12 s45^3 s51^3+s23 s45^3 s51^3-s45^4 s51^3) tr5)/((s23-s45-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 (s12+s23-s45) (s23+s34-s51) s51 (-s12 s23^2 s34+s23^2 s34^2+3 s12 s23 s34 s45+s23^2 s34 s45-2 s23 s34^2 s45+s12^2 s45^2+s12 s23 s45^2-2 s12 s34 s45^2-2 s23 s34 s45^2+s34^2 s45^2-s12 s45^3+s34 s45^3+s12 s23 s34 s51+s23 s34 s45 s51+s12 s45^2 s51+s23 s45^2 s51-s34 s45^2 s51-s45^3 s51))/((s23-s45-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 (s12+s23-s45) (s23+s34-s51) s51 (s12^2 s23^3 s34-2 s12 s23^3 s34^2+s23^3 s34^3-3 s12^2 s23^2 s34 s45-s12 s23^3 s34 s45+6 s12 s23^2 s34^2 s45+s23^3 s34^2 s45-3 s23^2 s34^3 s45+s12^3 s23 s45^2+s12^2 s23^2 s45^2+3 s12^2 s23 s34 s45^2+3 s12 s23^2 s34 s45^2-6 s12 s23 s34^2 s45^2-3 s23^2 s34^2 s45^2+3 s23 s34^3 s45^2-s12^2 s23 s45^3-s12^2 s34 s45^3-3 s12 s23 s34 s45^3+2 s12 s34^2 s45^3+3 s23 s34^2 s45^3-s34^3 s45^3+s12 s34 s45^4-s34^2 s45^4-2 s12^2 s23^2 s34 s51+2 s12 s23^2 s34^2 s51+3 s12^2 s23 s34 s45 s51+s12 s23^2 s34 s45 s51-s12 s23 s34^2 s45 s51+2 s23^2 s34^2 s45 s51-s12^3 s45^2 s51+s12 s23^2 s45^2 s51+2 s12^2 s34 s45^2 s51+3 s12 s23 s34 s45^2 s51+2 s23^2 s34 s45^2 s51-s12 s34^2 s45^2 s51-4 s23 s34^2 s45^2 s51+2 s12^2 s45^3 s51-4 s12 s34 s45^3 s51-4 s23 s34 s45^3 s51+2 s34^2 s45^3 s51-s12 s45^4 s51+2 s34 s45^4 s51+s12^2 s23 s34 s51^2-s12^2 s45^2 s51^2-s12 s23 s45^2 s51^2+s12 s34 s45^2 s51^2+s23 s34 s45^2 s51^2+2 s12 s45^3 s51^2+s23 s45^3 s51^2-s34 s45^3 s51^2-s45^4 s51^2) tr5)/((s23-s45-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 (s12+s23-s45) s51 (-s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45+s23^2 s34 s45-2 s23 s34^2 s45-s12 s34 s45^2-2 s23 s34 s45^2+s34^2 s45^2+s34 s45^3+s12 s23 s34 s51+s23 s34 s45 s51+s12 s45^2 s51+s23 s45^2 s51-s34 s45^2 s51-s45^3 s51))/((s23-s45-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 (s12+s23-s45) s51 (s12^2 s23^3 s34-2 s12 s23^3 s34^2+s23^3 s34^3-2 s12^2 s23^2 s34 s45-s12 s23^3 s34 s45+5 s12 s23^2 s34^2 s45+s23^3 s34^2 s45-3 s23^2 s34^3 s45+s12^2 s23 s34 s45^2+2 s12 s23^2 s34 s45^2-4 s12 s23 s34^2 s45^2-3 s23^2 s34^2 s45^2+3 s23 s34^3 s45^2-s12 s23 s34 s45^3+s12 s34^2 s45^3+3 s23 s34^2 s45^3-s34^3 s45^3-s34^2 s45^4-2 s12^2 s23^2 s34 s51+2 s12 s23^2 s34^2 s51+2 s12^2 s23 s34 s45 s51+s12 s23^2 s34 s45 s51-s12 s23 s34^2 s45 s51+2 s23^2 s34^2 s45 s51+s12^2 s23 s45^2 s51+s12 s23^2 s45^2 s51+s12^2 s34 s45^2 s51+2 s12 s23 s34 s45^2 s51+2 s23^2 s34 s45^2 s51-s12 s34^2 s45^2 s51-4 s23 s34^2 s45^2 s51-s12 s23 s45^3 s51-3 s12 s34 s45^3 s51-4 s23 s34 s45^3 s51+2 s34^2 s45^3 s51+2 s34 s45^4 s51+s12^2 s23 s34 s51^2-s12^2 s45^2 s51^2-s12 s23 s45^2 s51^2+s12 s34 s45^2 s51^2+s23 s34 s45^2 s51^2+2 s12 s45^3 s51^2+s23 s45^3 s51^2-s34 s45^3 s51^2-s45^4 s51^2) tr5)/((s23-s45-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 (s12+s23-s45) (s23+s34-s51) s51 (-s12 s23^2 s34+s23^2 s34^2+3 s12 s23 s34 s45-2 s23 s34^2 s45+s12^2 s45^2-2 s12 s34 s45^2+s34^2 s45^2+s12 s23 s34 s51+2 s23 s34 s45 s51+2 s12 s45^2 s51-2 s34 s45^2 s51+s45^2 s51^2))/((s23-s45-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 (s12+s23-s45) (s23+s34-s51) s51 (s12^2 s23^3 s34-2 s12 s23^3 s34^2+s23^3 s34^3-3 s12^2 s23^2 s34 s45+6 s12 s23^2 s34^2 s45-3 s23^2 s34^3 s45+s12^3 s23 s45^2+3 s12^2 s23 s34 s45^2-6 s12 s23 s34^2 s45^2+3 s23 s34^3 s45^2-s12^2 s34 s45^3+2 s12 s34^2 s45^3-s34^3 s45^3-2 s12^2 s23^2 s34 s51+2 s12 s23^2 s34^2 s51+3 s12^2 s23 s34 s45 s51-s12 s23^2 s34 s45 s51-s12 s23 s34^2 s45 s51+3 s23^2 s34^2 s45 s51-s12^3 s45^2 s51+2 s12^2 s23 s45^2 s51+2 s12^2 s34 s45^2 s51+5 s12 s23 s34 s45^2 s51-s12 s34^2 s45^2 s51-6 s23 s34^2 s45^2 s51+s12^2 s45^3 s51-4 s12 s34 s45^3 s51+3 s34^2 s45^3 s51+s12^2 s23 s34 s51^2+s12 s23 s34 s45 s51^2-2 s12^2 s45^2 s51^2+s12 s23 s45^2 s51^2+2 s12 s34 s45^2 s51^2+3 s23 s34 s45^2 s51^2+2 s12 s45^3 s51^2-3 s34 s45^3 s51^2-s12 s45^2 s51^3+s45^3 s51^3) tr5)/((s23-s45-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 (s12+s23-s45) s51 (-s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45-s12 s34 s45^2+s34^2 s45^2+s12 s23 s34 s51+2 s23 s34 s45 s51+s12 s45^2 s51-2 s34 s45^2 s51+s45^2 s51^2))/((s23-s45-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 (s12+s23-s45) s51 (s12^2 s23^3 s34-2 s12 s23^3 s34^2+s23^3 s34^3-2 s12^2 s23^2 s34 s45+5 s12 s23^2 s34^2 s45-3 s23^2 s34^3 s45+s12^2 s23 s34 s45^2-4 s12 s23 s34^2 s45^2+3 s23 s34^3 s45^2+s12 s34^2 s45^3-s34^3 s45^3-2 s12^2 s23^2 s34 s51+2 s12 s23^2 s34^2 s51+2 s12^2 s23 s34 s45 s51-s12 s23^2 s34 s45 s51-s12 s23 s34^2 s45 s51+3 s23^2 s34^2 s45 s51+s12^2 s23 s45^2 s51+s12^2 s34 s45^2 s51+3 s12 s23 s34 s45^2 s51-s12 s34^2 s45^2 s51-6 s23 s34^2 s45^2 s51-2 s12 s34 s45^3 s51+3 s34^2 s45^3 s51+s12^2 s23 s34 s51^2+s12 s23 s34 s45 s51^2-s12^2 s45^2 s51^2+s12 s23 s45^2 s51^2+2 s12 s34 s45^2 s51^2+3 s23 s34 s45^2 s51^2+s12 s45^3 s51^2-3 s34 s45^3 s51^2-s12 s45^2 s51^3+s45^3 s51^3) tr5)/((s23-s45-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 s51 (-s12 s23^5-2 s12 s23^4 s34+s23^5 s34-s12 s23^3 s34^2+2 s23^4 s34^2+s23^3 s34^3+4 s12 s23^4 s45+s23^5 s45+8 s12 s23^3 s34 s45-s23^4 s34 s45+4 s12 s23^2 s34^2 s45-5 s23^3 s34^2 s45-3 s23^2 s34^3 s45+s12^3 s23 s45^2+3 s12^2 s23^2 s45^2-3 s12 s23^3 s45^2-3 s23^4 s45^2+s12^2 s23 s34 s45^2-9 s12 s23^2 s34 s45^2-3 s23^3 s34 s45^2-5 s12 s23 s34^2 s45^2+3 s23^2 s34^2 s45^2+3 s23 s34^3 s45^2-3 s12^2 s23 s45^3-2 s12 s23^2 s45^3+3 s23^3 s45^3-s12^2 s34 s45^3+2 s12 s23 s34 s45^3+5 s23^2 s34 s45^3+2 s12 s34^2 s45^3+s23 s34^2 s45^3-s34^3 s45^3+2 s12 s23 s45^4-s23^2 s45^4+s12 s34 s45^4-2 s23 s34 s45^4-s34^2 s45^4+3 s12 s23^4 s51+4 s12 s23^3 s34 s51-2 s23^4 s34 s51+s12 s23^2 s34^2 s51-2 s23^3 s34^2 s51-8 s12 s23^3 s45 s51-2 s23^4 s45 s51-8 s12 s23^2 s34 s45 s51+4 s23^3 s34 s45 s51+6 s23^2 s34^2 s45 s51-s12^3 s45^2 s51-2 s12^2 s23 s45^2 s51+6 s12 s23^2 s45^2 s51+6 s23^3 s45^2 s51+2 s12^2 s34 s45^2 s51+8 s12 s23 s34 s45^2 s51-s12 s34^2 s45^2 s51-6 s23 s34^2 s45^2 s51+2 s12^2 s45^3 s51-6 s23^2 s45^3 s51-4 s12 s34 s45^3 s51-4 s23 s34 s45^3 s51+2 s34^2 s45^3 s51-s12 s45^4 s51+2 s23 s45^4 s51+2 s34 s45^4 s51-3 s12 s23^3 s51^2-2 s12 s23^2 s34 s51^2+s23^3 s34 s51^2+4 s12 s23^2 s45 s51^2+s23^3 s45 s51^2-3 s23^2 s34 s45 s51^2-s12^2 s45^2 s51^2-3 s12 s23 s45^2 s51^2-3 s23^2 s45^2 s51^2+s12 s34 s45^2 s51^2+3 s23 s34 s45^2 s51^2+2 s12 s45^3 s51^2+3 s23 s45^3 s51^2-s34 s45^3 s51^2-s45^4 s51^2+s12 s23^2 s51^3))/((s23-s45-s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 s51 (s12^2 s23^6+2 s12^2 s23^5 s34-2 s12 s23^6 s34+s12^2 s23^4 s34^2-4 s12 s23^5 s34^2+s23^6 s34^2-2 s12 s23^4 s34^3+2 s23^5 s34^3+s23^4 s34^4-4 s12^2 s23^5 s45-s12 s23^6 s45-8 s12^2 s23^4 s34 s45+6 s12 s23^5 s34 s45+s23^6 s34 s45-4 s12^2 s23^3 s34^2 s45+15 s12 s23^4 s34^2 s45-2 s23^5 s34^2 s45+8 s12 s23^3 s34^3 s45-7 s23^4 s34^3 s45-4 s23^3 s34^4 s45+s12^4 s23^2 s45^2+3 s12^3 s23^3 s45^2+9 s12^2 s23^4 s45^2+5 s12 s23^5 s45^2+12 s12^2 s23^3 s34 s45^2-4 s12 s23^4 s34 s45^2-4 s23^5 s34 s45^2+6 s12^2 s23^2 s34^2 s45^2-20 s12 s23^3 s34^2 s45^2-2 s23^4 s34^2 s45^2-12 s12 s23^2 s34^3 s45^2+8 s23^3 s34^3 s45^2+6 s23^2 s34^4 s45^2-3 s12^3 s23^2 s45^3-10 s12^2 s23^3 s45^3-9 s12 s23^4 s45^3-8 s12^2 s23^2 s34 s45^3-4 s12 s23^3 s34 s45^3+6 s23^4 s34 s45^3-4 s12^2 s23 s34^2 s45^3+10 s12 s23^2 s34^2 s45^3+8 s23^3 s34^2 s45^3+8 s12 s23 s34^3 s45^3-2 s23^2 s34^3 s45^3-4 s23 s34^4 s45^3+4 s12^2 s23^2 s45^4+7 s12 s23^3 s45^4+2 s12^2 s23 s34 s45^4+6 s12 s23^2 s34 s45^4-4 s23^3 s34 s45^4+s12^2 s34^2 s45^4-7 s23^2 s34^2 s45^4-2 s12 s34^3 s45^4-2 s23 s34^3 s45^4+s34^4 s45^4-2 s12 s23^2 s45^5-2 s12 s23 s34 s45^5+s23^2 s34 s45^5-s12 s34^2 s45^5+2 s23 s34^2 s45^5+s34^3 s45^5-4 s12^2 s23^5 s51-6 s12^2 s23^4 s34 s51+6 s12 s23^5 s34 s51-2 s12^2 s23^3 s34^2 s51+8 s12 s23^4 s34^2 s51-2 s23^5 s34^2 s51+2 s12 s23^3 s34^3 s51-2 s23^4 s34^3 s51+12 s12^2 s23^4 s45 s51+4 s12 s23^5 s45 s51+16 s12^2 s23^3 s34 s45 s51-12 s12 s23^4 s34 s45 s51-s23^5 s34 s45 s51+4 s12^2 s23^2 s34^2 s45 s51-18 s12 s23^3 s34^2 s45 s51+8 s23^4 s34^2 s45 s51-2 s12 s23^2 s34^3 s45 s51+9 s23^3 s34^3 s45 s51-2 s12^4 s23 s45^2 s51-5 s12^3 s23^2 s45^2 s51-15 s12^2 s23^3 s45^2 s51-11 s12 s23^4 s45^2 s51+s23^5 s45^2 s51+2 s12^3 s23 s34 s45^2 s51-5 s12^2 s23^2 s34 s45^2 s51+13 s12 s23^3 s34 s45^2 s51+7 s23^4 s34 s45^2 s51+2 s12^2 s23 s34^2 s45^2 s51+19 s12 s23^2 s34^2 s45^2 s51-9 s23^3 s34^2 s45^2 s51-2 s12 s23 s34^3 s45^2 s51-15 s23^2 s34^3 s45^2 s51+6 s12^3 s23 s45^3 s51+13 s12^2 s23^2 s45^3 s51+12 s12 s23^3 s45^3 s51-3 s23^4 s45^3 s51+2 s12^3 s34 s45^3 s51-s12^2 s23 s34 s45^3 s51-12 s12 s23^2 s34 s45^3 s51-15 s23^3 s34 s45^3 s51-4 s12^2 s34^2 s45^3 s51-16 s12 s23 s34^2 s45^3 s51-s23^2 s34^2 s45^3 s51+2 s12 s34^3 s45^3 s51+11 s23 s34^3 s45^3 s51-6 s12^2 s23 s45^4 s51-7 s12 s23^2 s45^4 s51+3 s23^3 s45^4 s51-4 s12^2 s34 s45^4 s51+3 s12 s23 s34 s45^4 s51+13 s23^2 s34 s45^4 s51+7 s12 s34^2 s45^4 s51+7 s23 s34^2 s45^4 s51-3 s34^3 s45^4 s51+2 s12 s23 s45^5 s51-s23^2 s45^5 s51+2 s12 s34 s45^5 s51-4 s23 s34 s45^5 s51-3 s34^2 s45^5 s51+6 s12^2 s23^4 s51^2+6 s12^2 s23^3 s34 s51^2-6 s12 s23^4 s34 s51^2+s12^2 s23^2 s34^2 s51^2-4 s12 s23^3 s34^2 s51^2+s23^4 s34^2 s51^2-12 s12^2 s23^3 s45 s51^2-6 s12 s23^4 s45 s51^2-8 s12^2 s23^2 s34 s45 s51^2+6 s12 s23^3 s34 s45 s51^2-s23^4 s34 s45 s51^2+3 s12 s23^2 s34^2 s45 s51^2-6 s23^3 s34^2 s45 s51^2+s12^4 s45^2 s51^2+s12^3 s23 s45^2 s51^2+3 s12^2 s23^2 s45^2 s51^2+7 s12 s23^3 s45^2 s51^2-2 s23^4 s45^2 s51^2-2 s12^3 s34 s45^2 s51^2-6 s12^2 s23 s34 s45^2 s51^2-6 s12 s23^2 s34 s45^2 s51^2+s12^2 s34^2 s45^2 s51^2+5 s12 s23 s34^2 s45^2 s51^2+12 s23^2 s34^2 s45^2 s51^2-3 s12^3 s45^3 s51^2+3 s12 s23^2 s45^3 s51^2+6 s23^3 s45^3 s51^2+7 s12^2 s34 s45^3 s51^2+14 s12 s23 s34 s45^3 s51^2+6 s23^2 s34 s45^3 s51^2-4 s12 s34^2 s45^3 s51^2-10 s23 s34^2 s45^3 s51^2+3 s12^2 s45^4 s51^2-3 s12 s23 s45^4 s51^2-6 s23^2 s45^4 s51^2-8 s12 s34 s45^4 s51^2-8 s23 s34 s45^4 s51^2+3 s34^2 s45^4 s51^2-s12 s45^5 s51^2+2 s23 s45^5 s51^2+3 s34 s45^5 s51^2-4 s12^2 s23^3 s51^3-2 s12^2 s23^2 s34 s51^3+2 s12 s23^3 s34 s51^3+4 s12^2 s23^2 s45 s51^3+4 s12 s23^3 s45 s51^3+s23^3 s34 s45 s51^3+s12^3 s45^2 s51^3+3 s12^2 s23 s45^2 s51^3-s12 s23^2 s45^2 s51^3+s23^3 s45^2 s51^3-s12^2 s34 s45^2 s51^3-3 s12 s23 s34 s45^2 s51^3-3 s23^2 s34 s45^2 s51^3-3 s12^2 s45^3 s51^3-6 s12 s23 s45^3 s51^3-3 s23^2 s45^3 s51^3+2 s12 s34 s45^3 s51^3+3 s23 s34 s45^3 s51^3+3 s12 s45^4 s51^3+3 s23 s45^4 s51^3-s34 s45^4 s51^3-s45^5 s51^3+s12^2 s23^2 s51^4-s12 s23^2 s45 s51^4) tr5)/((s23-s45-s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 s51 (-s12 s23^4-s12 s23^3 s34+s23^4 s34+s23^3 s34^2+3 s12 s23^3 s45+s23^4 s45+3 s12 s23^2 s34 s45-2 s23^3 s34 s45-3 s23^2 s34^2 s45-3 s12 s23^2 s45^2-3 s23^3 s45^2-3 s12 s23 s34 s45^2+3 s23 s34^2 s45^2+s12 s23 s45^3+3 s23^2 s45^3+s12 s34 s45^3+2 s23 s34 s45^3-s34^2 s45^3-s23 s45^4-s34 s45^4+2 s12 s23^3 s51+s12 s23^2 s34 s51-s23^3 s34 s51-3 s12 s23^2 s45 s51-s23^3 s45 s51+3 s23^2 s34 s45 s51+s12^2 s45^2 s51+3 s12 s23 s45^2 s51+3 s23^2 s45^2 s51-s12 s34 s45^2 s51-3 s23 s34 s45^2 s51-2 s12 s45^3 s51-3 s23 s45^3 s51+s34 s45^3 s51+s45^4 s51-s12 s23^2 s51^2))/((s23-s45-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 s51 (s12^2 s23^5+s12^2 s23^4 s34-2 s12 s23^5 s34-2 s12 s23^4 s34^2+s23^5 s34^2+s23^4 s34^3-3 s12^2 s23^4 s45-s12 s23^5 s45-3 s12^2 s23^3 s34 s45+6 s12 s23^4 s34 s45+s23^5 s34 s45+7 s12 s23^3 s34^2 s45-3 s23^4 s34^2 s45-4 s23^3 s34^3 s45+3 s12^2 s23^3 s45^2+3 s12 s23^4 s45^2+3 s12^2 s23^2 s34 s45^2-6 s12 s23^3 s34 s45^2-4 s23^4 s34 s45^2-9 s12 s23^2 s34^2 s45^2+2 s23^3 s34^2 s45^2+6 s23^2 s34^3 s45^2-s12^2 s23^2 s45^3-3 s12 s23^3 s45^3-s12^2 s23 s34 s45^3+2 s12 s23^2 s34 s45^3+6 s23^3 s34 s45^3+5 s12 s23 s34^2 s45^3+2 s23^2 s34^2 s45^3-4 s23 s34^3 s45^3+s12 s23^2 s45^4-4 s23^2 s34 s45^4-s12 s34^2 s45^4-3 s23 s34^2 s45^4+s34^3 s45^4+s23 s34 s45^5+s34^2 s45^5-3 s12^2 s23^4 s51-2 s12^2 s23^3 s34 s51+4 s12 s23^4 s34 s51+2 s12 s23^3 s34^2 s51-s23^4 s34^2 s51+6 s12^2 s23^3 s45 s51+3 s12 s23^4 s45 s51+3 s12^2 s23^2 s34 s45 s51-7 s12 s23^3 s34 s45 s51-2 s12 s23^2 s34^2 s45 s51+5 s23^3 s34^2 s45 s51+s12^3 s23 s45^2 s51-3 s12 s23^3 s45^2 s51+s23^4 s45^2 s51+s12^2 s23 s34 s45^2 s51+6 s12 s23^2 s34 s45^2 s51+2 s23^3 s34 s45^2 s51-2 s12 s23 s34^2 s45^2 s51-9 s23^2 s34^2 s45^2 s51-3 s12^2 s23 s45^3 s51-3 s12 s23^2 s45^3 s51-3 s23^3 s45^3 s51-2 s12^2 s34 s45^3 s51-7 s12 s23 s34 s45^3 s51-6 s23^2 s34 s45^3 s51+2 s12 s34^2 s45^3 s51+7 s23 s34^2 s45^3 s51+3 s12 s23 s45^4 s51+3 s23^2 s45^4 s51+4 s12 s34 s45^4 s51+6 s23 s34 s45^4 s51-2 s34^2 s45^4 s51-s23 s45^5 s51-2 s34 s45^5 s51+3 s12^2 s23^3 s51^2+s12^2 s23^2 s34 s51^2-2 s12 s23^3 s34 s51^2-3 s12^2 s23^2 s45 s51^2-3 s12 s23^3 s45 s51^2+s12 s23^2 s34 s45 s51^2-s23^3 s34 s45 s51^2-s12^3 s45^2 s51^2-3 s12^2 s23 s45^2 s51^2-s23^3 s45^2 s51^2+s12^2 s34 s45^2 s51^2+3 s12 s23 s34 s45^2 s51^2+3 s23^2 s34 s45^2 s51^2+3 s12^2 s45^3 s51^2+6 s12 s23 s45^3 s51^2+3 s23^2 s45^3 s51^2-2 s12 s34 s45^3 s51^2-3 s23 s34 s45^3 s51^2-3 s12 s45^4 s51^2-3 s23 s45^4 s51^2+s34 s45^4 s51^2+s45^5 s51^2-s12^2 s23^2 s51^3+s12 s23^2 s45 s51^3) tr5)/((s23-s45-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 s51 (s23^2+s23 s34+s12 s45-s23 s45-s34 s45-s23 s51+s45 s51) (-s12 s23^3-s12 s23^2 s34+s23^3 s34+s23^2 s34^2+s12^2 s23 s45+3 s12 s23^2 s45+2 s12 s23 s34 s45-2 s23^2 s34 s45-2 s23 s34^2 s45-2 s12 s23 s45^2-s12 s34 s45^2+s23 s34 s45^2+s34^2 s45^2+2 s12 s23^2 s51+s12 s23 s34 s51-s23^2 s34 s51-s12^2 s45 s51-2 s12 s23 s45 s51+s23^2 s45 s51+s12 s34 s45 s51+3 s23 s34 s45 s51+s12 s45^2 s51-s23 s45^2 s51-2 s34 s45^2 s51-s12 s23 s51^2-s12 s45 s51^2-s23 s45 s51^2+s45^2 s51^2))/((s23-s45-s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 s51 (s12^2 s23^6+2 s12^2 s23^5 s34-2 s12 s23^6 s34+s12^2 s23^4 s34^2-4 s12 s23^5 s34^2+s23^6 s34^2-2 s12 s23^4 s34^3+2 s23^5 s34^3+s23^4 s34^4-4 s12^2 s23^5 s45-8 s12^2 s23^4 s34 s45+8 s12 s23^5 s34 s45-4 s12^2 s23^3 s34^2 s45+16 s12 s23^4 s34^2 s45-4 s23^5 s34^2 s45+8 s12 s23^3 s34^3 s45-8 s23^4 s34^3 s45-4 s23^3 s34^4 s45+s12^4 s23^2 s45^2+2 s12^3 s23^3 s45^2+7 s12^2 s23^4 s45^2+12 s12^2 s23^3 s34 s45^2-12 s12 s23^4 s34 s45^2+6 s12^2 s23^2 s34^2 s45^2-24 s12 s23^3 s34^2 s45^2+6 s23^4 s34^2 s45^2-12 s12 s23^2 s34^3 s45^2+12 s23^3 s34^3 s45^2+6 s23^2 s34^4 s45^2-2 s12^3 s23^2 s45^3-6 s12^2 s23^3 s45^3-8 s12^2 s23^2 s34 s45^3+8 s12 s23^3 s34 s45^3-4 s12^2 s23 s34^2 s45^3+16 s12 s23^2 s34^2 s45^3-4 s23^3 s34^2 s45^3+8 s12 s23 s34^3 s45^3-8 s23^2 s34^3 s45^3-4 s23 s34^4 s45^3+2 s12^2 s23^2 s45^4+2 s12^2 s23 s34 s45^4-2 s12 s23^2 s34 s45^4+s12^2 s34^2 s45^4-4 s12 s23 s34^2 s45^4+s23^2 s34^2 s45^4-2 s12 s34^3 s45^4+2 s23 s34^3 s45^4+s34^4 s45^4-4 s12^2 s23^5 s51-6 s12^2 s23^4 s34 s51+6 s12 s23^5 s34 s51-2 s12^2 s23^3 s34^2 s51+8 s12 s23^4 s34^2 s51-2 s23^5 s34^2 s51+2 s12 s23^3 s34^3 s51-2 s23^4 s34^3 s51+12 s12^2 s23^4 s45 s51+16 s12^2 s23^3 s34 s45 s51-18 s12 s23^4 s34 s45 s51+2 s23^5 s34 s45 s51+4 s12^2 s23^2 s34^2 s45 s51-20 s12 s23^3 s34^2 s45 s51+12 s23^4 s34^2 s45 s51-2 s12 s23^2 s34^3 s45 s51+10 s23^3 s34^3 s45 s51-2 s12^4 s23 s45^2 s51-2 s12^3 s23^2 s45^2 s51-10 s12^2 s23^3 s45^2 s51+2 s12 s23^4 s45^2 s51+2 s12^3 s23 s34 s45^2 s51-6 s12^2 s23^2 s34 s45^2 s51+26 s12 s23^3 s34 s45^2 s51-6 s23^4 s34 s45^2 s51+2 s12^2 s23 s34^2 s45^2 s51+22 s12 s23^2 s34^2 s45^2 s51-24 s23^3 s34^2 s45^2 s51-2 s12 s23 s34^3 s45^2 s51-18 s23^2 s34^3 s45^2 s51+4 s12^3 s23 s45^3 s51+4 s12^2 s23^2 s45^3 s51-4 s12 s23^3 s45^3 s51+2 s12^3 s34 s45^3 s51-2 s12^2 s23 s34 s45^3 s51-22 s12 s23^2 s34 s45^3 s51+6 s23^3 s34 s45^3 s51-4 s12^2 s34^2 s45^3 s51-16 s12 s23 s34^2 s45^3 s51+20 s23^2 s34^2 s45^3 s51+2 s12 s34^3 s45^3 s51+14 s23 s34^3 s45^3 s51-2 s12^2 s23 s45^4 s51+2 s12 s23^2 s45^4 s51-2 s12^2 s34 s45^4 s51+8 s12 s23 s34 s45^4 s51-2 s23^2 s34 s45^4 s51+6 s12 s34^2 s45^4 s51-6 s23 s34^2 s45^4 s51-4 s34^3 s45^4 s51+6 s12^2 s23^4 s51^2+6 s12^2 s23^3 s34 s51^2-6 s12 s23^4 s34 s51^2+s12^2 s23^2 s34^2 s51^2-4 s12 s23^3 s34^2 s51^2+s23^4 s34^2 s51^2-12 s12^2 s23^3 s45 s51^2-8 s12^2 s23^2 s34 s45 s51^2+12 s12 s23^3 s34 s45 s51^2-4 s23^4 s34 s45 s51^2+4 s12 s23^2 s34^2 s45 s51^2-8 s23^3 s34^2 s45 s51^2+s12^4 s45^2 s51^2-2 s12^3 s23 s45^2 s51^2-2 s12 s23^3 s45^2 s51^2+s23^4 s45^2 s51^2-2 s12^3 s34 s45^2 s51^2-4 s12^2 s23 s34 s45^2 s51^2-8 s12 s23^2 s34 s45^2 s51^2+14 s23^3 s34 s45^2 s51^2+s12^2 s34^2 s45^2 s51^2+6 s12 s23 s34^2 s45^2 s51^2+19 s23^2 s34^2 s45^2 s51^2-2 s12^3 s45^3 s51^2+6 s12^2 s23 s45^3 s51^2+6 s12 s23^2 s45^3 s51^2-2 s23^3 s45^3 s51^2+8 s12^2 s34 s45^3 s51^2+8 s12 s23 s34 s45^3 s51^2-16 s23^2 s34 s45^3 s51^2-6 s12 s34^2 s45^3 s51^2-18 s23 s34^2 s45^3 s51^2+s12^2 s45^4 s51^2-4 s12 s23 s45^4 s51^2+s23^2 s45^4 s51^2-6 s12 s34 s45^4 s51^2+6 s23 s34 s45^4 s51^2+6 s34^2 s45^4 s51^2-4 s12^2 s23^3 s51^3-2 s12^2 s23^2 s34 s51^3+2 s12 s23^3 s34 s51^3+4 s12^2 s23^2 s45 s51^3-2 s12 s23^2 s34 s45 s51^3+2 s23^3 s34 s45 s51^3+2 s12^3 s45^2 s51^3+2 s12^2 s23 s45^2 s51^3-2 s12 s23^2 s45^2 s51^3-2 s23^3 s45^2 s51^3-2 s12^2 s34 s45^2 s51^3-6 s12 s23 s34 s45^2 s51^3-8 s23^2 s34 s45^2 s51^3-4 s12^2 s45^3 s51^3+4 s23^2 s45^3 s51^3+6 s12 s34 s45^3 s51^3+10 s23 s34 s45^3 s51^3+2 s12 s45^4 s51^3-2 s23 s45^4 s51^3-4 s34 s45^4 s51^3+s12^2 s23^2 s51^4+s12^2 s45^2 s51^4+2 s12 s23 s45^2 s51^4+s23^2 s45^2 s51^4-2 s12 s45^3 s51^4-2 s23 s45^3 s51^4+s45^4 s51^4) tr5)/((s23-s45-s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 s51 (-s12 s23^4-s12 s23^3 s34+s23^4 s34+s23^3 s34^2+3 s12 s23^3 s45+3 s12 s23^2 s34 s45-3 s23^3 s34 s45-3 s23^2 s34^2 s45-3 s12 s23^2 s45^2-3 s12 s23 s34 s45^2+3 s23^2 s34 s45^2+3 s23 s34^2 s45^2+s12 s23 s45^3+s12 s34 s45^3-s23 s34 s45^3-s34^2 s45^3+2 s12 s23^3 s51+s12 s23^2 s34 s51-s23^3 s34 s51-3 s12 s23^2 s45 s51+s23^3 s45 s51+4 s23^2 s34 s45 s51+s12^2 s45^2 s51+2 s12 s23 s45^2 s51-2 s23^2 s45^2 s51-s12 s34 s45^2 s51-5 s23 s34 s45^2 s51-s12 s45^3 s51+s23 s45^3 s51+2 s34 s45^3 s51-s12 s23^2 s51^2-s23^2 s45 s51^2+s12 s45^2 s51^2+2 s23 s45^2 s51^2-s45^3 s51^2))/((s23-s45-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 s51 (s12^2 s23^5+s12^2 s23^4 s34-2 s12 s23^5 s34-2 s12 s23^4 s34^2+s23^5 s34^2+s23^4 s34^3-3 s12^2 s23^4 s45-3 s12^2 s23^3 s34 s45+7 s12 s23^4 s34 s45+7 s12 s23^3 s34^2 s45-4 s23^4 s34^2 s45-4 s23^3 s34^3 s45+3 s12^2 s23^3 s45^2+3 s12^2 s23^2 s34 s45^2-9 s12 s23^3 s34 s45^2-9 s12 s23^2 s34^2 s45^2+6 s23^3 s34^2 s45^2+6 s23^2 s34^3 s45^2-s12^2 s23^2 s45^3-s12^2 s23 s34 s45^3+5 s12 s23^2 s34 s45^3+5 s12 s23 s34^2 s45^3-4 s23^2 s34^2 s45^3-4 s23 s34^3 s45^3-s12 s23 s34 s45^4-s12 s34^2 s45^4+s23 s34^2 s45^4+s34^3 s45^4-3 s12^2 s23^4 s51-2 s12^2 s23^3 s34 s51+4 s12 s23^4 s34 s51+2 s12 s23^3 s34^2 s51-s23^4 s34^2 s51+6 s12^2 s23^3 s45 s51+3 s12^2 s23^2 s34 s45 s51-9 s12 s23^3 s34 s45 s51+2 s23^4 s34 s45 s51-2 s12 s23^2 s34^2 s45 s51+6 s23^3 s34^2 s45 s51+s12^3 s23 s45^2 s51-s12^2 s23^2 s45^2 s51+s12 s23^3 s45^2 s51+s12^2 s23 s34 s45^2 s51+8 s12 s23^2 s34 s45^2 s51-6 s23^3 s34 s45^2 s51-2 s12 s23 s34^2 s45^2 s51-12 s23^2 s34^2 s45^2 s51-2 s12^2 s23 s45^3 s51-2 s12 s23^2 s45^3 s51-2 s12^2 s34 s45^3 s51-5 s12 s23 s34 s45^3 s51+6 s23^2 s34 s45^3 s51+2 s12 s34^2 s45^3 s51+10 s23 s34^2 s45^3 s51+s12 s23 s45^4 s51+2 s12 s34 s45^4 s51-2 s23 s34 s45^4 s51-3 s34^2 s45^4 s51+3 s12^2 s23^3 s51^2+s12^2 s23^2 s34 s51^2-2 s12 s23^3 s34 s51^2-3 s12^2 s23^2 s45 s51^2+2 s12 s23^2 s34 s45 s51^2-2 s23^3 s34 s45 s51^2-s12^3 s45^2 s51^2-s12^2 s23 s45^2 s51^2+s12 s23^2 s45^2 s51^2+s23^3 s45^2 s51^2+s12^2 s34 s45^2 s51^2+4 s12 s23 s34 s45^2 s51^2+7 s23^2 s34 s45^2 s51^2+2 s12^2 s45^3 s51^2-2 s23^2 s45^3 s51^2-4 s12 s34 s45^3 s51^2-8 s23 s34 s45^3 s51^2-s12 s45^4 s51^2+s23 s45^4 s51^2+3 s34 s45^4 s51^2-s12^2 s23^2 s51^3-s12^2 s45^2 s51^3-2 s12 s23 s45^2 s51^3-s23^2 s45^2 s51^3+2 s12 s45^3 s51^3+2 s23 s45^3 s51^3-s45^4 s51^3) tr5)/((s23-s45-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) s51 (-s12 s23^3-s12 s23^2 s34+s23^3 s34+s23^2 s34^2+3 s12 s23^2 s45+s23^3 s45+3 s12 s23 s34 s45-s23^2 s34 s45-2 s23 s34^2 s45+s12^2 s45^2-s12 s23 s45^2-2 s23^2 s45^2-2 s12 s34 s45^2-s23 s34 s45^2+s34^2 s45^2-s12 s45^3+s23 s45^3+s34 s45^3+2 s12 s23^2 s51+s12 s23 s34 s51-s23^2 s34 s51-3 s12 s23 s45 s51-s23^2 s45 s51+2 s23 s34 s45 s51+s12 s45^2 s51+2 s23 s45^2 s51-s34 s45^2 s51-s45^3 s51-s12 s23 s51^2))/((s23-s45-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s12+s23-s45) s51 (s12^2 s23^4+s12^2 s23^3 s34-2 s12 s23^4 s34-2 s12 s23^3 s34^2+s23^4 s34^2+s23^3 s34^3-3 s12^2 s23^3 s45-s12 s23^4 s45-3 s12^2 s23^2 s34 s45+5 s12 s23^3 s34 s45+s23^4 s34 s45+6 s12 s23^2 s34^2 s45-2 s23^3 s34^2 s45-3 s23^2 s34^3 s45+s12^3 s23 s45^2+5 s12^2 s23^2 s45^2+4 s12 s23^3 s45^2+3 s12^2 s23 s34 s45^2-3 s12 s23^2 s34 s45^2-3 s23^3 s34 s45^2-6 s12 s23 s34^2 s45^2+3 s23 s34^3 s45^2-3 s12^2 s23 s45^3-5 s12 s23^2 s45^3-s12^2 s34 s45^3-s12 s23 s34 s45^3+3 s23^2 s34 s45^3+2 s12 s34^2 s45^3+2 s23 s34^2 s45^3-s34^3 s45^3+2 s12 s23 s45^4+s12 s34 s45^4-s23 s34 s45^4-s34^2 s45^4-3 s12^2 s23^3 s51-2 s12^2 s23^2 s34 s51+4 s12 s23^3 s34 s51+2 s12 s23^2 s34^2 s51-s23^3 s34^2 s51+6 s12^2 s23^2 s45 s51+3 s12 s23^3 s45 s51+3 s12^2 s23 s34 s45 s51-5 s12 s23^2 s34 s45 s51-s12 s23 s34^2 s45 s51+4 s23^2 s34^2 s45 s51-s12^3 s45^2 s51-4 s12^2 s23 s45^2 s51-5 s12 s23^2 s45^2 s51+s23^3 s45^2 s51+2 s12^2 s34 s45^2 s51+5 s12 s23 s34 s45^2 s51+2 s23^2 s34 s45^2 s51-s12 s34^2 s45^2 s51-5 s23 s34^2 s45^2 s51+2 s12^2 s45^3 s51+3 s12 s23 s45^3 s51-2 s23^2 s45^3 s51-4 s12 s34 s45^3 s51-4 s23 s34 s45^3 s51+2 s34^2 s45^3 s51-s12 s45^4 s51+s23 s45^4 s51+2 s34 s45^4 s51+3 s12^2 s23^2 s51^2+s12^2 s23 s34 s51^2-2 s12 s23^2 s34 s51^2-3 s12^2 s23 s45 s51^2-3 s12 s23^2 s45 s51^2-s23^2 s34 s45 s51^2-s12^2 s45^2 s51^2+s12 s23 s45^2 s51^2-s23^2 s45^2 s51^2+s12 s34 s45^2 s51^2+2 s23 s34 s45^2 s51^2+2 s12 s45^3 s51^2+2 s23 s45^3 s51^2-s34 s45^3 s51^2-s45^4 s51^2-s12^2 s23 s51^3+s12 s23 s45 s51^3) tr5)/((s23-s45-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 (s12+s23-s45) s51 (s12 s23^2-s23^2 s34-2 s12 s23 s45-s23^2 s45+2 s23 s34 s45+s12 s45^2+2 s23 s45^2-s34 s45^2-s45^3-s12 s23 s51))/((s23-s45-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 (s12+s23-s45) s51 (s12^2 s23^3-2 s12 s23^3 s34+s23^3 s34^2-2 s12^2 s23^2 s45-s12 s23^3 s45+5 s12 s23^2 s34 s45+s23^3 s34 s45-3 s23^2 s34^2 s45+s12^2 s23 s45^2+2 s12 s23^2 s45^2-4 s12 s23 s34 s45^2-3 s23^2 s34 s45^2+3 s23 s34^2 s45^2-s12 s23 s45^3+s12 s34 s45^3+3 s23 s34 s45^3-s34^2 s45^3-s34 s45^4-2 s12^2 s23^2 s51+2 s12 s23^2 s34 s51+2 s12^2 s23 s45 s51+2 s12 s23^2 s45 s51-s12 s23 s34 s45 s51+s23^2 s34 s45 s51+s12^2 s45^2 s51+s23^2 s45^2 s51-s12 s34 s45^2 s51-2 s23 s34 s45^2 s51-2 s12 s45^3 s51-2 s23 s45^3 s51+s34 s45^3 s51+s45^4 s51+s12^2 s23 s51^2-s12 s23 s45 s51^2) tr5)/((s23-s45-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) s51 (-s12 s23^3-s12 s23^2 s34+s23^3 s34+s23^2 s34^2+3 s12 s23^2 s45+3 s12 s23 s34 s45-2 s23^2 s34 s45-2 s23 s34^2 s45+s12^2 s45^2-2 s12 s23 s45^2-2 s12 s34 s45^2+s23 s34 s45^2+s34^2 s45^2+2 s12 s23^2 s51+s12 s23 s34 s51-s23^2 s34 s51-3 s12 s23 s45 s51+s23^2 s45 s51+3 s23 s34 s45 s51+2 s12 s45^2 s51-s23 s45^2 s51-2 s34 s45^2 s51-s12 s23 s51^2-s23 s45 s51^2+s45^2 s51^2))/((s23-s45-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s12+s23-s45) s51 (s12^2 s23^4+s12^2 s23^3 s34-2 s12 s23^4 s34-2 s12 s23^3 s34^2+s23^4 s34^2+s23^3 s34^3-3 s12^2 s23^3 s45-3 s12^2 s23^2 s34 s45+6 s12 s23^3 s34 s45+6 s12 s23^2 s34^2 s45-3 s23^3 s34^2 s45-3 s23^2 s34^3 s45+s12^3 s23 s45^2+4 s12^2 s23^2 s45^2+3 s12^2 s23 s34 s45^2-6 s12 s23^2 s34 s45^2-6 s12 s23 s34^2 s45^2+3 s23^2 s34^2 s45^2+3 s23 s34^3 s45^2-2 s12^2 s23 s45^3-s12^2 s34 s45^3+2 s12 s23 s34 s45^3+2 s12 s34^2 s45^3-s23 s34^2 s45^3-s34^3 s45^3-3 s12^2 s23^3 s51-2 s12^2 s23^2 s34 s51+4 s12 s23^3 s34 s51+2 s12 s23^2 s34^2 s51-s23^3 s34^2 s51+6 s12^2 s23^2 s45 s51+3 s12^2 s23 s34 s45 s51-7 s12 s23^2 s34 s45 s51+2 s23^3 s34 s45 s51-s12 s23 s34^2 s45 s51+5 s23^2 s34^2 s45 s51-s12^3 s45^2 s51-2 s12^2 s23 s45^2 s51+2 s12 s23^2 s45^2 s51+2 s12^2 s34 s45^2 s51+7 s12 s23 s34 s45^2 s51-4 s23^2 s34 s45^2 s51-s12 s34^2 s45^2 s51-7 s23 s34^2 s45^2 s51+s12^2 s45^3 s51-2 s12 s23 s45^3 s51-4 s12 s34 s45^3 s51+2 s23 s34 s45^3 s51+3 s34^2 s45^3 s51+3 s12^2 s23^2 s51^2+s12^2 s23 s34 s51^2-2 s12 s23^2 s34 s51^2-3 s12^2 s23 s45 s51^2+s12 s23 s34 s45 s51^2-2 s23^2 s34 s45 s51^2-2 s12^2 s45^2 s51^2-s12 s23 s45^2 s51^2+s23^2 s45^2 s51^2+2 s12 s34 s45^2 s51^2+5 s23 s34 s45^2 s51^2+2 s12 s45^3 s51^2-s23 s45^3 s51^2-3 s34 s45^3 s51^2-s12^2 s23 s51^3-s12 s45^2 s51^3-s23 s45^2 s51^3+s45^3 s51^3) tr5)/((s23-s45-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 (s12+s23-s45) s51 (s12 s23^2-s23^2 s34-2 s12 s23 s45+2 s23 s34 s45+s12 s45^2-s34 s45^2-s12 s23 s51-s23 s45 s51+s45^2 s51))/((s23-s45-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 (s12+s23-s45) s51 (s12^2 s23^3-2 s12 s23^3 s34+s23^3 s34^2-2 s12^2 s23^2 s45+5 s12 s23^2 s34 s45-3 s23^2 s34^2 s45+s12^2 s23 s45^2-4 s12 s23 s34 s45^2+3 s23 s34^2 s45^2+s12 s34 s45^3-s34^2 s45^3-2 s12^2 s23^2 s51+2 s12 s23^2 s34 s51+2 s12^2 s23 s45 s51-s12 s23 s34 s45 s51+2 s23^2 s34 s45 s51+s12^2 s45^2 s51+s12 s23 s45^2 s51-s12 s34 s45^2 s51-4 s23 s34 s45^2 s51-s12 s45^3 s51+2 s34 s45^3 s51+s12^2 s23 s51^2+s12 s45^2 s51^2+s23 s45^2 s51^2-s45^3 s51^2) tr5)/((s23-s45-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3)};
C5g["-+++-"] = {(16 s23 s34 s45 (s23+s34-s51) (-s12^2 s23 s34-s12 s23^2 s34+s12 s23 s34^2+s23^2 s34^2+s12 s23 s34 s45-s12 s34^2 s45-2 s23 s34^2 s45+s34^2 s45^2-s12 s23 s34 s51-s23^2 s34 s51-s12 s34^2 s51-s23 s34^2 s51+2 s12 s34 s45 s51+3 s23 s34 s45 s51+s34^2 s45 s51-2 s34 s45^2 s51+s12 s23 s51^2+2 s12 s34 s51^2+s23 s34 s51^2-s12 s45 s51^2-s23 s45 s51^2-2 s34 s45 s51^2+s45^2 s51^2-s12 s51^3+s45 s51^3))/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 s45 (s23+s34-s51) (s12^3 s23^2 s34+s12^2 s23^3 s34-2 s12^2 s23^2 s34^2-2 s12 s23^3 s34^2+s12 s23^2 s34^3+s23^3 s34^3-s12^2 s23^2 s34 s45+2 s12^2 s23 s34^2 s45+4 s12 s23^2 s34^2 s45-2 s12 s23 s34^3 s45-3 s23^2 s34^3 s45-2 s12 s23 s34^2 s45^2+s12 s34^3 s45^2+3 s23 s34^3 s45^2-s34^3 s45^3-s12^3 s23 s34 s51+s12 s23^3 s34 s51+2 s12^2 s23 s34^2 s51+s12 s23^2 s34^2 s51-s23^3 s34^2 s51-s12 s23 s34^3 s51-s23^2 s34^3 s51-2 s12 s23^2 s34 s45 s51+s12^2 s34^2 s45 s51+3 s12 s23 s34^2 s45 s51+5 s23^2 s34^2 s45 s51+s12 s34^3 s45 s51+2 s23 s34^3 s45 s51+s12 s23 s34 s45^2 s51-4 s12 s34^2 s45^2 s51-7 s23 s34^2 s45^2 s51-s34^3 s45^2 s51+3 s34^2 s45^3 s51+s12^2 s23^2 s51^2+s12^2 s23 s34 s51^2-s12 s23^2 s34 s51^2+s12^2 s34^2 s51^2+s12 s23 s34^2 s51^2+s23^2 s34^2 s51^2-s12^2 s23 s45 s51^2-s12 s23^2 s45 s51^2-2 s12^2 s34 s45 s51^2-4 s12 s23 s34 s45 s51^2-2 s23^2 s34 s45 s51^2-4 s12 s34^2 s45 s51^2-4 s23 s34^2 s45 s51^2+s12 s23 s45^2 s51^2+5 s12 s34 s45^2 s51^2+5 s23 s34 s45^2 s51^2+3 s34^2 s45^2 s51^2-3 s34 s45^3 s51^2-2 s12^2 s23 s51^3-2 s12^2 s34 s51^3+s12^2 s45 s51^3+3 s12 s23 s45 s51^3+5 s12 s34 s45 s51^3+2 s23 s34 s45 s51^3-2 s12 s45^2 s51^3-s23 s45^2 s51^3-3 s34 s45^2 s51^3+s45^3 s51^3+s12^2 s51^4-2 s12 s45 s51^4+s45^2 s51^4) tr5)/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 s45 (s23+s34-s51) (s23-s45-s51) (s12 s34+s23 s34-s34 s45-s12 s51+s45 s51))/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 s45 (s23+s34-s51) (s23-s45-s51) (-s12^2 s23 s34-s12 s23^2 s34+s12 s23 s34^2+s23^2 s34^2+s12 s23 s34 s45-s12 s34^2 s45-2 s23 s34^2 s45+s34^2 s45^2-s12^2 s23 s51-s12^2 s34 s51+s12 s23 s45 s51+3 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 s45 (s23+s34-s51) (s12 s23 s34-s23 s34^2+s34^2 s45+2 s23 s34 s51+s34^2 s51-2 s34 s45 s51-s23 s51^2-2 s34 s51^2+s45 s51^2+s51^3))/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 s34 s45 (s23+s34-s51) (s12^2 s23^2 s34-2 s12 s23^2 s34^2+s23^2 s34^3+2 s12 s23 s34^2 s45-2 s23 s34^3 s45+s34^3 s45^2-s12^2 s23 s34 s51+2 s12 s23^2 s34 s51+2 s12 s23 s34^2 s51-2 s23^2 s34^2 s51-s23 s34^3 s51-s12 s23 s34 s45 s51+s12 s34^2 s45 s51+5 s23 s34^2 s45 s51+s34^3 s45 s51-3 s34^2 s45^2 s51+s12 s23^2 s51^2+s23^2 s34 s51^2+s12 s34^2 s51^2+2 s23 s34^2 s51^2-s12 s23 s45 s51^2-2 s12 s34 s45 s51^2-4 s23 s34 s45 s51^2-3 s34^2 s45 s51^2+3 s34 s45^2 s51^2-2 s12 s23 s51^3-2 s12 s34 s51^3-s23 s34 s51^3+s12 s45 s51^3+s23 s45 s51^3+3 s34 s45 s51^3-s45^2 s51^3+s12 s51^4-s45 s51^4) tr5)/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 s45 (s34-s51) (s23+s34-s51) (s23-s45-s51))/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 s34 s45 (s23+s34-s51) (s23-s45-s51) (s12 s23 s34-s23 s34^2+s34^2 s45+s12 s23 s51+s12 s34 s51+s23 s34 s51-2 s34 s45 s51-s12 s51^2+s45 s51^2) tr5)/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 s45 (-s12^3 s23 s34-2 s12^2 s23^2 s34-s12 s23^3 s34+s12^2 s23 s34^2+2 s12 s23^2 s34^2+s23^3 s34^2+2 s12^2 s23 s34 s45+2 s12 s23^2 s34 s45-s12^2 s34^2 s45-4 s12 s23 s34^2 s45-3 s23^2 s34^2 s45-s12 s23 s34 s45^2+2 s12 s34^2 s45^2+3 s23 s34^2 s45^2-s34^2 s45^3+s12^3 s34 s51+s12^2 s23 s34 s51-s12 s23^2 s34 s51-s23^3 s34 s51-2 s12^2 s34^2 s51-4 s12 s23 s34^2 s51-2 s23^2 s34^2 s51+4 s12 s23 s34 s45 s51+4 s23^2 s34 s45 s51+4 s12 s34^2 s45 s51+4 s23 s34^2 s45 s51-3 s12 s34 s45^2 s51-5 s23 s34 s45^2 s51-2 s34^2 s45^2 s51+2 s34 s45^3 s51+s12 s23^2 s51^2+s12^2 s34 s51^2+5 s12 s23 s34 s51^2+2 s23^2 s34 s51^2+2 s12 s34^2 s51^2+s23 s34^2 s51^2-2 s12 s23 s45 s51^2-s23^2 s45 s51^2-6 s12 s34 s45 s51^2-6 s23 s34 s45 s51^2-s34^2 s45 s51^2+s12 s45^2 s51^2+2 s23 s45^2 s51^2+4 s34 s45^2 s51^2-s45^3 s51^2-2 s12 s23 s51^3-3 s12 s34 s51^3-s23 s34 s51^3+2 s12 s45 s51^3+2 s23 s45 s51^3+2 s34 s45 s51^3-2 s45^2 s51^3+s12 s51^4-s45 s51^4))/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 s45 (s12^4 s23^2 s34+2 s12^3 s23^3 s34+s12^2 s23^4 s34-2 s12^3 s23^2 s34^2-4 s12^2 s23^3 s34^2-2 s12 s23^4 s34^2+s12^2 s23^2 s34^3+2 s12 s23^3 s34^3+s23^4 s34^3-2 s12^3 s23^2 s34 s45-2 s12^2 s23^3 s34 s45+2 s12^3 s23 s34^2 s45+8 s12^2 s23^2 s34^2 s45+6 s12 s23^3 s34^2 s45-2 s12^2 s23 s34^3 s45-6 s12 s23^2 s34^3 s45-4 s23^3 s34^3 s45+s12^2 s23^2 s34 s45^2-4 s12^2 s23 s34^2 s45^2-6 s12 s23^2 s34^2 s45^2+s12^2 s34^3 s45^2+6 s12 s23 s34^3 s45^2+6 s23^2 s34^3 s45^2+2 s12 s23 s34^2 s45^3-2 s12 s34^3 s45^3-4 s23 s34^3 s45^3+s34^3 s45^4-2 s12^4 s23 s34 s51-3 s12^3 s23^2 s34 s51+s12 s23^4 s34 s51+4 s12^3 s23 s34^2 s51+7 s12^2 s23^2 s34^2 s51+2 s12 s23^3 s34^2 s51-s23^4 s34^2 s51-2 s12^2 s23 s34^3 s51-4 s12 s23^2 s34^3 s51-2 s23^3 s34^3 s51+3 s12^3 s23 s34 s45 s51-3 s12 s23^3 s34 s45 s51-4 s12^2 s23 s34^2 s45 s51+2 s12 s23^2 s34^2 s45 s51+6 s23^3 s34^2 s45 s51+2 s12^2 s34^3 s45 s51+8 s12 s23 s34^3 s45 s51+6 s23^2 s34^3 s45 s51+3 s12 s23^2 s34 s45^2 s51-3 s12^2 s34^2 s45^2 s51-10 s12 s23 s34^2 s45^2 s51-12 s23^2 s34^2 s45^2 s51-4 s12 s34^3 s45^2 s51-6 s23 s34^3 s45^2 s51-s12 s23 s34 s45^3 s51+6 s12 s34^2 s45^3 s51+10 s23 s34^2 s45^3 s51+2 s34^3 s45^3 s51-3 s34^2 s45^4 s51+s12^2 s23^3 s51^2+s12^4 s34 s51^2-2 s12 s23^3 s34 s51^2-2 s12^3 s34^2 s51^2+s12^2 s23 s34^2 s51^2+2 s12 s23^2 s34^2 s51^2+2 s23^3 s34^2 s51^2+2 s12^2 s34^3 s51^2+2 s12 s23 s34^3 s51^2+s23^2 s34^3 s51^2-2 s12^2 s23^2 s45 s51^2-s12 s23^3 s45 s51^2-s12^3 s34 s45 s51^2-3 s12^2 s23 s34 s45 s51^2-2 s12 s23^2 s34 s45 s51^2-2 s23^3 s34 s45 s51^2-5 s12^2 s34^2 s45 s51^2-14 s12 s23 s34^2 s45 s51^2-10 s23^2 s34^2 s45 s51^2-2 s12 s34^3 s45 s51^2-2 s23 s34^3 s45 s51^2+s12^2 s23 s45^2 s51^2+2 s12 s23^2 s45^2 s51^2+3 s12^2 s34 s45^2 s51^2+10 s12 s23 s34 s45^2 s51^2+7 s23^2 s34 s45^2 s51^2+12 s12 s34^2 s45^2 s51^2+14 s23 s34^2 s45^2 s51^2+s34^3 s45^2 s51^2-s12 s23 s45^3 s51^2-6 s12 s34 s45^3 s51^2-8 s23 s34 s45^3 s51^2-6 s34^2 s45^3 s51^2+3 s34 s45^4 s51^2-3 s12^2 s23^2 s51^3+s12^3 s34 s51^3-4 s12^2 s23 s34 s51^3+s12 s23^2 s34 s51^3-4 s12^2 s34^2 s51^3-2 s12 s23 s34^2 s51^3-s23^2 s34^2 s51^3+4 s12^2 s23 s45 s51^3+4 s12 s23^2 s45 s51^3+5 s12^2 s34 s45 s51^3+11 s12 s23 s34 s45 s51^3+4 s23^2 s34 s45 s51^3+6 s12 s34^2 s45 s51^3+4 s23 s34^2 s45 s51^3-s12^2 s45^2 s51^3-6 s12 s23 s45^2 s51^3-s23^2 s45^2 s51^3-12 s12 s34 s45^2 s51^3-10 s23 s34 s45^2 s51^3-3 s34^2 s45^2 s51^3+2 s12 s45^3 s51^3+2 s23 s45^3 s51^3+6 s34 s45^3 s51^3-s45^4 s51^3+3 s12^2 s23 s51^4+3 s12^2 s34 s51^4-2 s12^2 s45 s51^4-5 s12 s23 s45 s51^4-6 s12 s34 s45 s51^4-2 s23 s34 s45 s51^4+4 s12 s45^2 s51^4+2 s23 s45^2 s51^4+3 s34 s45^2 s51^4-2 s45^3 s51^4-s12^2 s51^5+2 s12 s45 s51^5-s45^2 s51^5) tr5)/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 s45 (s23-s45-s51) (s12^2 s34+2 s12 s23 s34+s23^2 s34-2 s12 s34 s45-2 s23 s34 s45+s34 s45^2-s12 s23 s51-2 s12 s34 s51-s23 s34 s51+s12 s45 s51+s23 s45 s51+s34 s45 s51-s45^2 s51+s12 s51^2-s45 s51^2))/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 s45 (s23-s45-s51) (-s12^3 s23 s34-2 s12^2 s23^2 s34-s12 s23^3 s34+s12^2 s23 s34^2+2 s12 s23^2 s34^2+s23^3 s34^2+2 s12^2 s23 s34 s45+2 s12 s23^2 s34 s45-s12^2 s34^2 s45-4 s12 s23 s34^2 s45-3 s23^2 s34^2 s45-s12 s23 s34 s45^2+2 s12 s34^2 s45^2+3 s23 s34^2 s45^2-s34^2 s45^3-s12^2 s23^2 s51+s12^3 s34 s51+s12 s23^2 s34 s51-2 s12^2 s34^2 s51-2 s12 s23 s34^2 s51-s23^2 s34^2 s51+s12^2 s23 s45 s51+s12 s23^2 s45 s51+s12^2 s34 s45 s51+3 s12 s23 s34 s45 s51+2 s23^2 s34 s45 s51+2 s12 s34^2 s45 s51+2 s23 s34^2 s45 s51-s12 s23 s45^2 s51-4 s12 s34 s45^2 s51-4 s23 s34 s45^2 s51-s34^2 s45^2 s51+2 s34 s45^3 s51+2 s12^2 s23 s51^2+2 s12^2 s34 s51^2-s12^2 s45 s51^2-3 s12 s23 s45 s51^2-4 s12 s34 s45 s51^2-2 s23 s34 s45 s51^2+2 s12 s45^2 s51^2+s23 s45^2 s51^2+2 s34 s45^2 s51^2-s45^3 s51^2-s12^2 s51^3+2 s12 s45 s51^3-s45^2 s51^3) tr5)/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 s45 (s12^2 s23 s34+s12 s23^2 s34-s12 s23 s34^2-s23^2 s34^2-s12 s23 s34 s45+s12 s34^2 s45+2 s23 s34^2 s45-s34^2 s45^2-s12^2 s34 s51+s12 s23 s34 s51+2 s23^2 s34 s51+2 s12 s34^2 s51+2 s23 s34^2 s51-s12 s34 s45 s51-4 s23 s34 s45 s51-2 s34^2 s45 s51+2 s34 s45^2 s51-s23^2 s51^2-2 s12 s34 s51^2-4 s23 s34 s51^2-s34^2 s51^2+2 s23 s45 s51^2+4 s34 s45 s51^2-s45^2 s51^2+2 s23 s51^3+2 s34 s51^3-2 s45 s51^3-s51^4))/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 s34 s45 (s12^3 s23^2 s34+s12^2 s23^3 s34-2 s12^2 s23^2 s34^2-2 s12 s23^3 s34^2+s12 s23^2 s34^3+s23^3 s34^3-s12^2 s23^2 s34 s45+2 s12^2 s23 s34^2 s45+4 s12 s23^2 s34^2 s45-2 s12 s23 s34^3 s45-3 s23^2 s34^3 s45-2 s12 s23 s34^2 s45^2+s12 s34^3 s45^2+3 s23 s34^3 s45^2-s34^3 s45^3-2 s12^3 s23 s34 s51+2 s12 s23^3 s34 s51+4 s12^2 s23 s34^2 s51+2 s12 s23^2 s34^2 s51-2 s23^3 s34^2 s51-2 s12 s23 s34^3 s51-2 s23^2 s34^3 s51+s12^2 s23 s34 s45 s51-3 s12 s23^2 s34 s45 s51+s12 s23 s34^2 s45 s51+7 s23^2 s34^2 s45 s51+2 s12 s34^3 s45 s51+4 s23 s34^3 s45 s51+s12 s23 s34 s45^2 s51-3 s12 s34^2 s45^2 s51-8 s23 s34^2 s45^2 s51-2 s34^3 s45^2 s51+3 s34^2 s45^3 s51+s12 s23^3 s51^2+s12^3 s34 s51^2-3 s12^2 s23 s34 s51^2+s23^3 s34 s51^2-2 s12^2 s34^2 s51^2+5 s12 s23 s34^2 s51^2+4 s23^2 s34^2 s51^2+2 s12 s34^3 s51^2+s23 s34^3 s51^2-2 s12 s23^2 s45 s51^2-3 s12 s23 s34 s45 s51^2-5 s23^2 s34 s45 s51^2-6 s12 s34^2 s45 s51^2-10 s23 s34^2 s45 s51^2-s34^3 s45 s51^2+s12 s23 s45^2 s51^2+3 s12 s34 s45^2 s51^2+7 s23 s34 s45^2 s51^2+6 s34^2 s45^2 s51^2-3 s34 s45^3 s51^2-3 s12 s23^2 s51^3+2 s12^2 s34 s51^3-6 s12 s23 s34 s51^3-2 s23^2 s34 s51^3-5 s12 s34^2 s51^3-2 s23 s34^2 s51^3+4 s12 s23 s45 s51^3+s23^2 s45 s51^3+6 s12 s34 s45 s51^3+8 s23 s34 s45 s51^3+3 s34^2 s45 s51^3-s12 s45^2 s51^3-2 s23 s45^2 s51^3-6 s34 s45^2 s51^3+s45^3 s51^3+3 s12 s23 s51^4+4 s12 s34 s51^4+s23 s34 s51^4-2 s12 s45 s51^4-2 s23 s45 s51^4-3 s34 s45 s51^4+2 s45^2 s51^4-s12 s51^5+s45 s51^5) tr5)/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 s45 (s23-s45-s51) (s12 s34+s23 s34-s34 s45-s23 s51-s34 s51+s45 s51+s51^2))/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 s34 s45 (s23-s45-s51) (s12^2 s23 s34+s12 s23^2 s34-s12 s23 s34^2-s23^2 s34^2-s12 s23 s34 s45+s12 s34^2 s45+2 s23 s34^2 s45-s34^2 s45^2+s12 s23^2 s51-s12^2 s34 s51+2 s12 s23 s34 s51+s23^2 s34 s51+2 s12 s34^2 s51+s23 s34^2 s51-s12 s23 s45 s51-2 s12 s34 s45 s51-3 s23 s34 s45 s51-s34^2 s45 s51+2 s34 s45^2 s51-2 s12 s23 s51^2-3 s12 s34 s51^2-s23 s34 s51^2+s12 s45 s51^2+s23 s45 s51^2+2 s34 s45 s51^2-s45^2 s51^2+s12 s51^3-s45 s51^3) tr5)/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) (s12 s23-s23 s34+s34 s45+s23 s51+s34 s51-s45 s51-s51^2))/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-s12^2 s23 s51+s12 s23^2 s51+2 s12 s23 s34 s51-s23^2 s34 s51-s23 s34^2 s51+s12 s34 s45 s51+3 s23 s34 s45 s51+s34^2 s45 s51-2 s34 s45^2 s51+s12 s34 s51^2+s23 s34 s51^2-s12 s45 s51^2-s23 s45 s51^2-2 s34 s45 s51^2+s45^2 s51^2-s12 s51^3+s45 s51^3) tr5)/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) (s23-s45-s51))/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) (s23-s45-s51) (s12 s23-s23 s34+s34 s45+s12 s51-s45 s51) tr5)/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12^2 s23 s34 s45 (s23+s34-s51) (s12 s23-s23 s34+s34 s45+2 s23 s51+s34 s51-s45 s51-s51^2))/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12^2 s23 s34 s45 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-s12^2 s23 s51+2 s12 s23^2 s51+2 s12 s23 s34 s51-2 s23^2 s34 s51-s23 s34^2 s51+s12 s34 s45 s51+4 s23 s34 s45 s51+s34^2 s45 s51-2 s34 s45^2 s51-s12 s23 s51^2+2 s23^2 s51^2+s12 s34 s51^2+3 s23 s34 s51^2-s12 s45 s51^2-2 s23 s45 s51^2-2 s34 s45 s51^2+s45^2 s51^2-s12 s51^3-2 s23 s51^3+s45 s51^3) tr5)/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12^2 s23 s34 s45 (s23+s34-s51) (s23-s45-s51))/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12^2 s23 s34 s45 (s23+s34-s51) (s23-s45-s51) (s12 s23-s23 s34+s34 s45+s12 s51+2 s23 s51-s45 s51) tr5)/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) s45 (s12^2 s23+s12 s23^2-s12 s23 s34-s23^2 s34-s12 s23 s45+s12 s34 s45+2 s23 s34 s45-s34 s45^2-s12^2 s51+s23^2 s51+2 s12 s34 s51+2 s23 s34 s51-2 s23 s45 s51-2 s34 s45 s51+s45^2 s51-s12 s51^2-2 s23 s51^2-s34 s51^2+2 s45 s51^2+s51^3))/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 s34 (s12+s23-s45) s45 (s12^3 s23^2+s12^2 s23^3-2 s12^2 s23^2 s34-2 s12 s23^3 s34+s12 s23^2 s34^2+s23^3 s34^2-s12^2 s23^2 s45+2 s12^2 s23 s34 s45+4 s12 s23^2 s34 s45-2 s12 s23 s34^2 s45-3 s23^2 s34^2 s45-2 s12 s23 s34 s45^2+s12 s34^2 s45^2+3 s23 s34^2 s45^2-s34^2 s45^3-2 s12^3 s23 s51-s12^2 s23^2 s51+s12 s23^3 s51+4 s12^2 s23 s34 s51+3 s12 s23^2 s34 s51-s23^3 s34 s51-2 s12 s23 s34^2 s51-2 s23^2 s34^2 s51+2 s12^2 s23 s45 s51-s12 s23^2 s45 s51-s12 s23 s34 s45 s51+4 s23^2 s34 s45 s51+2 s12 s34^2 s45 s51+4 s23 s34^2 s45 s51-2 s12 s34 s45^2 s51-5 s23 s34 s45^2 s51-2 s34^2 s45^2 s51+2 s34 s45^3 s51+s12^3 s51^2-s12^2 s23 s51^2-s12 s23^2 s51^2-2 s12^2 s34 s51^2+2 s12 s23 s34 s51^2+2 s23^2 s34 s51^2+2 s12 s34^2 s51^2+s23 s34^2 s51^2-s12^2 s45 s51^2-s23^2 s45 s51^2-3 s12 s34 s45 s51^2-6 s23 s34 s45 s51^2-s34^2 s45 s51^2+s12 s45^2 s51^2+2 s23 s45^2 s51^2+4 s34 s45^2 s51^2-s45^3 s51^2+s12^2 s51^3-s12 s23 s51^3-3 s12 s34 s51^3-s23 s34 s51^3+s12 s45 s51^3+2 s23 s45 s51^3+2 s34 s45 s51^3-2 s45^2 s51^3+s12 s51^4-s45 s51^4) tr5)/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) (s12+s23-s45-s51))/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) (s12^2 s23+s12 s23^2-s12 s23 s34-s23^2 s34-s12 s23 s45+s12 s34 s45+2 s23 s34 s45-s34 s45^2-s12^2 s51+2 s12 s34 s51+s23 s34 s51-s23 s45 s51-s34 s45 s51+s45^2 s51-s12 s51^2+s45 s51^2) tr5)/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12^2 s23 s34 (s12+s23-s45) s45 (s12 s23-s23 s34+s34 s45-s12 s51+2 s23 s51+2 s34 s51-s45 s51-2 s51^2))/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12^2 s23 s34 (s12+s23-s45) s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23^2 s51+4 s12 s23 s34 s51-2 s23^2 s34 s51-2 s23 s34^2 s51+4 s23 s34 s45 s51+2 s34^2 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-4 s12 s23 s51^2+2 s23^2 s51^2-2 s12 s34 s51^2+6 s23 s34 s51^2+2 s34^2 s51^2-2 s23 s45 s51^2-4 s34 s45 s51^2+s45^2 s51^2+2 s12 s51^3-4 s23 s51^3-4 s34 s51^3+2 s45 s51^3+2 s51^4) tr5)/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12^2 s23 s34 (s12+s23-s45) s45 (s23-s45-s51))/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12^2 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) (s12 s23-s23 s34+s34 s45-s12 s51+2 s23 s51+2 s34 s51-s45 s51-2 s51^2) tr5)/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) (-s12 s23 s34+s23 s34^2-s34^2 s45-s12 s34 s51-s23 s34 s51+2 s34 s45 s51+s12 s51^2-s45 s51^2))/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) (s12^2 s23^2 s34-2 s12 s23^2 s34^2+s23^2 s34^3+2 s12 s23 s34^2 s45-2 s23 s34^3 s45+s34^3 s45^2+s12 s23^2 s34 s51-s23^2 s34^2 s51-s12 s23 s34 s45 s51+2 s12 s34^2 s45 s51+4 s23 s34^2 s45 s51-3 s34^2 s45^2 s51+s12^2 s23 s51^2+s12^2 s34 s51^2-s12 s23 s45 s51^2-4 s12 s34 s45 s51^2-2 s23 s34 s45 s51^2+3 s34 s45^2 s51^2-s12^2 s51^3+2 s12 s45 s51^3-s45^2 s51^3) tr5)/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) (s23 s34-s34 s45-s12 s51+s45 s51))/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) (-s12 s23^2 s34+s23^2 s34^2+s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-s12^2 s23 s51+s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 s45 (s23+s34-s51) (s12 s23 s34-s23 s34^2+s34^2 s45+s12 s34 s51+2 s23 s34 s51-2 s34 s45 s51-s12 s51^2-s23 s51^2+s45 s51^2))/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 s34 s45 (s23+s34-s51) (s12^2 s23^2 s34-2 s12 s23^2 s34^2+s23^2 s34^3+2 s12 s23 s34^2 s45-2 s23 s34^3 s45+s34^3 s45^2+2 s12 s23^2 s34 s51-2 s23^2 s34^2 s51-s12 s23 s34 s45 s51+2 s12 s34^2 s45 s51+5 s23 s34^2 s45 s51-3 s34^2 s45^2 s51+s12^2 s23 s51^2+s12 s23^2 s51^2+s12^2 s34 s51^2+s12 s23 s34 s51^2+s23^2 s34 s51^2-s12 s23 s45 s51^2-4 s12 s34 s45 s51^2-4 s23 s34 s45 s51^2+3 s34 s45^2 s51^2-s12^2 s51^3-s12 s23 s51^3+2 s12 s45 s51^3+s23 s45 s51^3-s45^2 s51^3) tr5)/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 s45 (s23+s34-s51) (-s23 s34+s34 s45+s12 s51+s23 s51-s45 s51))/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s34 s45 (s23+s34-s51) (s12 s23^2 s34-s23^2 s34^2-s12 s23 s34 s45+2 s23 s34^2 s45-s34^2 s45^2+s12^2 s23 s51+s12 s23^2 s51+s23^2 s34 s51-s12 s23 s45 s51-2 s12 s34 s45 s51-3 s23 s34 s45 s51+2 s34 s45^2 s51-s12^2 s51^2-s12 s23 s51^2+2 s12 s45 s51^2+s23 s45 s51^2-s45^2 s51^2) tr5)/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s23 s34 (s12+s23-s45) s45 (-s12^2 s23 s34-s12 s23^2 s34+s12 s23 s34^2+s23^2 s34^2+s12 s23 s34 s45-s12 s34^2 s45-2 s23 s34^2 s45+s34^2 s45^2-s12 s23 s34 s51-s23^2 s34 s51-s12 s34^2 s51-s23 s34^2 s51+2 s12 s34 s45 s51+3 s23 s34 s45 s51+s34^2 s45 s51-2 s34 s45^2 s51+s12 s23 s51^2+2 s12 s34 s51^2+s23 s34 s51^2-s12 s45 s51^2-s23 s45 s51^2-2 s34 s45 s51^2+s45^2 s51^2-s12 s51^3+s45 s51^3))/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s23 s34 (s12+s23-s45) s45 (s12^3 s23^2 s34+s12^2 s23^3 s34-2 s12^2 s23^2 s34^2-2 s12 s23^3 s34^2+s12 s23^2 s34^3+s23^3 s34^3-s12^2 s23^2 s34 s45+2 s12^2 s23 s34^2 s45+4 s12 s23^2 s34^2 s45-2 s12 s23 s34^3 s45-3 s23^2 s34^3 s45-2 s12 s23 s34^2 s45^2+s12 s34^3 s45^2+3 s23 s34^3 s45^2-s34^3 s45^3-s12^3 s23 s34 s51+s12 s23^3 s34 s51+2 s12^2 s23 s34^2 s51+s12 s23^2 s34^2 s51-s23^3 s34^2 s51-s12 s23 s34^3 s51-s23^2 s34^3 s51-2 s12 s23^2 s34 s45 s51+s12^2 s34^2 s45 s51+3 s12 s23 s34^2 s45 s51+5 s23^2 s34^2 s45 s51+s12 s34^3 s45 s51+2 s23 s34^3 s45 s51+s12 s23 s34 s45^2 s51-4 s12 s34^2 s45^2 s51-7 s23 s34^2 s45^2 s51-s34^3 s45^2 s51+3 s34^2 s45^3 s51+s12^2 s23^2 s51^2+s12^2 s23 s34 s51^2-s12 s23^2 s34 s51^2+s12^2 s34^2 s51^2+s12 s23 s34^2 s51^2+s23^2 s34^2 s51^2-s12^2 s23 s45 s51^2-s12 s23^2 s45 s51^2-2 s12^2 s34 s45 s51^2-4 s12 s23 s34 s45 s51^2-2 s23^2 s34 s45 s51^2-4 s12 s34^2 s45 s51^2-4 s23 s34^2 s45 s51^2+s12 s23 s45^2 s51^2+5 s12 s34 s45^2 s51^2+5 s23 s34 s45^2 s51^2+3 s34^2 s45^2 s51^2-3 s34 s45^3 s51^2-2 s12^2 s23 s51^3-2 s12^2 s34 s51^3+s12^2 s45 s51^3+3 s12 s23 s45 s51^3+5 s12 s34 s45 s51^3+2 s23 s34 s45 s51^3-2 s12 s45^2 s51^3-s23 s45^2 s51^3-3 s34 s45^2 s51^3+s45^3 s51^3+s12^2 s51^4-2 s12 s45 s51^4+s45^2 s51^4) tr5)/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) (s12 s34+s23 s34-s34 s45-s12 s51+s45 s51))/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) (-s12^2 s23 s34-s12 s23^2 s34+s12 s23 s34^2+s23^2 s34^2+s12 s23 s34 s45-s12 s34^2 s45-2 s23 s34^2 s45+s34^2 s45^2-s12^2 s23 s51-s12^2 s34 s51+s12 s23 s45 s51+3 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) s45 (s12 s23 s34-s23 s34^2+s34^2 s45+2 s23 s34 s51+s34^2 s51-2 s34 s45 s51-s23 s51^2-2 s34 s51^2+s45 s51^2+s51^3))/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 s34 (s12+s23-s45) s45 (s12^2 s23^2 s34-2 s12 s23^2 s34^2+s23^2 s34^3+2 s12 s23 s34^2 s45-2 s23 s34^3 s45+s34^3 s45^2-s12^2 s23 s34 s51+2 s12 s23^2 s34 s51+2 s12 s23 s34^2 s51-2 s23^2 s34^2 s51-s23 s34^3 s51-s12 s23 s34 s45 s51+s12 s34^2 s45 s51+5 s23 s34^2 s45 s51+s34^3 s45 s51-3 s34^2 s45^2 s51+s12 s23^2 s51^2+s23^2 s34 s51^2+s12 s34^2 s51^2+2 s23 s34^2 s51^2-s12 s23 s45 s51^2-2 s12 s34 s45 s51^2-4 s23 s34 s45 s51^2-3 s34^2 s45 s51^2+3 s34 s45^2 s51^2-2 s12 s23 s51^3-2 s12 s34 s51^3-s23 s34 s51^3+s12 s45 s51^3+s23 s45 s51^3+3 s34 s45 s51^3-s45^2 s51^3+s12 s51^4-s45 s51^4) tr5)/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) s45 (s34-s51) (s23-s45-s51))/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) (s12 s23 s34-s23 s34^2+s34^2 s45+s12 s23 s51+s12 s34 s51+s23 s34 s51-2 s34 s45 s51-s12 s51^2+s45 s51^2) tr5)/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) (s12 s23-s23 s34+s34 s45+s12 s51+s23 s51-s45 s51))/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 s34 (s12+s23-s45) s45 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2+s12 s23^2 s51-s23^2 s34 s51+2 s12 s34 s45 s51+3 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2+s12 s23 s51^2-2 s12 s45 s51^2-s23 s45 s51^2+s45^2 s51^2) tr5)/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 (s12+s23-s45) s45 (-s23^2-s23 s34+s23 s45+s34 s45+s12 s51+s23 s51-s45 s51))/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s34 (s12+s23-s45) s45 (s12 s23^3+s12 s23^2 s34-s23^3 s34-s23^2 s34^2-s12 s23^2 s45-s12 s23 s34 s45+2 s23^2 s34 s45+2 s23 s34^2 s45-s23 s34 s45^2-s34^2 s45^2+s12^2 s23 s51+s23^2 s34 s51-2 s12 s23 s45 s51-s23^2 s45 s51-2 s12 s34 s45 s51-3 s23 s34 s45 s51+s23 s45^2 s51+2 s34 s45^2 s51-s12^2 s51^2-s12 s23 s51^2+2 s12 s45 s51^2+s23 s45 s51^2-s45^2 s51^2) tr5)/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12^2 s23 s34 s45 (s23+s34-s51) (s12 s23-s23 s34+s34 s45+s12 s51+2 s23 s51-s45 s51))/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12^2 s23 s34 s45 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2+2 s12 s23^2 s51-2 s23^2 s34 s51+2 s12 s34 s45 s51+4 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2+2 s12 s23 s51^2+2 s23^2 s51^2-2 s12 s45 s51^2-2 s23 s45 s51^2+s45^2 s51^2) tr5)/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12^2 s23 s34 s45 (-s23^2-s23 s34+s23 s45+s34 s45+s12 s51+2 s23 s51-s45 s51))/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12^2 s23 s34 s45 (s12 s23^3+s12 s23^2 s34-s23^3 s34-s23^2 s34^2-s12 s23^2 s45-s12 s23 s34 s45+2 s23^2 s34 s45+2 s23 s34^2 s45-s23 s34 s45^2-s34^2 s45^2+s12^2 s23 s51+s12 s23^2 s51+2 s23^3 s51+2 s23^2 s34 s51-2 s12 s23 s45 s51-3 s23^2 s45 s51-2 s12 s34 s45 s51-4 s23 s34 s45 s51+s23 s45^2 s51+2 s34 s45^2 s51-s12^2 s51^2-2 s12 s23 s51^2-2 s23^2 s51^2+2 s12 s45 s51^2+2 s23 s45 s51^2-s45^2 s51^2) tr5)/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45)^2 s45 (s12 s23-s23 s34+s34 s45+s23 s51+s34 s51-s45 s51-s51^2))/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 s34 (s12+s23-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-s12^2 s23 s51+s12 s23^2 s51+2 s12 s23 s34 s51-s23^2 s34 s51-s23 s34^2 s51+s12 s34 s45 s51+3 s23 s34 s45 s51+s34^2 s45 s51-2 s34 s45^2 s51+s12 s34 s51^2+s23 s34 s51^2-s12 s45 s51^2-s23 s45 s51^2-2 s34 s45 s51^2+s45^2 s51^2-s12 s51^3+s45 s51^3) tr5)/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45)^2 s45 (s23-s45-s51))/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s23 s34 (s12+s23-s45)^2 s45 (s23-s45-s51) (s12 s23-s23 s34+s34 s45+s12 s51-s45 s51) tr5)/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12^2 s23 s34 (s12+s23-s45) s45 (s12 s23-s23 s34+s34 s45+2 s23 s51+s34 s51-s45 s51-s51^2))/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12^2 s23 s34 (s12+s23-s45) s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-s12^2 s23 s51+2 s12 s23^2 s51+2 s12 s23 s34 s51-2 s23^2 s34 s51-s23 s34^2 s51+s12 s34 s45 s51+4 s23 s34 s45 s51+s34^2 s45 s51-2 s34 s45^2 s51-s12 s23 s51^2+2 s23^2 s51^2+s12 s34 s51^2+3 s23 s34 s51^2-s12 s45 s51^2-2 s23 s45 s51^2-2 s34 s45 s51^2+s45^2 s51^2-s12 s51^3-2 s23 s51^3+s45 s51^3) tr5)/(s51^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12^2 s23 s34 (s12+s23-s45) s45 (s23-s45-s51))/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12^2 s23 s34 (s12+s23-s45) s45 (s23-s45-s51) (s12 s23-s23 s34+s34 s45+s12 s51+2 s23 s51-s45 s51) tr5)/(s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3)};
C5g["+--++"] = {(16 s12 s34 (s12+s23-s34-s45) s45 (s23+s34-s51)^2 s51)/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s34 s45 (s23+s34-s51)^2 s51 (s12^2 s23+s12 s23^2-s23^2 s34-s23 s34^2-s12 s23 s45-s12 s34 s45+s34^2 s45+s34 s45^2-s12^2 s51-s12 s23 s51+s12 s34 s51+2 s23 s34 s51+2 s12 s45 s51+s23 s45 s51-s34 s45 s51-s45^2 s51) tr5)/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 s45 (s23+s34-s51) s51 (s12 s23+s23^2-s23 s45-s12 s51-s23 s51+s34 s51+s45 s51))/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s34 s45 (s23+s34-s51) s51 (s12^2 s23^2+s12 s23^3-s12 s23^2 s34-s23^3 s34-s12 s23^2 s45+s12 s23 s34 s45+2 s23^2 s34 s45-s23 s34 s45^2-2 s12^2 s23 s51-2 s12 s23^2 s51+2 s12 s23 s34 s51+3 s23^2 s34 s51+s23 s34^2 s51+3 s12 s23 s45 s51+s23^2 s45 s51+s12 s34 s45 s51-2 s23 s34 s45 s51-s34^2 s45 s51-s23 s45^2 s51-s34 s45^2 s51+s12^2 s51^2+s12 s23 s51^2-s12 s34 s51^2-2 s23 s34 s51^2-2 s12 s45 s51^2-s23 s45 s51^2+s34 s45 s51^2+s45^2 s51^2) tr5)/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 s45 (s23+s34-s51)^2 s51 (s12-s34+s51))/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s34 s45 (s23+s34-s51)^2 s51 (s12-s34+s51) (s12 s23+s23 s34-s34 s45-s12 s51+s45 s51) tr5)/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 s45 (s23+s34-s51) s51 (s12 s23-s12 s51+s23 s51+s34 s51-s51^2))/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s34 s45 (s23+s34-s51) s51 (s12^2 s23^2-s12 s23^2 s34+s12 s23 s34 s45-2 s12^2 s23 s51+s12 s23^2 s51+2 s12 s23 s34 s51+s23^2 s34 s51+s23 s34^2 s51+s12 s23 s45 s51+s12 s34 s45 s51-s23 s34 s45 s51-s34^2 s45 s51+s12^2 s51^2-2 s12 s23 s51^2-s12 s34 s51^2-s23 s34 s51^2-s12 s45 s51^2+s23 s45 s51^2+2 s34 s45 s51^2+s12 s51^3-s45 s51^3) tr5)/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 s45 (s23+s34-s51) s51 (s12^2 s23+2 s12 s23^2+s23^3-s23^2 s34-s23 s34^2-2 s12 s23 s45-2 s23^2 s45-s12 s34 s45+s34^2 s45+s23 s45^2+s34 s45^2-s12^2 s51-2 s12 s23 s51-s23^2 s51+s12 s34 s51+2 s23 s34 s51+2 s12 s45 s51+2 s23 s45 s51-s34 s45 s51-s45^2 s51))/(s23^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s34 s45 (s23+s34-s51) s51 (s12^3 s23^2+2 s12^2 s23^3+s12 s23^4-s12^2 s23^2 s34-s12 s23^3 s34-s23^4 s34+s12 s23^2 s34^2-s23^3 s34^2-s23^2 s34^3-2 s12^2 s23^2 s45-2 s12 s23^3 s45+s23^3 s34 s45-2 s12 s23 s34^2 s45+s23^2 s34^2 s45+2 s23 s34^3 s45+s12 s23^2 s45^2+s12 s23 s34 s45^2+s23^2 s34 s45^2+s12 s34^2 s45^2+s23 s34^2 s45^2-s34^3 s45^2-s23 s34 s45^3-s34^2 s45^3-2 s12^3 s23 s51-4 s12^2 s23^2 s51-2 s12 s23^3 s51+2 s12^2 s23 s34 s51+3 s12 s23^2 s34 s51+3 s23^3 s34 s51+2 s23^2 s34^2 s51+5 s12^2 s23 s45 s51+6 s12 s23^2 s45 s51+s23^3 s45 s51+2 s12^2 s34 s45 s51+s12 s23 s34 s45 s51-2 s23^2 s34 s45 s51-2 s12 s34^2 s45 s51-4 s23 s34^2 s45 s51-4 s12 s23 s45^2 s51-2 s23^2 s45^2 s51-4 s12 s34 s45^2 s51-3 s23 s34 s45^2 s51+2 s34^2 s45^2 s51+s23 s45^3 s51+2 s34 s45^3 s51+s12^3 s51^2+2 s12^2 s23 s51^2+s12 s23^2 s51^2-s12^2 s34 s51^2-2 s12 s23 s34 s51^2-2 s23^2 s34 s51^2-3 s12^2 s45 s51^2-4 s12 s23 s45 s51^2-s23^2 s45 s51^2+2 s12 s34 s45 s51^2+2 s23 s34 s45 s51^2+3 s12 s45^2 s51^2+2 s23 s45^2 s51^2-s34 s45^2 s51^2-s45^3 s51^2) tr5)/(s23^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 s45 s51 (s12^2 s23^2+2 s12 s23^3+s23^4-2 s12 s23^2 s45-2 s23^3 s45+s23^2 s45^2-2 s12^2 s23 s51-4 s12 s23^2 s51-2 s23^3 s51+s12 s23 s34 s51+2 s23^2 s34 s51+s23 s34^2 s51+4 s12 s23 s45 s51+4 s23^2 s45 s51+s12 s34 s45 s51-s23 s34 s45 s51-s34^2 s45 s51-2 s23 s45^2 s51-s34 s45^2 s51+s12^2 s51^2+2 s12 s23 s51^2+s23^2 s51^2-s12 s34 s51^2-2 s23 s34 s51^2-2 s12 s45 s51^2-2 s23 s45 s51^2+s34 s45 s51^2+s45^2 s51^2))/(s23^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s34 s45 s51 (s12^3 s23^3+2 s12^2 s23^4+s12 s23^5-s12^2 s23^3 s34-2 s12 s23^4 s34-s23^5 s34-2 s12^2 s23^3 s45-2 s12 s23^4 s45+s12^2 s23^2 s34 s45+4 s12 s23^3 s34 s45+3 s23^4 s34 s45+s12 s23^3 s45^2-2 s12 s23^2 s34 s45^2-3 s23^3 s34 s45^2+s23^2 s34 s45^3-3 s12^3 s23^2 s51-6 s12^2 s23^3 s51-3 s12 s23^4 s51+3 s12^2 s23^2 s34 s51+6 s12 s23^3 s34 s51+4 s23^4 s34 s51+2 s23^3 s34^2 s51+s23^2 s34^3 s51+7 s12^2 s23^2 s45 s51+8 s12 s23^3 s45 s51+s23^4 s45 s51+s12^2 s23 s34 s45 s51-3 s12 s23^2 s34 s45 s51-6 s23^3 s34 s45 s51+s12 s23 s34^2 s45 s51-3 s23^2 s34^2 s45 s51-2 s23 s34^3 s45 s51-5 s12 s23^2 s45^2 s51-2 s23^3 s45^2 s51-3 s12 s23 s34 s45^2 s51-s12 s34^2 s45^2 s51+s34^3 s45^2 s51+s23^2 s45^3 s51+2 s23 s34 s45^3 s51+s34^2 s45^3 s51+3 s12^3 s23 s51^2+6 s12^2 s23^2 s51^2+3 s12 s23^3 s51^2-3 s12^2 s23 s34 s51^2-6 s12 s23^2 s34 s51^2-5 s23^3 s34 s51^2-2 s23^2 s34^2 s51^2-8 s12^2 s23 s45 s51^2-10 s12 s23^2 s45 s51^2-2 s23^3 s45 s51^2-2 s12^2 s34 s45 s51^2+s12 s23 s34 s45 s51^2+5 s23^2 s34 s45 s51^2+2 s12 s34^2 s45 s51^2+4 s23 s34^2 s45 s51^2+7 s12 s23 s45^2 s51^2+4 s23^2 s45^2 s51^2+4 s12 s34 s45^2 s51^2+2 s23 s34 s45^2 s51^2-2 s34^2 s45^2 s51^2-2 s23 s45^3 s51^2-2 s34 s45^3 s51^2-s12^3 s51^3-2 s12^2 s23 s51^3-s12 s23^2 s51^3+s12^2 s34 s51^3+2 s12 s23 s34 s51^3+2 s23^2 s34 s51^3+3 s12^2 s45 s51^3+4 s12 s23 s45 s51^3+s23^2 s45 s51^3-2 s12 s34 s45 s51^3-2 s23 s34 s45 s51^3-3 s12 s45^2 s51^3-2 s23 s45^2 s51^3+s34 s45^2 s51^3+s45^3 s51^3) tr5)/(s23^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 s45 (s23+s34-s51) s51 (s12-s34+s51) (s12 s23+s23^2+s23 s34-s23 s45-s34 s45-s12 s51-s23 s51+s45 s51))/(s23^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s34 s45 (s23+s34-s51) s51 (s12-s34+s51) (s12^2 s23^2+s12 s23^3+s23^3 s34+s23^2 s34^2-s12 s23^2 s45-2 s23^2 s34 s45-2 s23 s34^2 s45+s23 s34 s45^2+s34^2 s45^2-2 s12^2 s23 s51-2 s12 s23^2 s51-s23^2 s34 s51+3 s12 s23 s45 s51+s23^2 s45 s51+2 s12 s34 s45 s51+3 s23 s34 s45 s51-s23 s45^2 s51-2 s34 s45^2 s51+s12^2 s51^2+s12 s23 s51^2-2 s12 s45 s51^2-s23 s45 s51^2+s45^2 s51^2) tr5)/(s23^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 s45 s51 (s12^2 s23^2+s12 s23^3-s12 s23^2 s45-2 s12^2 s23 s51-s12 s23^2 s51+s23^3 s51+s12 s23 s34 s51+2 s23^2 s34 s51+s23 s34^2 s51+2 s12 s23 s45 s51-s23^2 s45 s51+s12 s34 s45 s51-2 s23 s34 s45 s51-s34^2 s45 s51+s12^2 s51^2-s12 s23 s51^2-2 s23^2 s51^2-s12 s34 s51^2-2 s23 s34 s51^2-s12 s45 s51^2+2 s23 s45 s51^2+2 s34 s45 s51^2+s12 s51^3+s23 s51^3-s45 s51^3))/(s23^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s34 s45 s51 (s12^3 s23^3+s12^2 s23^4-s12^2 s23^3 s34-s12 s23^4 s34-s12^2 s23^3 s45+s12^2 s23^2 s34 s45+2 s12 s23^3 s34 s45-s12 s23^2 s34 s45^2-3 s12^3 s23^2 s51-2 s12^2 s23^3 s51+s12 s23^4 s51+3 s12^2 s23^2 s34 s51+3 s12 s23^3 s34 s51+s23^4 s34 s51+2 s23^3 s34^2 s51+s23^2 s34^3 s51+4 s12^2 s23^2 s45 s51+s12^2 s23 s34 s45 s51-s12 s23^2 s34 s45 s51-2 s23^3 s34 s45 s51+s12 s23 s34^2 s45 s51-4 s23^2 s34^2 s45 s51-2 s23 s34^3 s45 s51-s12 s23^2 s45^2 s51-2 s12 s23 s34 s45^2 s51+s23^2 s34 s45^2 s51-s12 s34^2 s45^2 s51+2 s23 s34^2 s45^2 s51+s34^3 s45^2 s51+3 s12^3 s23 s51^2-3 s12 s23^3 s51^2-3 s12^2 s23 s34 s51^2-3 s12 s23^2 s34 s51^2-2 s23^3 s34 s51^2-2 s23^2 s34^2 s51^2-5 s12^2 s23 s45 s51^2+2 s12 s23^2 s45 s51^2+s23^3 s45 s51^2-2 s12^2 s34 s45 s51^2+3 s12 s23 s34 s45 s51^2+6 s23^2 s34 s45 s51^2+2 s12 s34^2 s45 s51^2+5 s23 s34^2 s45 s51^2+2 s12 s23 s45^2 s51^2-s23^2 s45^2 s51^2+2 s12 s34 s45^2 s51^2-4 s23 s34 s45^2 s51^2-3 s34^2 s45^2 s51^2-s12^3 s51^3+2 s12^2 s23 s51^3+3 s12 s23^2 s51^3+s12^2 s34 s51^3+s12 s23 s34 s51^3+s23^2 s34 s51^3+2 s12^2 s45 s51^3-4 s12 s23 s45 s51^3-2 s23^2 s45 s51^3-4 s12 s34 s45 s51^3-4 s23 s34 s45 s51^3-s12 s45^2 s51^3+2 s23 s45^2 s51^3+3 s34 s45^2 s51^3-s12^2 s51^4-s12 s23 s51^4+2 s12 s45 s51^4+s23 s45 s51^4-s45^2 s51^4) tr5)/(s23^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 (s12+s23-s45) s45 (s23+s34-s51) s51 (s12 s23+s12 s34-s34^2-s34 s45-s12 s51+s34 s51+s45 s51))/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 (s12+s23-s45) s45 (s23+s34-s51) s51 (s12^2 s23^2+s12^2 s23 s34-s12 s23^2 s34-s23 s34^3-s12 s34^2 s45-s23 s34^2 s45+s34^3 s45+s34^2 s45^2-2 s12^2 s23 s51-s12^2 s34 s51+2 s12 s23 s34 s51+s12 s34^2 s51+s23 s34^2 s51+2 s12 s23 s45 s51+3 s12 s34 s45 s51+s23 s34 s45 s51-2 s34^2 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2) tr5)/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 (s12+s23-s45) s45 (s23+s34-s51) s51 (s12 s23-s12 s51+s34 s51+s45 s51))/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 (s12+s23-s45) s45 (s23+s34-s51) s51 (s12^2 s23^2-s12 s23^2 s34+s12 s23 s34 s45-2 s12^2 s23 s51+2 s12 s23 s34 s51+s23 s34^2 s51+2 s12 s23 s45 s51+s12 s34 s45 s51+s23 s34 s45 s51-s34^2 s45 s51-s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2) tr5)/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s45 (s23+s34-s51) s51 (s12-s34+s51) (s12 s23+s12 s34+s23 s34-s34 s45-s12 s51+s45 s51))/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s45 (s23+s34-s51) s51 (s12-s34+s51) (s12^2 s23^2+s12^2 s23 s34+s12 s23 s34^2+s23^2 s34^2-s12 s34^2 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51-s12^2 s34 s51+2 s12 s23 s45 s51+3 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s45 (s23+s34-s51) s51 (s12^2 s23-s12^2 s51+s12 s23 s51+s12 s34 s51+s23 s34 s51+s12 s45 s51-s34 s45 s51-s12 s51^2+s45 s51^2))/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s45 (s23+s34-s51) s51 (s12^3 s23^2-s12^2 s23^2 s34+s12^2 s23 s34 s45-2 s12^3 s23 s51+s12^2 s23^2 s51+2 s12^2 s23 s34 s51+s12 s23 s34^2 s51+s23^2 s34^2 s51+2 s12^2 s23 s45 s51+s12^2 s34 s45 s51+s12 s23 s34 s45 s51-s12 s34^2 s45 s51-2 s23 s34^2 s45 s51-s12 s34 s45^2 s51+s34^2 s45^2 s51+s12^3 s51^2-2 s12^2 s23 s51^2-s12^2 s34 s51^2-2 s12^2 s45 s51^2+2 s12 s23 s45 s51^2+3 s12 s34 s45 s51^2+2 s23 s34 s45 s51^2+s12 s45^2 s51^2-2 s34 s45^2 s51^2+s12^2 s51^3-2 s12 s45 s51^3+s45^2 s51^3) tr5)/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 (s12+s23-s45) s45 (s23+s34-s51) s51 (s12^2 s23+s12 s23^2-s23 s34^2-s12 s23 s45-s12 s34 s45-s23 s34 s45+s34^2 s45+s34 s45^2-s12^2 s51-s12 s23 s51+s12 s34 s51+s23 s34 s51+2 s12 s45 s51+s23 s45 s51-s34 s45 s51-s45^2 s51))/(s23^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 (s12+s23-s45) s45 (s23+s34-s51) s51 (s12^3 s23^2+s12^2 s23^3-s12^2 s23^2 s34-s12 s23^3 s34+s12 s23^2 s34^2-s23^2 s34^3-s12^2 s23^2 s45+s12 s23^2 s34 s45-2 s12 s23 s34^2 s45-s23^2 s34^2 s45+2 s23 s34^3 s45+s12 s34^2 s45^2+2 s23 s34^2 s45^2-s34^3 s45^2-s34^2 s45^3-2 s12^3 s23 s51-2 s12^2 s23^2 s51+2 s12^2 s23 s34 s51+2 s12 s23^2 s34 s51+s23^2 s34^2 s51+4 s12^2 s23 s45 s51+2 s12 s23^2 s45 s51+2 s12^2 s34 s45 s51+s12 s23 s34 s45 s51+s23^2 s34 s45 s51-2 s12 s34^2 s45 s51-3 s23 s34^2 s45 s51-2 s12 s23 s45^2 s51-4 s12 s34 s45^2 s51-3 s23 s34 s45^2 s51+2 s34^2 s45^2 s51+2 s34 s45^3 s51+s12^3 s51^2+s12^2 s23 s51^2-s12^2 s34 s51^2-s12 s23 s34 s51^2-3 s12^2 s45 s51^2-2 s12 s23 s45 s51^2+2 s12 s34 s45 s51^2+s23 s34 s45 s51^2+3 s12 s45^2 s51^2+s23 s45^2 s51^2-s34 s45^2 s51^2-s45^3 s51^2) tr5)/(s23^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 (s12+s23-s45) s45 s51 (s12^2 s23^2+s12 s23^3-s12 s23^2 s45-2 s12^2 s23 s51-2 s12 s23^2 s51+s12 s23 s34 s51+s23^2 s34 s51+s23 s34^2 s51+3 s12 s23 s45 s51+s23^2 s45 s51+s12 s34 s45 s51-s34^2 s45 s51-s23 s45^2 s51-s34 s45^2 s51+s12^2 s51^2+s12 s23 s51^2-s12 s34 s51^2-s23 s34 s51^2-2 s12 s45 s51^2-s23 s45 s51^2+s34 s45 s51^2+s45^2 s51^2))/(s23^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 (s12+s23-s45) s45 s51 (s12^3 s23^3+s12^2 s23^4-s12^2 s23^3 s34-s12 s23^4 s34-s12^2 s23^3 s45+s12^2 s23^2 s34 s45+2 s12 s23^3 s34 s45-s12 s23^2 s34 s45^2-3 s12^3 s23^2 s51-3 s12^2 s23^3 s51+3 s12^2 s23^2 s34 s51+3 s12 s23^3 s34 s51+s23^3 s34^2 s51+s23^2 s34^3 s51+5 s12^2 s23^2 s45 s51+2 s12 s23^3 s45 s51+s12^2 s23 s34 s45 s51-s12 s23^2 s34 s45 s51+s23^3 s34 s45 s51+s12 s23 s34^2 s45 s51-s23^2 s34^2 s45 s51-2 s23 s34^3 s45 s51-2 s12 s23^2 s45^2 s51-2 s12 s23 s34 s45^2 s51-2 s23^2 s34 s45^2 s51-s12 s34^2 s45^2 s51-s23 s34^2 s45^2 s51+s34^3 s45^2 s51+s23 s34 s45^3 s51+s34^2 s45^3 s51+3 s12^3 s23 s51^2+3 s12^2 s23^2 s51^2-3 s12^2 s23 s34 s51^2-3 s12 s23^2 s34 s51^2-s23^2 s34^2 s51^2-7 s12^2 s23 s45 s51^2-4 s12 s23^2 s45 s51^2-2 s12^2 s34 s45 s51^2+s12 s23 s34 s45 s51^2+2 s12 s34^2 s45 s51^2+3 s23 s34^2 s45 s51^2+5 s12 s23 s45^2 s51^2+s23^2 s45^2 s51^2+4 s12 s34 s45^2 s51^2+2 s23 s34 s45^2 s51^2-2 s34^2 s45^2 s51^2-s23 s45^3 s51^2-2 s34 s45^3 s51^2-s12^3 s51^3-s12^2 s23 s51^3+s12^2 s34 s51^3+s12 s23 s34 s51^3+3 s12^2 s45 s51^3+2 s12 s23 s45 s51^3-2 s12 s34 s45 s51^3-s23 s34 s45 s51^3-3 s12 s45^2 s51^3-s23 s45^2 s51^3+s34 s45^2 s51^3+s45^3 s51^3) tr5)/(s23^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 (s12+s23-s45) s45 (s23+s34-s51) s51 (s12-s34+s51) (s12 s23+s23 s34-s34 s45-s12 s51+s45 s51))/(s23^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 (s12+s23-s45) s45 (s23+s34-s51) s51 (s12-s34+s51) (s12^2 s23^2+s23^2 s34^2-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/(s23^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 (s12+s23-s45) s45 s51 (s12^2 s23^2-2 s12^2 s23 s51+s12 s23^2 s51+s12 s23 s34 s51+s23^2 s34 s51+s23 s34^2 s51+s12 s23 s45 s51+s12 s34 s45 s51-s23 s34 s45 s51-s34^2 s45 s51+s12^2 s51^2-2 s12 s23 s51^2-s12 s34 s51^2-s23 s34 s51^2-s12 s45 s51^2+s23 s45 s51^2+2 s34 s45 s51^2+s12 s51^3-s45 s51^3))/(s23^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 (s12+s23-s45) s45 s51 (s12^3 s23^3-s12^2 s23^3 s34+s12^2 s23^2 s34 s45-3 s12^3 s23^2 s51+s12^2 s23^3 s51+3 s12^2 s23^2 s34 s51+s23^3 s34^2 s51+s23^2 s34^3 s51+2 s12^2 s23^2 s45 s51+s12^2 s23 s34 s45 s51+s12 s23^2 s34 s45 s51+s12 s23 s34^2 s45 s51-2 s23^2 s34^2 s45 s51-2 s23 s34^3 s45 s51-s12 s23 s34 s45^2 s51-s12 s34^2 s45^2 s51+s23 s34^2 s45^2 s51+s34^3 s45^2 s51+3 s12^3 s23 s51^2-3 s12^2 s23^2 s51^2-3 s12^2 s23 s34 s51^2-s23^2 s34^2 s51^2-4 s12^2 s23 s45 s51^2+2 s12 s23^2 s45 s51^2-2 s12^2 s34 s45 s51^2+3 s12 s23 s34 s45 s51^2+2 s23^2 s34 s45 s51^2+2 s12 s34^2 s45 s51^2+4 s23 s34^2 s45 s51^2+s12 s23 s45^2 s51^2+2 s12 s34 s45^2 s51^2-2 s23 s34 s45^2 s51^2-3 s34^2 s45^2 s51^2-s12^3 s51^3+3 s12^2 s23 s51^3+s12^2 s34 s51^3+2 s12^2 s45 s51^3-4 s12 s23 s45 s51^3-4 s12 s34 s45 s51^3-2 s23 s34 s45 s51^3-s12 s45^2 s51^3+s23 s45^2 s51^3+3 s34 s45^2 s51^3-s12^2 s51^4+2 s12 s45 s51^4-s45^2 s51^4) tr5)/(s23^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 (s12+s23-s45) s45 (s23+s34-s51) s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s12 s34 (s12+s23-s45) s45 (s23+s34-s51) s51 (s12 s23+2 s12 s34-s23 s34-2 s34^2-s34 s45-s12 s51+2 s34 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s12 s34 (s12+s23-s45) s45 (s23+s34-s51) s51)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s12 s34 (s12+s23-s45) s45 (s23+s34-s51) s51 (s12 s23-s23 s34+s34 s45-s12 s51+2 s34 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s12 s34 s45 (s23+s34-s51) s51 (s12-s34+s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s12 s34 s45 (s23+s34-s51) s51 (s12-s34+s51) (s12 s23+2 s12 s34+s23 s34-s34 s45-s12 s51+s45 s51) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s12 s34 s45 (s23+s34-s51) s51 (s12+s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s12 s34 s45 (s23+s34-s51) s51 (s12^2 s23-s12 s23 s34+s12 s34 s45-s12^2 s51+s12 s23 s51+2 s12 s34 s51+s23 s34 s51+s12 s45 s51-s34 s45 s51-s12 s51^2+s45 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s12 s34 (s12+s23-s45) (s12+s23-s34-s45) s45 (s23+s34-s51) s51)/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s34 (s12+s23-s45) s45 (s23+s34-s51) s51 (s12^2 s23+s12 s23^2-s23^2 s34-s23 s34^2-s12 s23 s45-s12 s34 s45+s34^2 s45+s34 s45^2-s12^2 s51-s12 s23 s51+s12 s34 s51+2 s23 s34 s51+2 s12 s45 s51+s23 s45 s51-s34 s45 s51-s45^2 s51) tr5)/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 (s12+s23-s45) s45 s51 (s12 s23+s23^2-s23 s45-s12 s51-s23 s51+s34 s51+s45 s51))/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s34 (s12+s23-s45) s45 s51 (s12^2 s23^2+s12 s23^3-s12 s23^2 s34-s23^3 s34-s12 s23^2 s45+s12 s23 s34 s45+2 s23^2 s34 s45-s23 s34 s45^2-2 s12^2 s23 s51-2 s12 s23^2 s51+2 s12 s23 s34 s51+3 s23^2 s34 s51+s23 s34^2 s51+3 s12 s23 s45 s51+s23^2 s45 s51+s12 s34 s45 s51-2 s23 s34 s45 s51-s34^2 s45 s51-s23 s45^2 s51-s34 s45^2 s51+s12^2 s51^2+s12 s23 s51^2-s12 s34 s51^2-2 s23 s34 s51^2-2 s12 s45 s51^2-s23 s45 s51^2+s34 s45 s51^2+s45^2 s51^2) tr5)/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 (s12+s23-s45) s45 (s23+s34-s51) s51 (s12-s34+s51))/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s34 (s12+s23-s45) s45 (s23+s34-s51) s51 (s12-s34+s51) (s12 s23+s23 s34-s34 s45-s12 s51+s45 s51) tr5)/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 (s12+s23-s45) s45 s51 (s12 s23-s12 s51+s23 s51+s34 s51-s51^2))/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s34 (s12+s23-s45) s45 s51 (s12^2 s23^2-s12 s23^2 s34+s12 s23 s34 s45-2 s12^2 s23 s51+s12 s23^2 s51+2 s12 s23 s34 s51+s23^2 s34 s51+s23 s34^2 s51+s12 s23 s45 s51+s12 s34 s45 s51-s23 s34 s45 s51-s34^2 s45 s51+s12^2 s51^2-2 s12 s23 s51^2-s12 s34 s51^2-s23 s34 s51^2-s12 s45 s51^2+s23 s45 s51^2+2 s34 s45 s51^2+s12 s51^3-s45 s51^3) tr5)/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 (s12+s23-s45) s45 s51 (s12 s23+2 s12 s34-s34^2-s34 s45-s12 s51+s34 s51+s45 s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s12 (s12+s23-s45) s45 s51 (s12^2 s23^2+2 s12^2 s23 s34-s12 s23^2 s34+2 s12^2 s34^2-s12 s23 s34^2-2 s12 s34^3-s23 s34^3-2 s12 s34^2 s45-s23 s34^2 s45+s34^3 s45+s34^2 s45^2-2 s12^2 s23 s51-2 s12^2 s34 s51+2 s12 s23 s34 s51+3 s12 s34^2 s51+s23 s34^2 s51+2 s12 s23 s45 s51+4 s12 s34 s45 s51+s23 s34 s45 s51-2 s34^2 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s12 (s12+s23-s45) s45 s51 (s12 s23+s12 s34-s12 s51+s34 s51+s45 s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2+(16 s12 (s12+s23-s45) s45 s51 (s12^2 s23^2+s12^2 s23 s34-s12 s23^2 s34-s12 s23 s34^2+s12 s23 s34 s45+s12 s34^2 s45-2 s12^2 s23 s51-s12^2 s34 s51+2 s12 s23 s34 s51+2 s12 s34^2 s51+s23 s34^2 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+s23 s34 s45 s51-s34^2 s45 s51-s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s12 s45 s51 (s12-s34+s51) (-s12 s23-2 s12 s34-s23 s34+s34 s45+s12 s51-s45 s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s45 s51 (s12-s34+s51) (s12^2 s23^2+2 s12^2 s23 s34+2 s12^2 s34^2+2 s12 s23 s34^2+s23^2 s34^2-2 s12 s34^2 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51-2 s12^2 s34 s51+2 s12 s23 s45 s51+4 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,-((16 s12 s45 s51 (-s12^2 s23-s12^2 s34+s12^2 s51-s12 s23 s51-2 s12 s34 s51-s23 s34 s51-s12 s45 s51+s34 s45 s51+s12 s51^2-s45 s51^2))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s45 s51 (s12^3 s23^2+s12^3 s23 s34-s12^2 s23^2 s34-s12^2 s23 s34^2+s12^2 s23 s34 s45+s12^2 s34^2 s45-2 s12^3 s23 s51+s12^2 s23^2 s51-s12^3 s34 s51+3 s12^2 s23 s34 s51+2 s12^2 s34^2 s51+2 s12 s23 s34^2 s51+s23^2 s34^2 s51+2 s12^2 s23 s45 s51+2 s12^2 s34 s45 s51+s12 s23 s34 s45 s51-2 s12 s34^2 s45 s51-2 s23 s34^2 s45 s51-s12 s34 s45^2 s51+s34^2 s45^2 s51+s12^3 s51^2-2 s12^2 s23 s51^2-2 s12^2 s34 s51^2-2 s12^2 s45 s51^2+2 s12 s23 s45 s51^2+4 s12 s34 s45 s51^2+2 s23 s34 s45 s51^2+s12 s45^2 s51^2-2 s34 s45^2 s51^2+s12^2 s51^3-2 s12 s45 s51^3+s45^2 s51^3) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s12 (s12+s23-s45)^2 s45 s51 (s12 s23+s12 s34-s34^2-s34 s45-s12 s51+s34 s51+s45 s51))/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 (s12+s23-s45)^2 s45 s51 (s12^2 s23^2+s12^2 s23 s34-s12 s23^2 s34-s23 s34^3-s12 s34^2 s45-s23 s34^2 s45+s34^3 s45+s34^2 s45^2-2 s12^2 s23 s51-s12^2 s34 s51+2 s12 s23 s34 s51+s12 s34^2 s51+s23 s34^2 s51+2 s12 s23 s45 s51+3 s12 s34 s45 s51+s23 s34 s45 s51-2 s34^2 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2) tr5)/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 (s12+s23-s45)^2 s45 s51 (s12 s23-s12 s51+s34 s51+s45 s51))/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 (s12+s23-s45)^2 s45 s51 (s12^2 s23^2-s12 s23^2 s34+s12 s23 s34 s45-2 s12^2 s23 s51+2 s12 s23 s34 s51+s23 s34^2 s51+2 s12 s23 s45 s51+s12 s34 s45 s51+s23 s34 s45 s51-s34^2 s45 s51-s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2) tr5)/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 (s12+s23-s45) s45 s51 (s12-s34+s51) (s12 s23+s12 s34+s23 s34-s34 s45-s12 s51+s45 s51))/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 (s12+s23-s45) s45 s51 (s12-s34+s51) (s12^2 s23^2+s12^2 s23 s34+s12 s23 s34^2+s23^2 s34^2-s12 s34^2 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51-s12^2 s34 s51+2 s12 s23 s45 s51+3 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 (s12+s23-s45) s45 s51 (s12^2 s23-s12^2 s51+s12 s23 s51+s12 s34 s51+s23 s34 s51+s12 s45 s51-s34 s45 s51-s12 s51^2+s45 s51^2))/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 (s12+s23-s45) s45 s51 (s12^3 s23^2-s12^2 s23^2 s34+s12^2 s23 s34 s45-2 s12^3 s23 s51+s12^2 s23^2 s51+2 s12^2 s23 s34 s51+s12 s23 s34^2 s51+s23^2 s34^2 s51+2 s12^2 s23 s45 s51+s12^2 s34 s45 s51+s12 s23 s34 s45 s51-s12 s34^2 s45 s51-2 s23 s34^2 s45 s51-s12 s34 s45^2 s51+s34^2 s45^2 s51+s12^3 s51^2-2 s12^2 s23 s51^2-s12^2 s34 s51^2-2 s12^2 s45 s51^2+2 s12 s23 s45 s51^2+3 s12 s34 s45 s51^2+2 s23 s34 s45 s51^2+s12 s45^2 s51^2-2 s34 s45^2 s51^2+s12^2 s51^3-2 s12 s45 s51^3+s45^2 s51^3) tr5)/(s23 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3)};
C5g["+-+-+"] = {(16 s12 s23 s34 s51 (s12 s23-s23 s34-s12 s45-s23 s45+s45^2-s12 s51+s45 s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2-(16 s12 s23 s34 s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12^2 s23 s45-s12 s23^2 s45+2 s12 s23 s34 s45+s23^2 s34 s45-s23 s34^2 s45+s12 s23 s45^2+s12 s34 s45^2-s34 s45^3-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12^2 s45 s51+3 s12 s23 s45 s51+s12 s34 s45 s51-2 s12 s45^2 s51-s23 s45^2 s51-s34 s45^2 s51+s45^3 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s12 s23 s34 (s23-s45-s51) s51 (s12 s23-s23 s34-s23 s45-s12 s51+s45 s51))/((s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 (s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12 s23^2 s45+s12 s23 s34 s45+s23^2 s34 s45-s23 s34^2 s45-s23 s34 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+3 s12 s23 s45 s51+s12 s34 s45 s51-s23 s45^2 s51-s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/((s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 s51 (s12 s23-s23 s34-s12 s45-s12 s51))/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2-(16 s12 s23 s34 s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12^2 s23 s45+2 s12 s23 s34 s45-s23 s34^2 s45+s12 s34 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12^2 s45 s51+s12 s23 s45 s51+s12 s34 s45 s51+s23 s34 s45 s51-s12 s45^2 s51+s12^2 s51^2-s12 s45 s51^2) tr5)/(s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3,(16 s12 s23 s34 (s23-s45-s51) s51 (s12 s23-s23 s34-s12 s51))/((s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 (s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+s12 s23 s34 s45-s23 s34^2 s45-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12 s23 s45 s51+s12 s34 s45 s51+s23 s34 s45 s51+s12^2 s51^2-s12 s45 s51^2) tr5)/((s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 (s12+s23-s45) (s23-s45-s51) s51 (s12 s23-s23 s34-s23 s45-s34 s45-s12 s51+s45 s51))/((s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s34 (s12+s23-s45) (s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12 s23^2 s45+s23^2 s34 s45+s23 s34 s45^2+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+3 s12 s23 s45 s51+2 s12 s34 s45 s51-s23 s45^2 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/((s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 (s12+s23-s45) (s23-s45-s51) s51 (s12 s23^2-s23^2 s34-s23^2 s45-2 s12 s23 s51+s23 s34 s51+2 s23 s45 s51+s34 s45 s51+s12 s51^2-s45 s51^2))/((s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s34 (s12+s23-s45) (s23-s45-s51) s51 (s12^2 s23^3-2 s12 s23^3 s34+s23^3 s34^2-s12 s23^3 s45+s12 s23^2 s34 s45+s23^3 s34 s45-s23^2 s34^2 s45-s23^2 s34 s45^2-3 s12^2 s23^2 s51+4 s12 s23^2 s34 s51-s23^2 s34^2 s51+4 s12 s23^2 s45 s51+s12 s23 s34 s45 s51-s23^2 s34 s45 s51-s23^2 s45^2 s51-2 s23 s34 s45^2 s51-s34^2 s45^2 s51+3 s12^2 s23 s51^2-2 s12 s23 s34 s51^2-5 s12 s23 s45 s51^2-2 s12 s34 s45 s51^2+2 s23 s45^2 s51^2+2 s34 s45^2 s51^2-s12^2 s51^3+2 s12 s45 s51^3-s45^2 s51^3) tr5)/((s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 (s23-s45-s51) s51 (s12^2 s23+s12 s23^2-s12 s23 s34-s23^2 s34-s12 s23 s45-s12 s34 s45-s12^2 s51-s12 s23 s51+s12 s45 s51))/((s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s34 (s23-s45-s51) s51 (s12^3 s23^2+s12^2 s23^3-2 s12^2 s23^2 s34-2 s12 s23^3 s34+s12 s23^2 s34^2+s23^3 s34^2-s12^2 s23^2 s45+2 s12 s23^2 s34 s45-s23^2 s34^2 s45+s12 s23 s34 s45^2+s12 s34^2 s45^2-2 s12^3 s23 s51-2 s12^2 s23^2 s51+2 s12^2 s23 s34 s51+2 s12 s23^2 s34 s51+3 s12^2 s23 s45 s51+s12 s23^2 s45 s51+2 s12^2 s34 s45 s51+s12 s23 s34 s45 s51+s23^2 s34 s45 s51-s12 s23 s45^2 s51-2 s12 s34 s45^2 s51+s12^3 s51^2+s12^2 s23 s51^2-2 s12^2 s45 s51^2-s12 s23 s45 s51^2+s12 s45^2 s51^2) tr5)/((s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 (s23-s45-s51) s51 (s12^2 s23^2+s12 s23^3-s12 s23^2 s34-s23^3 s34-s12 s23^2 s45+s23^2 s34 s45-2 s12^2 s23 s51-2 s12 s23^2 s51+s12 s23 s34 s51+s23^2 s34 s51+2 s12 s23 s45 s51+s12 s34 s45 s51+s12^2 s51^2+s12 s23 s51^2-s12 s45 s51^2))/((s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s34 (s23-s45-s51) s51 (s12^3 s23^3+s12^2 s23^4-2 s12^2 s23^3 s34-2 s12 s23^4 s34+s12 s23^3 s34^2+s23^4 s34^2-s12^2 s23^3 s45+s12^2 s23^2 s34 s45+3 s12 s23^3 s34 s45-s12 s23^2 s34^2 s45-2 s23^3 s34^2 s45-s12 s23^2 s34 s45^2+s23^2 s34^2 s45^2-3 s12^3 s23^2 s51-3 s12^2 s23^3 s51+4 s12^2 s23^2 s34 s51+4 s12 s23^3 s34 s51-s12 s23^2 s34^2 s51-s23^3 s34^2 s51+4 s12^2 s23^2 s45 s51+s12 s23^3 s45 s51+s12^2 s23 s34 s45 s51-2 s12 s23^2 s34 s45 s51+s23^3 s34 s45 s51+s23^2 s34^2 s45 s51-s12 s23^2 s45^2 s51-2 s12 s23 s34 s45^2 s51-s23^2 s34 s45^2 s51-s12 s34^2 s45^2 s51+3 s12^3 s23 s51^2+3 s12^2 s23^2 s51^2-2 s12^2 s23 s34 s51^2-2 s12 s23^2 s34 s51^2-5 s12^2 s23 s45 s51^2-2 s12 s23^2 s45 s51^2-2 s12^2 s34 s45 s51^2-s12 s23 s34 s45 s51^2-s23^2 s34 s45 s51^2+2 s12 s23 s45^2 s51^2+2 s12 s34 s45^2 s51^2-s12^3 s51^3-s12^2 s23 s51^3+2 s12^2 s45 s51^3+s12 s23 s45 s51^3-s12 s45^2 s51^3) tr5)/((s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 (s12+s23-s45) s51 (s12 s23-s23 s34-s12 s45-s23 s45-s12 s51))/((s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 (s12+s23-s45) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12^2 s23 s45-s12 s23^2 s45+2 s12 s23 s34 s45+s23^2 s34 s45-s23 s34^2 s45+2 s12 s23 s45^2+s12 s34 s45^2-s23 s34 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12^2 s45 s51+2 s12 s23 s45 s51+s12 s34 s45 s51+s23 s34 s45 s51-s12 s45^2 s51+s23 s45^2 s51+s12^2 s51^2-s12 s45 s51^2) tr5)/((s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 (s12+s23-s45) (s23-s45-s51) s51 (s12 s23-s23 s34-s23 s45-s12 s51))/((s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 (s12+s23-s45) (s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12 s23^2 s45+s12 s23 s34 s45+s23^2 s34 s45-s23 s34^2 s45-s23 s34 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+s12 s34 s45 s51+s23 s34 s45 s51+s23 s45^2 s51+s12^2 s51^2-s12 s45 s51^2) tr5)/((s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 s51 (s12^2 s23+s12 s23^2-s12 s23 s34-s23^2 s34-s12^2 s45-2 s12 s23 s45+s23 s34 s45-s12^2 s51-s12 s23 s51-s23 s45 s51))/((s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 s51 (s12^3 s23^2+s12^2 s23^3-2 s12^2 s23^2 s34-2 s12 s23^3 s34+s12 s23^2 s34^2+s23^3 s34^2-s12^3 s23 s45-2 s12^2 s23^2 s45+2 s12^2 s23 s34 s45+4 s12 s23^2 s34 s45-s12 s23 s34^2 s45-2 s23^2 s34^2 s45+2 s12^2 s23 s45^2+s12^2 s34 s45^2-2 s12 s23 s34 s45^2+s23 s34^2 s45^2-2 s12^3 s23 s51-2 s12^2 s23^2 s51+2 s12^2 s23 s34 s51+2 s12 s23^2 s34 s51+s12^3 s45 s51+3 s12^2 s23 s45 s51+s12^2 s34 s45 s51+s12 s23 s34 s45 s51+2 s23^2 s34 s45 s51-s12^2 s45^2 s51+2 s12 s23 s45^2 s51-2 s23 s34 s45^2 s51+s12^3 s51^2+s12^2 s23 s51^2-s12^2 s45 s51^2+s23 s45^2 s51^2) tr5)/((s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 (s23-s45-s51) s51 (s12^2 s23+s12 s23^2-s12 s23 s34-s23^2 s34-s12 s23 s45+s23 s34 s45-s12^2 s51-s12 s23 s51-s23 s45 s51))/((s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 (s23-s45-s51) s51 (s12^3 s23^2+s12^2 s23^3-2 s12^2 s23^2 s34-2 s12 s23^3 s34+s12 s23^2 s34^2+s23^3 s34^2-s12^2 s23^2 s45+s12^2 s23 s34 s45+3 s12 s23^2 s34 s45-s12 s23 s34^2 s45-2 s23^2 s34^2 s45-s12 s23 s34 s45^2+s23 s34^2 s45^2-2 s12^3 s23 s51-2 s12^2 s23^2 s51+2 s12^2 s23 s34 s51+2 s12 s23^2 s34 s51+2 s12^2 s23 s45 s51+s12^2 s34 s45 s51+s12 s23 s34 s45 s51+2 s23^2 s34 s45 s51+s12 s23 s45^2 s51-2 s23 s34 s45^2 s51+s12^3 s51^2+s12^2 s23 s51^2-s12^2 s45 s51^2+s23 s45^2 s51^2) tr5)/((s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 (s12+s23-s45) (s23-s45-s51) s51 (s12^2 s23+s12 s23^2-s12 s23 s34-s23^2 s34-2 s12 s23 s45-s23^2 s45-s12 s34 s45-s12^2 s51-s12 s23 s51+s12 s45 s51))/((s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s34 (s12+s23-s45) (s23-s45-s51) s51 (s12^3 s23^2+s12^2 s23^3-2 s12^2 s23^2 s34-2 s12 s23^3 s34+s12 s23^2 s34^2+s23^3 s34^2-2 s12^2 s23^2 s45-s12 s23^3 s45+3 s12 s23^2 s34 s45+s23^3 s34 s45-s23^2 s34^2 s45+2 s12 s23^2 s45^2+2 s12 s23 s34 s45^2-s23^2 s34 s45^2+s12 s34^2 s45^2-2 s12^3 s23 s51-2 s12^2 s23^2 s51+2 s12^2 s23 s34 s51+2 s12 s23^2 s34 s51+4 s12^2 s23 s45 s51+2 s12 s23^2 s45 s51+2 s12^2 s34 s45 s51+s12 s23 s34 s45 s51+s23^2 s34 s45 s51-2 s12 s23 s45^2 s51+s23^2 s45^2 s51-2 s12 s34 s45^2 s51+s12^3 s51^2+s12^2 s23 s51^2-2 s12^2 s45 s51^2-s12 s23 s45 s51^2+s12 s45^2 s51^2) tr5)/((s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 (s12+s23-s45) (s23-s45-s51) s51 (s12^2 s23^2+s12 s23^3-s12 s23^2 s34-s23^3 s34-2 s12 s23^2 s45-s23^3 s45+s23^2 s34 s45+s23^2 s45^2-2 s12^2 s23 s51-2 s12 s23^2 s51+s12 s23 s34 s51+s23^2 s34 s51+3 s12 s23 s45 s51+s23^2 s45 s51+s12 s34 s45 s51+s12^2 s51^2+s12 s23 s51^2-s12 s45 s51^2))/((s23+s34-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s34 (s12+s23-s45) (s23-s45-s51) s51 (s12^3 s23^3+s12^2 s23^4-2 s12^2 s23^3 s34-2 s12 s23^4 s34+s12 s23^3 s34^2+s23^4 s34^2-2 s12^2 s23^3 s45-s12 s23^4 s45+s12^2 s23^2 s34 s45+4 s12 s23^3 s34 s45+s23^4 s34 s45-s12 s23^2 s34^2 s45-2 s23^3 s34^2 s45+s12 s23^3 s45^2-2 s12 s23^2 s34 s45^2-2 s23^3 s34 s45^2+s23^2 s34^2 s45^2+s23^2 s34 s45^3-3 s12^3 s23^2 s51-3 s12^2 s23^3 s51+4 s12^2 s23^2 s34 s51+4 s12 s23^3 s34 s51-s12 s23^2 s34^2 s51-s23^3 s34^2 s51+6 s12^2 s23^2 s45 s51+3 s12 s23^3 s45 s51+s12^2 s23 s34 s45 s51-3 s12 s23^2 s34 s45 s51+s23^2 s34^2 s45 s51-3 s12 s23^2 s45^2 s51+s23^3 s45^2 s51-3 s12 s23 s34 s45^2 s51-s12 s34^2 s45^2 s51-s23^2 s45^3 s51+3 s12^3 s23 s51^2+3 s12^2 s23^2 s51^2-2 s12^2 s23 s34 s51^2-2 s12 s23^2 s34 s51^2-6 s12^2 s23 s45 s51^2-3 s12 s23^2 s45 s51^2-2 s12^2 s34 s45 s51^2-s12 s23 s34 s45 s51^2-s23^2 s34 s45 s51^2+3 s12 s23 s45^2 s51^2-s23^2 s45^2 s51^2+2 s12 s34 s45^2 s51^2-s12^3 s51^3-s12^2 s23 s51^3+2 s12^2 s45 s51^3+s12 s23 s45 s51^3-s12 s45^2 s51^3) tr5)/((s23+s34-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 (s12+s23) s34 (s23-s45-s51) s51 (s12^2 s23+s12 s23^2-s12 s23 s34-s23^2 s34-2 s12 s23 s45-s12 s34 s45+s23 s34 s45-s12^2 s51-s12 s23 s51+s12 s45 s51-s23 s45 s51))/((s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s34 (s23-s45-s51) s51 (s12^4 s23^2+2 s12^3 s23^3+s12^2 s23^4-2 s12^3 s23^2 s34-4 s12^2 s23^3 s34-2 s12 s23^4 s34+s12^2 s23^2 s34^2+2 s12 s23^3 s34^2+s23^4 s34^2-2 s12^3 s23^2 s45-2 s12^2 s23^3 s45+4 s12^2 s23^2 s34 s45+4 s12 s23^3 s34 s45-2 s12 s23^2 s34^2 s45-2 s23^3 s34^2 s45+2 s12^2 s23^2 s45^2+2 s12^2 s23 s34 s45^2-2 s12 s23^2 s34 s45^2+s12^2 s34^2 s45^2+s23^2 s34^2 s45^2-2 s12^4 s23 s51-4 s12^3 s23^2 s51-2 s12^2 s23^3 s51+2 s12^3 s23 s34 s51+4 s12^2 s23^2 s34 s51+2 s12 s23^3 s34 s51+4 s12^3 s23 s45 s51+4 s12^2 s23^2 s45 s51+2 s12^3 s34 s45 s51+2 s12^2 s23 s34 s45 s51+2 s12 s23^2 s34 s45 s51+2 s23^3 s34 s45 s51-2 s12^2 s23 s45^2 s51+2 s12 s23^2 s45^2 s51-2 s12^2 s34 s45^2 s51-2 s23^2 s34 s45^2 s51+s12^4 s51^2+2 s12^3 s23 s51^2+s12^2 s23^2 s51^2-2 s12^3 s45 s51^2-2 s12^2 s23 s45 s51^2+s12^2 s45^2 s51^2+s23^2 s45^2 s51^2) tr5)/((s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 (s23-s45-s51) s51 (s12^3 s23^2+2 s12^2 s23^3+s12 s23^4-s12^2 s23^2 s34-2 s12 s23^3 s34-s23^4 s34-2 s12^2 s23^2 s45-2 s12 s23^3 s45+2 s12 s23^2 s34 s45+2 s23^3 s34 s45+s12 s23^2 s45^2-s23^2 s34 s45^2-2 s12^3 s23 s51-4 s12^2 s23^2 s51-2 s12 s23^3 s51+s12^2 s23 s34 s51+2 s12 s23^2 s34 s51+s23^3 s34 s51+3 s12^2 s23 s45 s51+2 s12 s23^2 s45 s51-s23^3 s45 s51+s12^2 s34 s45 s51-s23^2 s34 s45 s51+s23^2 s45^2 s51+s12^3 s51^2+2 s12^2 s23 s51^2+s12 s23^2 s51^2-s12^2 s45 s51^2+s23^2 s45 s51^2))/((s23+s34-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s34 (s23-s45-s51) s51 (s12^4 s23^3+2 s12^3 s23^4+s12^2 s23^5-2 s12^3 s23^3 s34-4 s12^2 s23^4 s34-2 s12 s23^5 s34+s12^2 s23^3 s34^2+2 s12 s23^4 s34^2+s23^5 s34^2-2 s12^3 s23^3 s45-2 s12^2 s23^4 s45+s12^3 s23^2 s34 s45+6 s12^2 s23^3 s34 s45+5 s12 s23^4 s34 s45-s12^2 s23^2 s34^2 s45-4 s12 s23^3 s34^2 s45-3 s23^4 s34^2 s45+s12^2 s23^3 s45^2-2 s12^2 s23^2 s34 s45^2-4 s12 s23^3 s34 s45^2+2 s12 s23^2 s34^2 s45^2+3 s23^3 s34^2 s45^2+s12 s23^2 s34 s45^3-s23^2 s34^2 s45^3-3 s12^4 s23^2 s51-6 s12^3 s23^3 s51-3 s12^2 s23^4 s51+4 s12^3 s23^2 s34 s51+8 s12^2 s23^3 s34 s51+4 s12 s23^4 s34 s51-s12^2 s23^2 s34^2 s51-2 s12 s23^3 s34^2 s51-s23^4 s34^2 s51+6 s12^3 s23^2 s45 s51+6 s12^2 s23^3 s45 s51+s12^3 s23 s34 s45 s51-4 s12^2 s23^2 s34 s45 s51-3 s12 s23^3 s34 s45 s51+2 s23^4 s34 s45 s51+2 s12 s23^2 s34^2 s45 s51+2 s23^3 s34^2 s45 s51-3 s12^2 s23^2 s45^2 s51+s12 s23^3 s45^2 s51-3 s12^2 s23 s34 s45^2 s51-s12 s23^2 s34 s45^2 s51-4 s23^3 s34 s45^2 s51-s12^2 s34^2 s45^2 s51-s23^2 s34^2 s45^2 s51-s12 s23^2 s45^3 s51+2 s23^2 s34 s45^3 s51+3 s12^4 s23 s51^2+6 s12^3 s23^2 s51^2+3 s12^2 s23^3 s51^2-2 s12^3 s23 s34 s51^2-4 s12^2 s23^2 s34 s51^2-2 s12 s23^3 s34 s51^2-6 s12^3 s23 s45 s51^2-6 s12^2 s23^2 s45 s51^2-2 s12^3 s34 s45 s51^2-2 s12^2 s23 s34 s45 s51^2-2 s12 s23^2 s34 s45 s51^2-2 s23^3 s34 s45 s51^2+3 s12^2 s23 s45^2 s51^2-s12 s23^2 s45^2 s51^2+s23^3 s45^2 s51^2+2 s12^2 s34 s45^2 s51^2+2 s23^2 s34 s45^2 s51^2-s23^2 s45^3 s51^2-s12^4 s51^3-2 s12^3 s23 s51^3-s12^2 s23^2 s51^3+2 s12^3 s45 s51^3+2 s12^2 s23 s45 s51^3-s12^2 s45^2 s51^3-s23^2 s45^2 s51^3) tr5)/((s23+s34-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 (s12+s23-s45) s51 (s12 s23-s23 s34-s23 s45-s34 s45-s12 s51+s45 s51))/((s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 (s12+s23-s45) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12 s23^2 s45+s23^2 s34 s45+s23 s34 s45^2+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+3 s12 s23 s45 s51+2 s12 s34 s45 s51-s23 s45^2 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/((s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 (s12+s23-s45) s51 (s12 s23^2-s23^2 s34-s23^2 s45-2 s12 s23 s51+s23 s34 s51+2 s23 s45 s51+s34 s45 s51+s12 s51^2-s45 s51^2))/((s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 (s12+s23-s45) s51 (s12^2 s23^3-2 s12 s23^3 s34+s23^3 s34^2-s12 s23^3 s45+s12 s23^2 s34 s45+s23^3 s34 s45-s23^2 s34^2 s45-s23^2 s34 s45^2-3 s12^2 s23^2 s51+4 s12 s23^2 s34 s51-s23^2 s34^2 s51+4 s12 s23^2 s45 s51+s12 s23 s34 s45 s51-s23^2 s34 s45 s51-s23^2 s45^2 s51-2 s23 s34 s45^2 s51-s34^2 s45^2 s51+3 s12^2 s23 s51^2-2 s12 s23 s34 s51^2-5 s12 s23 s45 s51^2-2 s12 s34 s45 s51^2+2 s23 s45^2 s51^2+2 s34 s45^2 s51^2-s12^2 s51^3+2 s12 s45 s51^3-s45^2 s51^3) tr5)/((s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 s51 (s12^2 s23+s12 s23^2-s12 s23 s34-s23^2 s34-s12 s23 s45-s12 s34 s45-s12^2 s51-s12 s23 s51+s12 s45 s51))/((s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 s51 (s12^3 s23^2+s12^2 s23^3-2 s12^2 s23^2 s34-2 s12 s23^3 s34+s12 s23^2 s34^2+s23^3 s34^2-s12^2 s23^2 s45+2 s12 s23^2 s34 s45-s23^2 s34^2 s45+s12 s23 s34 s45^2+s12 s34^2 s45^2-2 s12^3 s23 s51-2 s12^2 s23^2 s51+2 s12^2 s23 s34 s51+2 s12 s23^2 s34 s51+3 s12^2 s23 s45 s51+s12 s23^2 s45 s51+2 s12^2 s34 s45 s51+s12 s23 s34 s45 s51+s23^2 s34 s45 s51-s12 s23 s45^2 s51-2 s12 s34 s45^2 s51+s12^3 s51^2+s12^2 s23 s51^2-2 s12^2 s45 s51^2-s12 s23 s45 s51^2+s12 s45^2 s51^2) tr5)/((s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 s51 (s12^2 s23^2+s12 s23^3-s12 s23^2 s34-s23^3 s34-s12 s23^2 s45+s23^2 s34 s45-2 s12^2 s23 s51-2 s12 s23^2 s51+s12 s23 s34 s51+s23^2 s34 s51+2 s12 s23 s45 s51+s12 s34 s45 s51+s12^2 s51^2+s12 s23 s51^2-s12 s45 s51^2))/((s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 s51 (s12^3 s23^3+s12^2 s23^4-2 s12^2 s23^3 s34-2 s12 s23^4 s34+s12 s23^3 s34^2+s23^4 s34^2-s12^2 s23^3 s45+s12^2 s23^2 s34 s45+3 s12 s23^3 s34 s45-s12 s23^2 s34^2 s45-2 s23^3 s34^2 s45-s12 s23^2 s34 s45^2+s23^2 s34^2 s45^2-3 s12^3 s23^2 s51-3 s12^2 s23^3 s51+4 s12^2 s23^2 s34 s51+4 s12 s23^3 s34 s51-s12 s23^2 s34^2 s51-s23^3 s34^2 s51+4 s12^2 s23^2 s45 s51+s12 s23^3 s45 s51+s12^2 s23 s34 s45 s51-2 s12 s23^2 s34 s45 s51+s23^3 s34 s45 s51+s23^2 s34^2 s45 s51-s12 s23^2 s45^2 s51-2 s12 s23 s34 s45^2 s51-s23^2 s34 s45^2 s51-s12 s34^2 s45^2 s51+3 s12^3 s23 s51^2+3 s12^2 s23^2 s51^2-2 s12^2 s23 s34 s51^2-2 s12 s23^2 s34 s51^2-5 s12^2 s23 s45 s51^2-2 s12 s23^2 s45 s51^2-2 s12^2 s34 s45 s51^2-s12 s23 s34 s45 s51^2-s23^2 s34 s45 s51^2+2 s12 s23 s45^2 s51^2+2 s12 s34 s45^2 s51^2-s12^3 s51^3-s12^2 s23 s51^3+2 s12^2 s45 s51^3+s12 s23 s45 s51^3-s12 s45^2 s51^3) tr5)/((s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 (s12+s23-s45) s51 (s12^2 s23^2+s12 s23^3-s12 s23^2 s34-s23^3 s34-2 s12 s23^2 s45-s23^3 s45-s12 s23 s34 s45+s23^2 s45^2+2 s23 s34 s45^2+s34^2 s45^2-2 s12^2 s23 s51-2 s12 s23^2 s51+s12 s23 s34 s51+s23^2 s34 s51+4 s12 s23 s45 s51+2 s23^2 s45 s51+2 s12 s34 s45 s51+s23 s34 s45 s51-2 s23 s45^2 s51-2 s34 s45^2 s51+s12^2 s51^2+s12 s23 s51^2-2 s12 s45 s51^2-s23 s45 s51^2+s45^2 s51^2))/((s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s34 (s12+s23-s45) s51 (s12^3 s23^3+s12^2 s23^4-2 s12^2 s23^3 s34-2 s12 s23^4 s34+s12 s23^3 s34^2+s23^4 s34^2-2 s12^2 s23^3 s45-s12 s23^4 s45+3 s12 s23^3 s34 s45+s23^4 s34 s45-s23^3 s34^2 s45+s12 s23^3 s45^2+2 s23^2 s34^2 s45^2+s23 s34^3 s45^2-s23^2 s34 s45^3-2 s23 s34^2 s45^3-s34^3 s45^3-3 s12^3 s23^2 s51-3 s12^2 s23^3 s51+4 s12^2 s23^2 s34 s51+4 s12 s23^3 s34 s51-s12 s23^2 s34^2 s51-s23^3 s34^2 s51+7 s12^2 s23^2 s45 s51+4 s12 s23^3 s45 s51+3 s12^2 s23 s34 s45 s51-2 s12 s23^2 s34 s45 s51-s23^3 s34 s45 s51-s12 s23 s34^2 s45 s51-5 s12 s23^2 s45^2 s51-s23^3 s45^2 s51-7 s12 s23 s34 s45^2 s51-4 s23^2 s34 s45^2 s51-3 s12 s34^2 s45^2 s51-3 s23 s34^2 s45^2 s51+s23^2 s45^3 s51+4 s23 s34 s45^3 s51+3 s34^2 s45^3 s51+3 s12^3 s23 s51^2+3 s12^2 s23^2 s51^2-2 s12^2 s23 s34 s51^2-2 s12 s23^2 s34 s51^2-8 s12^2 s23 s45 s51^2-5 s12 s23^2 s45 s51^2-3 s12^2 s34 s45 s51^2-s12 s23 s34 s45 s51^2+7 s12 s23 s45^2 s51^2+2 s23^2 s45^2 s51^2+6 s12 s34 s45^2 s51^2+3 s23 s34 s45^2 s51^2-2 s23 s45^3 s51^2-3 s34 s45^3 s51^2-s12^3 s51^3-s12^2 s23 s51^3+3 s12^2 s45 s51^3+2 s12 s23 s45 s51^3-3 s12 s45^2 s51^3-s23 s45^2 s51^3+s45^3 s51^3) tr5)/((s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 (s12+s23-s45) s51 (s12^2 s23^3+s12 s23^4-s12 s23^3 s34-s23^4 s34-2 s12 s23^3 s45-s23^4 s45+s23^3 s34 s45+s23^3 s45^2-3 s12^2 s23^2 s51-3 s12 s23^3 s51+2 s12 s23^2 s34 s51+2 s23^3 s34 s51+6 s12 s23^2 s45 s51+3 s23^3 s45 s51+2 s12 s23 s34 s45 s51-3 s23^2 s45^2 s51-3 s23 s34 s45^2 s51-s34^2 s45^2 s51+3 s12^2 s23 s51^2+3 s12 s23^2 s51^2-s12 s23 s34 s51^2-s23^2 s34 s51^2-6 s12 s23 s45 s51^2-3 s23^2 s45 s51^2-2 s12 s34 s45 s51^2-s23 s34 s45 s51^2+3 s23 s45^2 s51^2+2 s34 s45^2 s51^2-s12^2 s51^3-s12 s23 s51^3+2 s12 s45 s51^3+s23 s45 s51^3-s45^2 s51^3))/((s23+s34-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s34 (s12+s23-s45) s51 (s12^3 s23^4+s12^2 s23^5-2 s12^2 s23^4 s34-2 s12 s23^5 s34+s12 s23^4 s34^2+s23^5 s34^2-2 s12^2 s23^4 s45-s12 s23^5 s45+s12^2 s23^3 s34 s45+4 s12 s23^4 s34 s45+s23^5 s34 s45-s12 s23^3 s34^2 s45-2 s23^4 s34^2 s45+s12 s23^4 s45^2-2 s12 s23^3 s34 s45^2-2 s23^4 s34 s45^2+s23^3 s34^2 s45^2+s23^3 s34 s45^3-4 s12^3 s23^3 s51-4 s12^2 s23^4 s51+6 s12^2 s23^3 s34 s51+6 s12 s23^4 s34 s51-2 s12 s23^3 s34^2 s51-2 s23^4 s34^2 s51+9 s12^2 s23^3 s45 s51+5 s12 s23^4 s45 s51+s12^2 s23^2 s34 s45 s51-7 s12 s23^3 s34 s45 s51-2 s23^4 s34 s45 s51+2 s23^3 s34^2 s45 s51-6 s12 s23^3 s45^2 s51-s23^4 s45^2 s51-3 s12 s23^2 s34 s45^2 s51-s23^3 s34 s45^2 s51-s12 s23 s34^2 s45^2 s51-3 s23^2 s34^2 s45^2 s51-s23 s34^3 s45^2 s51+s23^3 s45^3 s51+3 s23^2 s34 s45^3 s51+3 s23 s34^2 s45^3 s51+s34^3 s45^3 s51+6 s12^3 s23^2 s51^2+6 s12^2 s23^3 s51^2-6 s12^2 s23^2 s34 s51^2-6 s12 s23^3 s34 s51^2+s12 s23^2 s34^2 s51^2+s23^3 s34^2 s51^2-15 s12^2 s23^2 s45 s51^2-9 s12 s23^3 s45 s51^2-5 s12^2 s23 s34 s45 s51^2+2 s12 s23^2 s34 s45 s51^2+s23^3 s34 s45 s51^2+s12 s23 s34^2 s45 s51^2+12 s12 s23^2 s45^2 s51^2+3 s23^3 s45^2 s51^2+11 s12 s23 s34 s45^2 s51^2+6 s23^2 s34 s45^2 s51^2+3 s12 s34^2 s45^2 s51^2+3 s23 s34^2 s45^2 s51^2-3 s23^2 s45^3 s51^2-6 s23 s34 s45^3 s51^2-3 s34^2 s45^3 s51^2-4 s12^3 s23 s51^3-4 s12^2 s23^2 s51^3+2 s12^2 s23 s34 s51^3+2 s12 s23^2 s34 s51^3+11 s12^2 s23 s45 s51^3+7 s12 s23^2 s45 s51^3+3 s12^2 s34 s45 s51^3+s12 s23 s34 s45 s51^3-10 s12 s23 s45^2 s51^3-3 s23^2 s45^2 s51^3-6 s12 s34 s45^2 s51^3-3 s23 s34 s45^2 s51^3+3 s23 s45^3 s51^3+3 s34 s45^3 s51^3+s12^3 s51^4+s12^2 s23 s51^4-3 s12^2 s45 s51^4-2 s12 s23 s45 s51^4+3 s12 s45^2 s51^4+s23 s45^2 s51^4-s45^3 s51^4) tr5)/((s23+s34-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 s51 (s12^3 s23^2+2 s12^2 s23^3+s12 s23^4-s12^2 s23^2 s34-2 s12 s23^3 s34-s23^4 s34-2 s12^2 s23^2 s45-2 s12 s23^3 s45-s12^2 s23 s34 s45+s23^3 s34 s45+s12 s23^2 s45^2+2 s12 s23 s34 s45^2+s12 s34^2 s45^2-2 s12^3 s23 s51-4 s12^2 s23^2 s51-2 s12 s23^3 s51+s12^2 s23 s34 s51+2 s12 s23^2 s34 s51+s23^3 s34 s51+4 s12^2 s23 s45 s51+4 s12 s23^2 s45 s51+2 s12^2 s34 s45 s51+2 s12 s23 s34 s45 s51-2 s12 s23 s45^2 s51-2 s12 s34 s45^2 s51+s12^3 s51^2+2 s12^2 s23 s51^2+s12 s23^2 s51^2-2 s12^2 s45 s51^2-2 s12 s23 s45 s51^2+s12 s45^2 s51^2))/((s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s34 s51 (s12^4 s23^3+2 s12^3 s23^4+s12^2 s23^5-2 s12^3 s23^3 s34-4 s12^2 s23^4 s34-2 s12 s23^5 s34+s12^2 s23^3 s34^2+2 s12 s23^4 s34^2+s23^5 s34^2-2 s12^3 s23^3 s45-2 s12^2 s23^4 s45+4 s12^2 s23^3 s34 s45+4 s12 s23^4 s34 s45-2 s12 s23^3 s34^2 s45-2 s23^4 s34^2 s45+s12^2 s23^3 s45^2-s12 s23^3 s34 s45^2+2 s12 s23^2 s34^2 s45^2+s23^3 s34^2 s45^2+s12 s23 s34^3 s45^2-s12 s23^2 s34 s45^3-2 s12 s23 s34^2 s45^3-s12 s34^3 s45^3-3 s12^4 s23^2 s51-6 s12^3 s23^3 s51-3 s12^2 s23^4 s51+4 s12^3 s23^2 s34 s51+8 s12^2 s23^3 s34 s51+4 s12 s23^4 s34 s51-s12^2 s23^2 s34^2 s51-2 s12 s23^3 s34^2 s51-s23^4 s34^2 s51+7 s12^3 s23^2 s45 s51+8 s12^2 s23^3 s45 s51+s12 s23^4 s45 s51+3 s12^3 s23 s34 s45 s51-s12^2 s23^2 s34 s45 s51-3 s12 s23^3 s34 s45 s51+s23^4 s34 s45 s51-s12^2 s23 s34^2 s45 s51+s23^3 s34^2 s45 s51-5 s12^2 s23^2 s45^2 s51-2 s12 s23^3 s45^2 s51-7 s12^2 s23 s34 s45^2 s51-6 s12 s23^2 s34 s45^2 s51-s23^3 s34 s45^2 s51-3 s12^2 s34^2 s45^2 s51-4 s12 s23 s34^2 s45^2 s51+s12 s23^2 s45^3 s51+4 s12 s23 s34 s45^3 s51+3 s12 s34^2 s45^3 s51+3 s12^4 s23 s51^2+6 s12^3 s23^2 s51^2+3 s12^2 s23^3 s51^2-2 s12^3 s23 s34 s51^2-4 s12^2 s23^2 s34 s51^2-2 s12 s23^3 s34 s51^2-8 s12^3 s23 s45 s51^2-10 s12^2 s23^2 s45 s51^2-2 s12 s23^3 s45 s51^2-3 s12^3 s34 s45 s51^2-3 s12^2 s23 s34 s45 s51^2-s12 s23^2 s34 s45 s51^2-s23^3 s34 s45 s51^2+7 s12^2 s23 s45^2 s51^2+4 s12 s23^2 s45^2 s51^2+6 s12^2 s34 s45^2 s51^2+5 s12 s23 s34 s45^2 s51^2-2 s12 s23 s45^3 s51^2-3 s12 s34 s45^3 s51^2-s12^4 s51^3-2 s12^3 s23 s51^3-s12^2 s23^2 s51^3+3 s12^3 s45 s51^3+4 s12^2 s23 s45 s51^3+s12 s23^2 s45 s51^3-3 s12^2 s45^2 s51^3-2 s12 s23 s45^2 s51^3+s12 s45^3 s51^3) tr5)/((s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 s51 (s12^3 s23^3+2 s12^2 s23^4+s12 s23^5-s12^2 s23^3 s34-2 s12 s23^4 s34-s23^5 s34-2 s12^2 s23^3 s45-2 s12 s23^4 s45+2 s12 s23^3 s34 s45+2 s23^4 s34 s45+s12 s23^3 s45^2-s23^3 s34 s45^2-3 s12^3 s23^2 s51-6 s12^2 s23^3 s51-3 s12 s23^4 s51+2 s12^2 s23^2 s34 s51+4 s12 s23^3 s34 s51+2 s23^4 s34 s51+6 s12^2 s23^2 s45 s51+6 s12 s23^3 s45 s51+2 s12^2 s23 s34 s45 s51-2 s23^3 s34 s45 s51-3 s12 s23^2 s45^2 s51-3 s12 s23 s34 s45^2 s51-s12 s34^2 s45^2 s51+3 s12^3 s23 s51^2+6 s12^2 s23^2 s51^2+3 s12 s23^3 s51^2-s12^2 s23 s34 s51^2-2 s12 s23^2 s34 s51^2-s23^3 s34 s51^2-6 s12^2 s23 s45 s51^2-6 s12 s23^2 s45 s51^2-2 s12^2 s34 s45 s51^2-2 s12 s23 s34 s45 s51^2+3 s12 s23 s45^2 s51^2+2 s12 s34 s45^2 s51^2-s12^3 s51^3-2 s12^2 s23 s51^3-s12 s23^2 s51^3+2 s12^2 s45 s51^3+2 s12 s23 s45 s51^3-s12 s45^2 s51^3))/((s23+s34-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s34 s51 (s12^4 s23^4+2 s12^3 s23^5+s12^2 s23^6-2 s12^3 s23^4 s34-4 s12^2 s23^5 s34-2 s12 s23^6 s34+s12^2 s23^4 s34^2+2 s12 s23^5 s34^2+s23^6 s34^2-2 s12^3 s23^4 s45-2 s12^2 s23^5 s45+s12^3 s23^3 s34 s45+6 s12^2 s23^4 s34 s45+5 s12 s23^5 s34 s45-s12^2 s23^3 s34^2 s45-4 s12 s23^4 s34^2 s45-3 s23^5 s34^2 s45+s12^2 s23^4 s45^2-2 s12^2 s23^3 s34 s45^2-4 s12 s23^4 s34 s45^2+2 s12 s23^3 s34^2 s45^2+3 s23^4 s34^2 s45^2+s12 s23^3 s34 s45^3-s23^3 s34^2 s45^3-4 s12^4 s23^3 s51-8 s12^3 s23^4 s51-4 s12^2 s23^5 s51+6 s12^3 s23^3 s34 s51+12 s12^2 s23^4 s34 s51+6 s12 s23^5 s34 s51-2 s12^2 s23^3 s34^2 s51-4 s12 s23^4 s34^2 s51-2 s23^5 s34^2 s51+9 s12^3 s23^3 s45 s51+10 s12^2 s23^4 s45 s51+s12 s23^5 s45 s51+s12^3 s23^2 s34 s45 s51-9 s12^2 s23^3 s34 s45 s51-9 s12 s23^4 s34 s45 s51+s23^5 s34 s45 s51+4 s12 s23^3 s34^2 s45 s51+4 s23^4 s34^2 s45 s51-6 s12^2 s23^3 s45^2 s51-2 s12 s23^4 s45^2 s51-3 s12^2 s23^2 s34 s45^2 s51-2 s23^4 s34 s45^2 s51-s12^2 s23 s34^2 s45^2 s51-3 s12 s23^2 s34^2 s45^2 s51-2 s23^3 s34^2 s45^2 s51-s12 s23 s34^3 s45^2 s51+s12 s23^3 s45^3 s51+3 s12 s23^2 s34 s45^3 s51+s23^3 s34 s45^3 s51+3 s12 s23 s34^2 s45^3 s51+s12 s34^3 s45^3 s51+6 s12^4 s23^2 s51^2+12 s12^3 s23^3 s51^2+6 s12^2 s23^4 s51^2-6 s12^3 s23^2 s34 s51^2-12 s12^2 s23^3 s34 s51^2-6 s12 s23^4 s34 s51^2+s12^2 s23^2 s34^2 s51^2+2 s12 s23^3 s34^2 s51^2+s23^4 s34^2 s51^2-15 s12^3 s23^2 s45 s51^2-18 s12^2 s23^3 s45 s51^2-3 s12 s23^4 s45 s51^2-5 s12^3 s23 s34 s45 s51^2+3 s12 s23^3 s34 s45 s51^2-2 s23^4 s34 s45 s51^2+s12^2 s23 s34^2 s45 s51^2-s23^3 s34^2 s45 s51^2+12 s12^2 s23^2 s45^2 s51^2+6 s12 s23^3 s45^2 s51^2+11 s12^2 s23 s34 s45^2 s51^2+9 s12 s23^2 s34 s45^2 s51^2+2 s23^3 s34 s45^2 s51^2+3 s12^2 s34^2 s45^2 s51^2+4 s12 s23 s34^2 s45^2 s51^2-3 s12 s23^2 s45^3 s51^2-6 s12 s23 s34 s45^3 s51^2-3 s12 s34^2 s45^3 s51^2-4 s12^4 s23 s51^3-8 s12^3 s23^2 s51^3-4 s12^2 s23^3 s51^3+2 s12^3 s23 s34 s51^3+4 s12^2 s23^2 s34 s51^3+2 s12 s23^3 s34 s51^3+11 s12^3 s23 s45 s51^3+14 s12^2 s23^2 s45 s51^3+3 s12 s23^3 s45 s51^3+3 s12^3 s34 s45 s51^3+3 s12^2 s23 s34 s45 s51^3+s12 s23^2 s34 s45 s51^3+s23^3 s34 s45 s51^3-10 s12^2 s23 s45^2 s51^3-6 s12 s23^2 s45^2 s51^3-6 s12^2 s34 s45^2 s51^3-5 s12 s23 s34 s45^2 s51^3+3 s12 s23 s45^3 s51^3+3 s12 s34 s45^3 s51^3+s12^4 s51^4+2 s12^3 s23 s51^4+s12^2 s23^2 s51^4-3 s12^3 s45 s51^4-4 s12^2 s23 s45 s51^4-s12 s23^2 s45 s51^4+3 s12^2 s45^2 s51^4+2 s12 s23 s45^2 s51^4-s12 s45^3 s51^4) tr5)/((s23+s34-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 (s12+s23-s45) s51 (s12^2 s23+s12 s23^2-s12 s23 s34-s23^2 s34-2 s12 s23 s45-s23^2 s45-s12 s34 s45-s12^2 s51-s12 s23 s51+s12 s45 s51))/((s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 (s12+s23-s45) s51 (s12^3 s23^2+s12^2 s23^3-2 s12^2 s23^2 s34-2 s12 s23^3 s34+s12 s23^2 s34^2+s23^3 s34^2-2 s12^2 s23^2 s45-s12 s23^3 s45+3 s12 s23^2 s34 s45+s23^3 s34 s45-s23^2 s34^2 s45+2 s12 s23^2 s45^2+2 s12 s23 s34 s45^2-s23^2 s34 s45^2+s12 s34^2 s45^2-2 s12^3 s23 s51-2 s12^2 s23^2 s51+2 s12^2 s23 s34 s51+2 s12 s23^2 s34 s51+4 s12^2 s23 s45 s51+2 s12 s23^2 s45 s51+2 s12^2 s34 s45 s51+s12 s23 s34 s45 s51+s23^2 s34 s45 s51-2 s12 s23 s45^2 s51+s23^2 s45^2 s51-2 s12 s34 s45^2 s51+s12^3 s51^2+s12^2 s23 s51^2-2 s12^2 s45 s51^2-s12 s23 s45 s51^2+s12 s45^2 s51^2) tr5)/((s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 (s12+s23-s45) s51 (s12^2 s23^2+s12 s23^3-s12 s23^2 s34-s23^3 s34-2 s12 s23^2 s45-s23^3 s45+s23^2 s34 s45+s23^2 s45^2-2 s12^2 s23 s51-2 s12 s23^2 s51+s12 s23 s34 s51+s23^2 s34 s51+3 s12 s23 s45 s51+s23^2 s45 s51+s12 s34 s45 s51+s12^2 s51^2+s12 s23 s51^2-s12 s45 s51^2))/((s23+s34-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 (s12+s23-s45) s51 (s12^3 s23^3+s12^2 s23^4-2 s12^2 s23^3 s34-2 s12 s23^4 s34+s12 s23^3 s34^2+s23^4 s34^2-2 s12^2 s23^3 s45-s12 s23^4 s45+s12^2 s23^2 s34 s45+4 s12 s23^3 s34 s45+s23^4 s34 s45-s12 s23^2 s34^2 s45-2 s23^3 s34^2 s45+s12 s23^3 s45^2-2 s12 s23^2 s34 s45^2-2 s23^3 s34 s45^2+s23^2 s34^2 s45^2+s23^2 s34 s45^3-3 s12^3 s23^2 s51-3 s12^2 s23^3 s51+4 s12^2 s23^2 s34 s51+4 s12 s23^3 s34 s51-s12 s23^2 s34^2 s51-s23^3 s34^2 s51+6 s12^2 s23^2 s45 s51+3 s12 s23^3 s45 s51+s12^2 s23 s34 s45 s51-3 s12 s23^2 s34 s45 s51+s23^2 s34^2 s45 s51-3 s12 s23^2 s45^2 s51+s23^3 s45^2 s51-3 s12 s23 s34 s45^2 s51-s12 s34^2 s45^2 s51-s23^2 s45^3 s51+3 s12^3 s23 s51^2+3 s12^2 s23^2 s51^2-2 s12^2 s23 s34 s51^2-2 s12 s23^2 s34 s51^2-6 s12^2 s23 s45 s51^2-3 s12 s23^2 s45 s51^2-2 s12^2 s34 s45 s51^2-s12 s23 s34 s45 s51^2-s23^2 s34 s45 s51^2+3 s12 s23 s45^2 s51^2-s23^2 s45^2 s51^2+2 s12 s34 s45^2 s51^2-s12^3 s51^3-s12^2 s23 s51^3+2 s12^2 s45 s51^3+s12 s23 s45 s51^3-s12 s45^2 s51^3) tr5)/((s23+s34-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23) s34 s51 (s12^2 s23+s12 s23^2-s12 s23 s34-s23^2 s34-2 s12 s23 s45-s12 s34 s45+s23 s34 s45-s12^2 s51-s12 s23 s51+s12 s45 s51-s23 s45 s51))/((s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 s51 (s12^4 s23^2+2 s12^3 s23^3+s12^2 s23^4-2 s12^3 s23^2 s34-4 s12^2 s23^3 s34-2 s12 s23^4 s34+s12^2 s23^2 s34^2+2 s12 s23^3 s34^2+s23^4 s34^2-2 s12^3 s23^2 s45-2 s12^2 s23^3 s45+4 s12^2 s23^2 s34 s45+4 s12 s23^3 s34 s45-2 s12 s23^2 s34^2 s45-2 s23^3 s34^2 s45+2 s12^2 s23^2 s45^2+2 s12^2 s23 s34 s45^2-2 s12 s23^2 s34 s45^2+s12^2 s34^2 s45^2+s23^2 s34^2 s45^2-2 s12^4 s23 s51-4 s12^3 s23^2 s51-2 s12^2 s23^3 s51+2 s12^3 s23 s34 s51+4 s12^2 s23^2 s34 s51+2 s12 s23^3 s34 s51+4 s12^3 s23 s45 s51+4 s12^2 s23^2 s45 s51+2 s12^3 s34 s45 s51+2 s12^2 s23 s34 s45 s51+2 s12 s23^2 s34 s45 s51+2 s23^3 s34 s45 s51-2 s12^2 s23 s45^2 s51+2 s12 s23^2 s45^2 s51-2 s12^2 s34 s45^2 s51-2 s23^2 s34 s45^2 s51+s12^4 s51^2+2 s12^3 s23 s51^2+s12^2 s23^2 s51^2-2 s12^3 s45 s51^2-2 s12^2 s23 s45 s51^2+s12^2 s45^2 s51^2+s23^2 s45^2 s51^2) tr5)/((s23+s34-s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 s51 (s12^3 s23^2+2 s12^2 s23^3+s12 s23^4-s12^2 s23^2 s34-2 s12 s23^3 s34-s23^4 s34-2 s12^2 s23^2 s45-2 s12 s23^3 s45+2 s12 s23^2 s34 s45+2 s23^3 s34 s45+s12 s23^2 s45^2-s23^2 s34 s45^2-2 s12^3 s23 s51-4 s12^2 s23^2 s51-2 s12 s23^3 s51+s12^2 s23 s34 s51+2 s12 s23^2 s34 s51+s23^3 s34 s51+3 s12^2 s23 s45 s51+2 s12 s23^2 s45 s51-s23^3 s45 s51+s12^2 s34 s45 s51-s23^2 s34 s45 s51+s23^2 s45^2 s51+s12^3 s51^2+2 s12^2 s23 s51^2+s12 s23^2 s51^2-s12^2 s45 s51^2+s23^2 s45 s51^2))/((s23+s34-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s34 s51 (s12^4 s23^3+2 s12^3 s23^4+s12^2 s23^5-2 s12^3 s23^3 s34-4 s12^2 s23^4 s34-2 s12 s23^5 s34+s12^2 s23^3 s34^2+2 s12 s23^4 s34^2+s23^5 s34^2-2 s12^3 s23^3 s45-2 s12^2 s23^4 s45+s12^3 s23^2 s34 s45+6 s12^2 s23^3 s34 s45+5 s12 s23^4 s34 s45-s12^2 s23^2 s34^2 s45-4 s12 s23^3 s34^2 s45-3 s23^4 s34^2 s45+s12^2 s23^3 s45^2-2 s12^2 s23^2 s34 s45^2-4 s12 s23^3 s34 s45^2+2 s12 s23^2 s34^2 s45^2+3 s23^3 s34^2 s45^2+s12 s23^2 s34 s45^3-s23^2 s34^2 s45^3-3 s12^4 s23^2 s51-6 s12^3 s23^3 s51-3 s12^2 s23^4 s51+4 s12^3 s23^2 s34 s51+8 s12^2 s23^3 s34 s51+4 s12 s23^4 s34 s51-s12^2 s23^2 s34^2 s51-2 s12 s23^3 s34^2 s51-s23^4 s34^2 s51+6 s12^3 s23^2 s45 s51+6 s12^2 s23^3 s45 s51+s12^3 s23 s34 s45 s51-4 s12^2 s23^2 s34 s45 s51-3 s12 s23^3 s34 s45 s51+2 s23^4 s34 s45 s51+2 s12 s23^2 s34^2 s45 s51+2 s23^3 s34^2 s45 s51-3 s12^2 s23^2 s45^2 s51+s12 s23^3 s45^2 s51-3 s12^2 s23 s34 s45^2 s51-s12 s23^2 s34 s45^2 s51-4 s23^3 s34 s45^2 s51-s12^2 s34^2 s45^2 s51-s23^2 s34^2 s45^2 s51-s12 s23^2 s45^3 s51+2 s23^2 s34 s45^3 s51+3 s12^4 s23 s51^2+6 s12^3 s23^2 s51^2+3 s12^2 s23^3 s51^2-2 s12^3 s23 s34 s51^2-4 s12^2 s23^2 s34 s51^2-2 s12 s23^3 s34 s51^2-6 s12^3 s23 s45 s51^2-6 s12^2 s23^2 s45 s51^2-2 s12^3 s34 s45 s51^2-2 s12^2 s23 s34 s45 s51^2-2 s12 s23^2 s34 s45 s51^2-2 s23^3 s34 s45 s51^2+3 s12^2 s23 s45^2 s51^2-s12 s23^2 s45^2 s51^2+s23^3 s45^2 s51^2+2 s12^2 s34 s45^2 s51^2+2 s23^2 s34 s45^2 s51^2-s23^2 s45^3 s51^2-s12^4 s51^3-2 s12^3 s23 s51^3-s12^2 s23^2 s51^3+2 s12^3 s45 s51^3+2 s12^2 s23 s45 s51^3-s12^2 s45^2 s51^3-s23^2 s45^2 s51^3) tr5)/((s23+s34-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 (s12+s23-s45) s51 (s12^3 s23^2+2 s12^2 s23^3+s12 s23^4-s12^2 s23^2 s34-2 s12 s23^3 s34-s23^4 s34-3 s12^2 s23^2 s45-4 s12 s23^3 s45-s23^4 s45-s12^2 s23 s34 s45+s23^3 s34 s45+3 s12 s23^2 s45^2+s23^3 s45^2+3 s12 s23 s34 s45^2+s12 s34^2 s45^2-2 s12^3 s23 s51-4 s12^2 s23^2 s51-2 s12 s23^3 s51+s12^2 s23 s34 s51+2 s12 s23^2 s34 s51+s23^3 s34 s51+5 s12^2 s23 s45 s51+6 s12 s23^2 s45 s51+s23^3 s45 s51+2 s12^2 s34 s45 s51+2 s12 s23 s34 s45 s51-3 s12 s23 s45^2 s51-2 s12 s34 s45^2 s51+s12^3 s51^2+2 s12^2 s23 s51^2+s12 s23^2 s51^2-2 s12^2 s45 s51^2-2 s12 s23 s45 s51^2+s12 s45^2 s51^2))/((s23+s34-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s34 (s12+s23-s45) s51 (s12^4 s23^3+2 s12^3 s23^4+s12^2 s23^5-2 s12^3 s23^3 s34-4 s12^2 s23^4 s34-2 s12 s23^5 s34+s12^2 s23^3 s34^2+2 s12 s23^4 s34^2+s23^5 s34^2-3 s12^3 s23^3 s45-4 s12^2 s23^4 s45-s12 s23^5 s45+5 s12^2 s23^3 s34 s45+6 s12 s23^4 s34 s45+s23^5 s34 s45-2 s12 s23^3 s34^2 s45-2 s23^4 s34^2 s45+3 s12^2 s23^3 s45^2+3 s12 s23^4 s45^2-s12 s23^3 s34 s45^2-2 s23^4 s34 s45^2+3 s12 s23^2 s34^2 s45^2+s23^3 s34^2 s45^2+s12 s23 s34^3 s45^2-2 s12 s23^3 s45^3-3 s12 s23^2 s34 s45^3+s23^3 s34 s45^3-3 s12 s23 s34^2 s45^3-s12 s34^3 s45^3-3 s12^4 s23^2 s51-6 s12^3 s23^3 s51-3 s12^2 s23^4 s51+4 s12^3 s23^2 s34 s51+8 s12^2 s23^3 s34 s51+4 s12 s23^4 s34 s51-s12^2 s23^2 s34^2 s51-2 s12 s23^3 s34^2 s51-s23^4 s34^2 s51+9 s12^3 s23^2 s45 s51+12 s12^2 s23^3 s45 s51+3 s12 s23^4 s45 s51+3 s12^3 s23 s34 s45 s51-2 s12^2 s23^2 s34 s45 s51-5 s12 s23^3 s34 s45 s51-s12^2 s23 s34^2 s45 s51+s23^3 s34^2 s45 s51-9 s12^2 s23^2 s45^2 s51-7 s12 s23^3 s45^2 s51+s23^4 s45^2 s51-9 s12^2 s23 s34 s45^2 s51-9 s12 s23^2 s34 s45^2 s51-3 s12^2 s34^2 s45^2 s51-4 s12 s23 s34^2 s45^2 s51+3 s12 s23^2 s45^3 s51-s23^3 s45^3 s51+6 s12 s23 s34 s45^3 s51+3 s12 s34^2 s45^3 s51+3 s12^4 s23 s51^2+6 s12^3 s23^2 s51^2+3 s12^2 s23^3 s51^2-2 s12^3 s23 s34 s51^2-4 s12^2 s23^2 s34 s51^2-2 s12 s23^3 s34 s51^2-9 s12^3 s23 s45 s51^2-12 s12^2 s23^2 s45 s51^2-3 s12 s23^3 s45 s51^2-3 s12^3 s34 s45 s51^2-3 s12^2 s23 s34 s45 s51^2-s12 s23^2 s34 s45 s51^2-s23^3 s34 s45 s51^2+9 s12^2 s23 s45^2 s51^2+6 s12 s23^2 s45^2 s51^2-s23^3 s45^2 s51^2+6 s12^2 s34 s45^2 s51^2+5 s12 s23 s34 s45^2 s51^2-3 s12 s23 s45^3 s51^2-3 s12 s34 s45^3 s51^2-s12^4 s51^3-2 s12^3 s23 s51^3-s12^2 s23^2 s51^3+3 s12^3 s45 s51^3+4 s12^2 s23 s45 s51^3+s12 s23^2 s45 s51^3-3 s12^2 s45^2 s51^3-2 s12 s23 s45^2 s51^3+s12 s45^3 s51^3) tr5)/((s23+s34-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 (s12+s23-s45) s51 (s12^3 s23^3+2 s12^2 s23^4+s12 s23^5-s12^2 s23^3 s34-2 s12 s23^4 s34-s23^5 s34-3 s12^2 s23^3 s45-4 s12 s23^4 s45-s23^5 s45+2 s12 s23^3 s34 s45+2 s23^4 s34 s45+3 s12 s23^3 s45^2+2 s23^4 s45^2-s23^3 s34 s45^2-s23^3 s45^3-3 s12^3 s23^2 s51-6 s12^2 s23^3 s51-3 s12 s23^4 s51+2 s12^2 s23^2 s34 s51+4 s12 s23^3 s34 s51+2 s23^4 s34 s51+8 s12^2 s23^2 s45 s51+10 s12 s23^3 s45 s51+2 s23^4 s45 s51+2 s12^2 s23 s34 s45 s51-2 s23^3 s34 s45 s51-6 s12 s23^2 s45^2 s51-2 s23^3 s45^2 s51-4 s12 s23 s34 s45^2 s51-s12 s34^2 s45^2 s51+3 s12^3 s23 s51^2+6 s12^2 s23^2 s51^2+3 s12 s23^3 s51^2-s12^2 s23 s34 s51^2-2 s12 s23^2 s34 s51^2-s23^3 s34 s51^2-7 s12^2 s23 s45 s51^2-8 s12 s23^2 s45 s51^2-s23^3 s45 s51^2-2 s12^2 s34 s45 s51^2-2 s12 s23 s34 s45 s51^2+4 s12 s23 s45^2 s51^2+2 s12 s34 s45^2 s51^2-s12^3 s51^3-2 s12^2 s23 s51^3-s12 s23^2 s51^3+2 s12^2 s45 s51^3+2 s12 s23 s45 s51^3-s12 s45^2 s51^3))/((s23+s34-s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s34 (s12+s23-s45) s51 (s12^4 s23^4+2 s12^3 s23^5+s12^2 s23^6-2 s12^3 s23^4 s34-4 s12^2 s23^5 s34-2 s12 s23^6 s34+s12^2 s23^4 s34^2+2 s12 s23^5 s34^2+s23^6 s34^2-3 s12^3 s23^4 s45-4 s12^2 s23^5 s45-s12 s23^6 s45+s12^3 s23^3 s34 s45+7 s12^2 s23^4 s34 s45+7 s12 s23^5 s34 s45+s23^6 s34 s45-s12^2 s23^3 s34^2 s45-4 s12 s23^4 s34^2 s45-3 s23^5 s34^2 s45+3 s12^2 s23^4 s45^2+2 s12 s23^5 s45^2-3 s12^2 s23^3 s34 s45^2-8 s12 s23^4 s34 s45^2-3 s23^5 s34 s45^2+2 s12 s23^3 s34^2 s45^2+3 s23^4 s34^2 s45^2-s12 s23^4 s45^3+3 s12 s23^3 s34 s45^3+3 s23^4 s34 s45^3-s23^3 s34^2 s45^3-s23^3 s34 s45^4-4 s12^4 s23^3 s51-8 s12^3 s23^4 s51-4 s12^2 s23^5 s51+6 s12^3 s23^3 s34 s51+12 s12^2 s23^4 s34 s51+6 s12 s23^5 s34 s51-2 s12^2 s23^3 s34^2 s51-4 s12 s23^4 s34^2 s51-2 s23^5 s34^2 s51+12 s12^3 s23^3 s45 s51+16 s12^2 s23^4 s45 s51+4 s12 s23^5 s45 s51+s12^3 s23^2 s34 s45 s51-11 s12^2 s23^3 s34 s45 s51-13 s12 s23^4 s34 s45 s51-s23^5 s34 s45 s51+4 s12 s23^3 s34^2 s45 s51+4 s23^4 s34^2 s45 s51-12 s12^2 s23^3 s45^2 s51-8 s12 s23^4 s45^2 s51+s23^5 s45^2 s51-4 s12^2 s23^2 s34 s45^2 s51+s12 s23^3 s34 s45^2 s51+2 s23^4 s34 s45^2 s51-s12^2 s23 s34^2 s45^2 s51-4 s12 s23^2 s34^2 s45^2 s51-2 s23^3 s34^2 s45^2 s51-s12 s23 s34^3 s45^2 s51+4 s12 s23^3 s45^3 s51-2 s23^4 s45^3 s51+6 s12 s23^2 s34 s45^3 s51-s23^3 s34 s45^3 s51+4 s12 s23 s34^2 s45^3 s51+s12 s34^3 s45^3 s51+s23^3 s45^4 s51+6 s12^4 s23^2 s51^2+12 s12^3 s23^3 s51^2+6 s12^2 s23^4 s51^2-6 s12^3 s23^2 s34 s51^2-12 s12^2 s23^3 s34 s51^2-6 s12 s23^4 s34 s51^2+s12^2 s23^2 s34^2 s51^2+2 s12 s23^3 s34^2 s51^2+s23^4 s34^2 s51^2-18 s12^3 s23^2 s45 s51^2-24 s12^2 s23^3 s45 s51^2-6 s12 s23^4 s45 s51^2-5 s12^3 s23 s34 s45 s51^2+s12^2 s23^2 s34 s45 s51^2+5 s12 s23^3 s34 s45 s51^2-s23^4 s34 s45 s51^2+s12^2 s23 s34^2 s45 s51^2-s23^3 s34^2 s45 s51^2+18 s12^2 s23^2 s45^2 s51^2+12 s12 s23^3 s45^2 s51^2-2 s23^4 s45^2 s51^2+13 s12^2 s23 s34 s45^2 s51^2+12 s12 s23^2 s34 s45^2 s51^2+s23^3 s34 s45^2 s51^2+3 s12^2 s34^2 s45^2 s51^2+4 s12 s23 s34^2 s45^2 s51^2-6 s12 s23^2 s45^3 s51^2+2 s23^3 s45^3 s51^2-8 s12 s23 s34 s45^3 s51^2-3 s12 s34^2 s45^3 s51^2-4 s12^4 s23 s51^3-8 s12^3 s23^2 s51^3-4 s12^2 s23^3 s51^3+2 s12^3 s23 s34 s51^3+4 s12^2 s23^2 s34 s51^3+2 s12 s23^3 s34 s51^3+12 s12^3 s23 s45 s51^3+16 s12^2 s23^2 s45 s51^3+4 s12 s23^3 s45 s51^3+3 s12^3 s34 s45 s51^3+3 s12^2 s23 s34 s45 s51^3+s12 s23^2 s34 s45 s51^3+s23^3 s34 s45 s51^3-12 s12^2 s23 s45^2 s51^3-8 s12 s23^2 s45^2 s51^3+s23^3 s45^2 s51^3-6 s12^2 s34 s45^2 s51^3-5 s12 s23 s34 s45^2 s51^3+4 s12 s23 s45^3 s51^3+3 s12 s34 s45^3 s51^3+s12^4 s51^4+2 s12^3 s23 s51^4+s12^2 s23^2 s51^4-3 s12^3 s45 s51^4-4 s12^2 s23 s45 s51^4-s12 s23^2 s45 s51^4+3 s12^2 s45^2 s51^4+2 s12 s23 s45^2 s51^4-s12 s45^3 s51^4) tr5)/((s23+s34-s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 s51 (s12^4 s23^2+3 s12^3 s23^3+3 s12^2 s23^4+s12 s23^5-s12^3 s23^2 s34-3 s12^2 s23^3 s34-3 s12 s23^4 s34-s23^5 s34-3 s12^3 s23^2 s45-6 s12^2 s23^3 s45-3 s12 s23^4 s45-s12^3 s23 s34 s45+3 s12 s23^3 s34 s45+2 s23^4 s34 s45+3 s12^2 s23^2 s45^2+2 s12 s23^3 s45^2+3 s12^2 s23 s34 s45^2-s23^3 s34 s45^2+s12^2 s34^2 s45^2-2 s12^4 s23 s51-6 s12^3 s23^2 s51-6 s12^2 s23^3 s51-2 s12 s23^4 s51+s12^3 s23 s34 s51+3 s12^2 s23^2 s34 s51+3 s12 s23^3 s34 s51+s23^4 s34 s51+5 s12^3 s23 s45 s51+9 s12^2 s23^2 s45 s51+3 s12 s23^3 s45 s51-s23^4 s45 s51+2 s12^3 s34 s45 s51+3 s12^2 s23 s34 s45 s51-s23^3 s34 s45 s51-3 s12^2 s23 s45^2 s51+s23^3 s45^2 s51-2 s12^2 s34 s45^2 s51+s12^4 s51^2+3 s12^3 s23 s51^2+3 s12^2 s23^2 s51^2+s12 s23^3 s51^2-2 s12^3 s45 s51^2-3 s12^2 s23 s45 s51^2+s23^3 s45 s51^2+s12^2 s45^2 s51^2))/((s23+s34-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s34 s51 (s12^5 s23^3+3 s12^4 s23^4+3 s12^3 s23^5+s12^2 s23^6-2 s12^4 s23^3 s34-6 s12^3 s23^4 s34-6 s12^2 s23^5 s34-2 s12 s23^6 s34+s12^3 s23^3 s34^2+3 s12^2 s23^4 s34^2+3 s12 s23^5 s34^2+s23^6 s34^2-3 s12^4 s23^3 s45-6 s12^3 s23^4 s45-3 s12^2 s23^5 s45+6 s12^3 s23^3 s34 s45+12 s12^2 s23^4 s34 s45+6 s12 s23^5 s34 s45-3 s12^2 s23^3 s34^2 s45-6 s12 s23^4 s34^2 s45-3 s23^5 s34^2 s45+3 s12^3 s23^3 s45^2+4 s12^2 s23^4 s45^2-3 s12^2 s23^3 s34 s45^2-6 s12 s23^4 s34 s45^2+3 s12^2 s23^2 s34^2 s45^2+3 s12 s23^3 s34^2 s45^2+3 s23^4 s34^2 s45^2+s12^2 s23 s34^3 s45^2-2 s12^2 s23^3 s45^3-3 s12^2 s23^2 s34 s45^3+2 s12 s23^3 s34 s45^3-3 s12^2 s23 s34^2 s45^3-s23^3 s34^2 s45^3-s12^2 s34^3 s45^3-3 s12^5 s23^2 s51-9 s12^4 s23^3 s51-9 s12^3 s23^4 s51-3 s12^2 s23^5 s51+4 s12^4 s23^2 s34 s51+12 s12^3 s23^3 s34 s51+12 s12^2 s23^4 s34 s51+4 s12 s23^5 s34 s51-s12^3 s23^2 s34^2 s51-3 s12^2 s23^3 s34^2 s51-3 s12 s23^4 s34^2 s51-s23^5 s34^2 s51+9 s12^4 s23^2 s45 s51+18 s12^3 s23^3 s45 s51+9 s12^2 s23^4 s45 s51+3 s12^4 s23 s34 s45 s51-s12^3 s23^2 s34 s45 s51-9 s12^2 s23^3 s34 s45 s51-3 s12 s23^4 s34 s45 s51+2 s23^5 s34 s45 s51-s12^3 s23 s34^2 s45 s51+3 s12 s23^3 s34^2 s45 s51+2 s23^4 s34^2 s45 s51-9 s12^3 s23^2 s45^2 s51-10 s12^2 s23^3 s45^2 s51+2 s12 s23^4 s45^2 s51-9 s12^3 s23 s34 s45^2 s51-12 s12^2 s23^2 s34 s45^2 s51-s12 s23^3 s34 s45^2 s51-4 s23^4 s34 s45^2 s51-3 s12^3 s34^2 s45^2 s51-5 s12^2 s23 s34^2 s45^2 s51-s23^3 s34^2 s45^2 s51+3 s12^2 s23^2 s45^3 s51-2 s12 s23^3 s45^3 s51+6 s12^2 s23 s34 s45^3 s51+2 s23^3 s34 s45^3 s51+3 s12^2 s34^2 s45^3 s51+3 s12^5 s23 s51^2+9 s12^4 s23^2 s51^2+9 s12^3 s23^3 s51^2+3 s12^2 s23^4 s51^2-2 s12^4 s23 s34 s51^2-6 s12^3 s23^2 s34 s51^2-6 s12^2 s23^3 s34 s51^2-2 s12 s23^4 s34 s51^2-9 s12^4 s23 s45 s51^2-18 s12^3 s23^2 s45 s51^2-9 s12^2 s23^3 s45 s51^2-3 s12^4 s34 s45 s51^2-5 s12^3 s23 s34 s45 s51^2-3 s12^2 s23^2 s34 s45 s51^2-3 s12 s23^3 s34 s45 s51^2-2 s23^4 s34 s45 s51^2+9 s12^3 s23 s45^2 s51^2+9 s12^2 s23^2 s45^2 s51^2-2 s12 s23^3 s45^2 s51^2+s23^4 s45^2 s51^2+6 s12^3 s34 s45^2 s51^2+7 s12^2 s23 s34 s45^2 s51^2+2 s23^3 s34 s45^2 s51^2-3 s12^2 s23 s45^3 s51^2-s23^3 s45^3 s51^2-3 s12^2 s34 s45^3 s51^2-s12^5 s51^3-3 s12^4 s23 s51^3-3 s12^3 s23^2 s51^3-s12^2 s23^3 s51^3+3 s12^4 s45 s51^3+6 s12^3 s23 s45 s51^3+3 s12^2 s23^2 s45 s51^3-3 s12^3 s45^2 s51^3-3 s12^2 s23 s45^2 s51^3-s23^3 s45^2 s51^3+s12^2 s45^3 s51^3) tr5)/((s23+s34-s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s34 s51 (s12^4 s23^3+3 s12^3 s23^4+3 s12^2 s23^5+s12 s23^6-s12^3 s23^3 s34-3 s12^2 s23^4 s34-3 s12 s23^5 s34-s23^6 s34-3 s12^3 s23^3 s45-6 s12^2 s23^4 s45-3 s12 s23^5 s45+3 s12^2 s23^3 s34 s45+6 s12 s23^4 s34 s45+3 s23^5 s34 s45+3 s12^2 s23^3 s45^2+3 s12 s23^4 s45^2-3 s12 s23^3 s34 s45^2-3 s23^4 s34 s45^2-s12 s23^3 s45^3+s23^3 s34 s45^3-3 s12^4 s23^2 s51-9 s12^3 s23^3 s51-9 s12^2 s23^4 s51-3 s12 s23^5 s51+2 s12^3 s23^2 s34 s51+6 s12^2 s23^3 s34 s51+6 s12 s23^4 s34 s51+2 s23^5 s34 s51+8 s12^3 s23^2 s45 s51+15 s12^2 s23^3 s45 s51+6 s12 s23^4 s45 s51-s23^5 s45 s51+2 s12^3 s23 s34 s45 s51-6 s12 s23^3 s34 s45 s51-4 s23^4 s34 s45 s51-6 s12^2 s23^2 s45^2 s51-3 s12 s23^3 s45^2 s51+2 s23^4 s45^2 s51-4 s12^2 s23 s34 s45^2 s51+2 s23^3 s34 s45^2 s51-s12^2 s34^2 s45^2 s51-s23^3 s45^3 s51+3 s12^4 s23 s51^2+9 s12^3 s23^2 s51^2+9 s12^2 s23^3 s51^2+3 s12 s23^4 s51^2-s12^3 s23 s34 s51^2-3 s12^2 s23^2 s34 s51^2-3 s12 s23^3 s34 s51^2-s23^4 s34 s51^2-7 s12^3 s23 s45 s51^2-12 s12^2 s23^2 s45 s51^2-3 s12 s23^3 s45 s51^2+2 s23^4 s45 s51^2-2 s12^3 s34 s45 s51^2-3 s12^2 s23 s34 s45 s51^2+s23^3 s34 s45 s51^2+4 s12^2 s23 s45^2 s51^2-2 s23^3 s45^2 s51^2+2 s12^2 s34 s45^2 s51^2-s12^4 s51^3-3 s12^3 s23 s51^3-3 s12^2 s23^2 s51^3-s12 s23^3 s51^3+2 s12^3 s45 s51^3+3 s12^2 s23 s45 s51^3-s23^3 s45 s51^3-s12^2 s45^2 s51^3))/((s23+s34-s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s34 s51 (s12^5 s23^4+3 s12^4 s23^5+3 s12^3 s23^6+s12^2 s23^7-2 s12^4 s23^4 s34-6 s12^3 s23^5 s34-6 s12^2 s23^6 s34-2 s12 s23^7 s34+s12^3 s23^4 s34^2+3 s12^2 s23^5 s34^2+3 s12 s23^6 s34^2+s23^7 s34^2-3 s12^4 s23^4 s45-6 s12^3 s23^5 s45-3 s12^2 s23^6 s45+s12^4 s23^3 s34 s45+9 s12^3 s23^4 s34 s45+15 s12^2 s23^5 s34 s45+7 s12 s23^6 s34 s45-s12^3 s23^3 s34^2 s45-6 s12^2 s23^4 s34^2 s45-9 s12 s23^5 s34^2 s45-4 s23^6 s34^2 s45+3 s12^3 s23^4 s45^2+3 s12^2 s23^5 s45^2-3 s12^3 s23^3 s34 s45^2-12 s12^2 s23^4 s34 s45^2-9 s12 s23^5 s34 s45^2+3 s12^2 s23^3 s34^2 s45^2+9 s12 s23^4 s34^2 s45^2+6 s23^5 s34^2 s45^2-s12^2 s23^4 s45^3+3 s12^2 s23^3 s34 s45^3+5 s12 s23^4 s34 s45^3-3 s12 s23^3 s34^2 s45^3-4 s23^4 s34^2 s45^3-s12 s23^3 s34 s45^4+s23^3 s34^2 s45^4-4 s12^5 s23^3 s51-12 s12^4 s23^4 s51-12 s12^3 s23^5 s51-4 s12^2 s23^6 s51+6 s12^4 s23^3 s34 s51+18 s12^3 s23^4 s34 s51+18 s12^2 s23^5 s34 s51+6 s12 s23^6 s34 s51-2 s12^3 s23^3 s34^2 s51-6 s12^2 s23^4 s34^2 s51-6 s12 s23^5 s34^2 s51-2 s23^6 s34^2 s51+12 s12^4 s23^3 s45 s51+24 s12^3 s23^4 s45 s51+12 s12^2 s23^5 s45 s51+s12^4 s23^2 s34 s45 s51-13 s12^3 s23^3 s34 s45 s51-27 s12^2 s23^4 s34 s45 s51-11 s12 s23^5 s34 s45 s51+2 s23^6 s34 s45 s51+6 s12^2 s23^3 s34^2 s45 s51+12 s12 s23^4 s34^2 s45 s51+6 s23^5 s34^2 s45 s51-12 s12^3 s23^3 s45^2 s51-12 s12^2 s23^4 s45^2 s51+s12 s23^5 s45^2 s51-4 s12^3 s23^2 s34 s45^2 s51+3 s12^2 s23^3 s34 s45^2 s51+4 s12 s23^4 s34 s45^2 s51-6 s23^5 s34 s45^2 s51-s12^3 s23 s34^2 s45^2 s51-4 s12^2 s23^2 s34^2 s45^2 s51-6 s12 s23^3 s34^2 s45^2 s51-6 s23^4 s34^2 s45^2 s51-s12^2 s23 s34^3 s45^2 s51+4 s12^2 s23^3 s45^3 s51-2 s12 s23^4 s45^3 s51+6 s12^2 s23^2 s34 s45^3 s51+s12 s23^3 s34 s45^3 s51+6 s23^4 s34 s45^3 s51+4 s12^2 s23 s34^2 s45^3 s51+2 s23^3 s34^2 s45^3 s51+s12^2 s34^3 s45^3 s51+s12 s23^3 s45^4 s51-2 s23^3 s34 s45^4 s51+6 s12^5 s23^2 s51^2+18 s12^4 s23^3 s51^2+18 s12^3 s23^4 s51^2+6 s12^2 s23^5 s51^2-6 s12^4 s23^2 s34 s51^2-18 s12^3 s23^3 s34 s51^2-18 s12^2 s23^4 s34 s51^2-6 s12 s23^5 s34 s51^2+s12^3 s23^2 s34^2 s51^2+3 s12^2 s23^3 s34^2 s51^2+3 s12 s23^4 s34^2 s51^2+s23^5 s34^2 s51^2-18 s12^4 s23^2 s45 s51^2-36 s12^3 s23^3 s45 s51^2-18 s12^2 s23^4 s45 s51^2-5 s12^4 s23 s34 s45 s51^2-s12^3 s23^2 s34 s45 s51^2+9 s12^2 s23^3 s34 s45 s51^2+s12 s23^4 s34 s45 s51^2-4 s23^5 s34 s45 s51^2+s12^3 s23 s34^2 s45 s51^2-3 s12 s23^3 s34^2 s45 s51^2-2 s23^4 s34^2 s45 s51^2+18 s12^3 s23^2 s45^2 s51^2+18 s12^2 s23^3 s45^2 s51^2-2 s12 s23^4 s45^2 s51^2+s23^5 s45^2 s51^2+13 s12^3 s23 s34 s45^2 s51^2+16 s12^2 s23^2 s34 s45^2 s51^2+5 s12 s23^3 s34 s45^2 s51^2+8 s23^4 s34 s45^2 s51^2+3 s12^3 s34^2 s45^2 s51^2+5 s12^2 s23 s34^2 s45^2 s51^2+s23^3 s34^2 s45^2 s51^2-6 s12^2 s23^2 s45^3 s51^2+2 s12 s23^3 s45^3 s51^2-2 s23^4 s45^3 s51^2-8 s12^2 s23 s34 s45^3 s51^2-4 s23^3 s34 s45^3 s51^2-3 s12^2 s34^2 s45^3 s51^2+s23^3 s45^4 s51^2-4 s12^5 s23 s51^3-12 s12^4 s23^2 s51^3-12 s12^3 s23^3 s51^3-4 s12^2 s23^4 s51^3+2 s12^4 s23 s34 s51^3+6 s12^3 s23^2 s34 s51^3+6 s12^2 s23^3 s34 s51^3+2 s12 s23^4 s34 s51^3+12 s12^4 s23 s45 s51^3+24 s12^3 s23^2 s45 s51^3+12 s12^2 s23^3 s45 s51^3+3 s12^4 s34 s45 s51^3+5 s12^3 s23 s34 s45 s51^3+3 s12^2 s23^2 s34 s45 s51^3+3 s12 s23^3 s34 s45 s51^3+2 s23^4 s34 s45 s51^3-12 s12^3 s23 s45^2 s51^3-12 s12^2 s23^2 s45^2 s51^3+s12 s23^3 s45^2 s51^3-2 s23^4 s45^2 s51^3-6 s12^3 s34 s45^2 s51^3-7 s12^2 s23 s34 s45^2 s51^3-2 s23^3 s34 s45^2 s51^3+4 s12^2 s23 s45^3 s51^3+2 s23^3 s45^3 s51^3+3 s12^2 s34 s45^3 s51^3+s12^5 s51^4+3 s12^4 s23 s51^4+3 s12^3 s23^2 s51^4+s12^2 s23^3 s51^4-3 s12^4 s45 s51^4-6 s12^3 s23 s45 s51^4-3 s12^2 s23^2 s45 s51^4+3 s12^3 s45^2 s51^4+3 s12^2 s23 s45^2 s51^4+s23^3 s45^2 s51^4-s12^2 s45^3 s51^4) tr5)/((s23+s34-s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3)};
C5g["+-++-"] = {(16 s12 s23 s34 s45 (s23+s34-s51) (s12^2 s23 s34-2 s12 s23 s34^2+s23 s34^3-s12 s23 s34 s45+s12 s34^2 s45+s23 s34^2 s45-s34^3 s45-s34^2 s45^2+3 s12 s23 s34 s51+s12 s34^2 s51-3 s23 s34^2 s51-s34^3 s51-2 s12 s34 s45 s51-3 s23 s34 s45 s51+s34^2 s45 s51+2 s34 s45^2 s51-s12 s23 s51^2-s23^2 s51^2-2 s12 s34 s51^2+s23 s34 s51^2+2 s34^2 s51^2+s12 s45 s51^2+2 s23 s45 s51^2+s34 s45 s51^2-s45^2 s51^2+s12 s51^3+s23 s51^3-s34 s51^3-s45 s51^3))/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s34 s45 (s23+s34-s51) (s12^3 s23^2 s34-3 s12^2 s23^2 s34^2+3 s12 s23^2 s34^3-s23^2 s34^4-s12^2 s23^2 s34 s45+2 s12^2 s23 s34^2 s45+2 s12 s23^2 s34^2 s45-4 s12 s23 s34^3 s45-s23^2 s34^3 s45+2 s23 s34^4 s45-2 s12 s23 s34^2 s45^2+s12 s34^3 s45^2+2 s23 s34^3 s45^2-s34^4 s45^2-s34^3 s45^3-s12^3 s23 s34 s51+3 s12^2 s23^2 s34 s51+3 s12^2 s23 s34^2 s51-6 s12 s23^2 s34^2 s51-3 s12 s23 s34^3 s51+3 s23^2 s34^3 s51+s23 s34^4 s51-3 s12 s23^2 s34 s45 s51+s12^2 s34^2 s45 s51+5 s12 s23 s34^2 s45 s51+3 s23^2 s34^2 s45 s51-5 s23 s34^3 s45 s51-s34^4 s45 s51+s12 s23 s34 s45^2 s51-4 s12 s34^2 s45^2 s51-6 s23 s34^2 s45^2 s51+2 s34^3 s45^2 s51+3 s34^2 s45^3 s51+s12^2 s23^2 s51^2+s12 s23^3 s51^2-s12^2 s23 s34 s51^2+4 s12 s23^2 s34 s51^2-s23^3 s34 s51^2+s12^2 s34^2 s51^2+5 s12 s23 s34^2 s51^2-5 s23^2 s34^2 s51^2-s12 s34^3 s51^2-4 s23 s34^3 s51^2-s12^2 s23 s45 s51^2-2 s12 s23^2 s45 s51^2-2 s12^2 s34 s45 s51^2-5 s12 s23 s34 s45 s51^2-3 s23^2 s34 s45 s51^2-2 s12 s34^2 s45 s51^2+3 s23 s34^2 s45 s51^2+3 s34^3 s45 s51^2+s12 s23 s45^2 s51^2+5 s12 s34 s45^2 s51^2+6 s23 s34 s45^2 s51^2-3 s34 s45^3 s51^2-2 s12^2 s23 s51^3-2 s12 s23^2 s51^3-2 s12^2 s34 s51^3-3 s12 s23 s34 s51^3+3 s23^2 s34 s51^3+2 s12 s34^2 s51^3+5 s23 s34^2 s51^3+s12^2 s45 s51^3+4 s12 s23 s45 s51^3+s23^2 s45 s51^3+4 s12 s34 s45 s51^3+s23 s34 s45 s51^3-3 s34^2 s45 s51^3-2 s12 s45^2 s51^3-2 s23 s45^2 s51^3-2 s34 s45^2 s51^3+s45^3 s51^3+s12^2 s51^4+s12 s23 s51^4-s12 s34 s51^4-2 s23 s34 s51^4-2 s12 s45 s51^4-s23 s45 s51^4+s34 s45 s51^4+s45^2 s51^4) tr5)/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 s45 (s12^3 s23^2 s34-3 s12^2 s23^2 s34^2+3 s12 s23^2 s34^3-s23^2 s34^4-s12^2 s23^2 s34 s45+2 s12^2 s23 s34^2 s45+2 s12 s23^2 s34^2 s45-4 s12 s23 s34^3 s45-s23^2 s34^3 s45+2 s23 s34^4 s45-2 s12 s23 s34^2 s45^2+s12 s34^3 s45^2+2 s23 s34^3 s45^2-s34^4 s45^2-s34^3 s45^3-s12^3 s23 s34 s51+4 s12^2 s23^2 s34 s51+4 s12^2 s23 s34^2 s51-8 s12 s23^2 s34^2 s51-5 s12 s23 s34^3 s51+4 s23^2 s34^3 s51+2 s23 s34^4 s51-s12^2 s23 s34 s45 s51-4 s12 s23^2 s34 s45 s51+6 s12 s23 s34^2 s45 s51+4 s23^2 s34^2 s45 s51+2 s12 s34^3 s45 s51-5 s23 s34^3 s45 s51-2 s34^4 s45 s51+2 s12 s23 s34 s45^2 s51-3 s12 s34^2 s45^2 s51-7 s23 s34^2 s45^2 s51+s34^3 s45^2 s51+3 s34^2 s45^3 s51-4 s12^2 s23 s34 s51^2+6 s12 s23^2 s34 s51^2+12 s12 s23 s34^2 s51^2-6 s23^2 s34^2 s51^2+s12 s34^3 s51^2-8 s23 s34^3 s51^2-s34^4 s51^2-4 s12 s23 s34 s45 s51^2-6 s23^2 s34 s45 s51^2-6 s12 s34^2 s45 s51^2+5 s34^3 s45 s51^2+3 s12 s34 s45^2 s51^2+8 s23 s34 s45^2 s51^2+3 s34^2 s45^2 s51^2-3 s34 s45^3 s51^2-s12 s23^2 s51^3-s23^3 s51^3-9 s12 s23 s34 s51^3+s23^2 s34 s51^3-3 s12 s34^2 s51^3+9 s23 s34^2 s51^3+3 s34^3 s51^3+2 s12 s23 s45 s51^3+3 s23^2 s45 s51^3+6 s12 s34 s45 s51^3+7 s23 s34 s45 s51^3-3 s34^2 s45 s51^3-s12 s45^2 s51^3-3 s23 s45^2 s51^3-5 s34 s45^2 s51^3+s45^3 s51^3+2 s12 s23 s51^4+2 s23^2 s51^4+3 s12 s34 s51^4-2 s23 s34 s51^4-3 s34^2 s51^4-2 s12 s45 s51^4-4 s23 s45 s51^4-s34 s45 s51^4+2 s45^2 s51^4-s12 s51^5-s23 s51^5+s34 s51^5+s45 s51^5))/((s12-s34+s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s34 s45 (s12^4 s23^3 s34-4 s12^3 s23^3 s34^2+6 s12^2 s23^3 s34^3-4 s12 s23^3 s34^4+s23^3 s34^5-s12^3 s23^3 s34 s45+3 s12^3 s23^2 s34^2 s45+3 s12^2 s23^3 s34^2 s45-9 s12^2 s23^2 s34^3 s45-3 s12 s23^3 s34^3 s45+9 s12 s23^2 s34^4 s45+s23^3 s34^4 s45-3 s23^2 s34^5 s45-3 s12^2 s23^2 s34^2 s45^2+3 s12^2 s23 s34^3 s45^2+6 s12 s23^2 s34^3 s45^2-6 s12 s23 s34^4 s45^2-3 s23^2 s34^4 s45^2+3 s23 s34^5 s45^2-3 s12 s23 s34^3 s45^3+s12 s34^4 s45^3+3 s23 s34^4 s45^3-s34^5 s45^3-s34^4 s45^4-2 s12^4 s23^2 s34 s51+4 s12^3 s23^3 s34 s51+8 s12^3 s23^2 s34^2 s51-12 s12^2 s23^3 s34^2 s51-12 s12^2 s23^2 s34^3 s51+12 s12 s23^3 s34^3 s51+8 s12 s23^2 s34^4 s51-4 s23^3 s34^4 s51-2 s23^2 s34^5 s51+s12^3 s23^2 s34 s45 s51-4 s12^2 s23^3 s34 s45 s51-s12^3 s23 s34^2 s45 s51+8 s12^2 s23^2 s34^2 s45 s51+8 s12 s23^3 s34^2 s45 s51+6 s12^2 s23 s34^3 s45 s51-19 s12 s23^2 s34^3 s45 s51-4 s23^3 s34^3 s45 s51-9 s12 s23 s34^4 s45 s51+10 s23^2 s34^4 s45 s51+4 s23 s34^5 s45 s51+s12^2 s23^2 s34 s45^2 s51-4 s12^2 s23 s34^2 s45^2 s51-13 s12 s23^2 s34^2 s45^2 s51+s12^2 s34^3 s45^2 s51+12 s12 s23 s34^3 s45^2 s51+12 s23^2 s34^3 s45^2 s51+s12 s34^4 s45^2 s51-8 s23 s34^4 s45^2 s51-2 s34^5 s45^2 s51+5 s12 s23 s34^2 s45^3 s51-5 s12 s34^3 s45^3 s51-12 s23 s34^3 s45^3 s51+2 s34^4 s45^3 s51+4 s34^3 s45^4 s51+s12^4 s23 s34 s51^2-8 s12^3 s23^2 s34 s51^2+6 s12^2 s23^3 s34 s51^2-4 s12^3 s23 s34^2 s51^2+24 s12^2 s23^2 s34^2 s51^2-12 s12 s23^3 s34^2 s51^2+6 s12^2 s23 s34^3 s51^2-24 s12 s23^2 s34^3 s51^2+6 s23^3 s34^3 s51^2-4 s12 s23 s34^4 s51^2+8 s23^2 s34^4 s51^2+s23 s34^5 s51^2+4 s12^2 s23^2 s34 s45 s51^2-6 s12 s23^3 s34 s45 s51^2-4 s12^2 s23 s34^2 s45 s51^2+6 s12 s23^2 s34^2 s45 s51^2+6 s23^3 s34^2 s45 s51^2+2 s12^2 s34^3 s45 s51^2+19 s12 s23 s34^3 s45 s51^2-10 s23^2 s34^3 s45 s51^2-s12 s34^4 s45 s51^2-15 s23 s34^4 s45 s51^2-s34^5 s45 s51^2+4 s12 s23^2 s34 s45^2 s51^2-3 s12^2 s34^2 s45^2 s51^2-13 s12 s23 s34^2 s45^2 s51^2-18 s23^2 s34^2 s45^2 s51^2-7 s12 s34^3 s45^2 s51^2+2 s23 s34^3 s45^2 s51^2+7 s34^4 s45^2 s51^2-s12 s23 s34 s45^3 s51^2+9 s12 s34^2 s45^3 s51^2+18 s23 s34^2 s45^3 s51^2+2 s34^3 s45^3 s51^2-6 s34^2 s45^4 s51^2+s12^2 s23^3 s51^3+s12 s23^4 s51^3+4 s12^3 s23 s34 s51^3-9 s12^2 s23^2 s34 s51^3+6 s12 s23^3 s34 s51^3-s23^4 s34 s51^3-9 s12^2 s23 s34^2 s51^3+24 s12 s23^2 s34^2 s51^3-7 s23^3 s34^2 s51^3+s12^2 s34^3 s51^3+10 s12 s23 s34^3 s51^3-15 s23^2 s34^3 s51^3-s12 s34^4 s51^3-5 s23 s34^4 s51^3-2 s12^2 s23^2 s45 s51^3-3 s12 s23^3 s45 s51^3-6 s12^2 s23 s34 s45 s51^3-4 s12 s23^2 s34 s45 s51^3-4 s23^3 s34 s45 s51^3-6 s12^2 s34^2 s45 s51^3-18 s12 s23 s34^2 s45 s51^3+s12 s34^3 s45 s51^3+20 s23 s34^3 s45 s51^3+4 s34^4 s45 s51^3+s12^2 s23 s45^2 s51^3+3 s12 s23^2 s45^2 s51^3+3 s12^2 s34 s45^2 s51^3+14 s12 s23 s34 s45^2 s51^3+12 s23^2 s34 s45^2 s51^3+15 s12 s34^2 s45^2 s51^3+12 s23 s34^2 s45^2 s51^3-8 s34^3 s45^2 s51^3-s12 s23 s45^3 s51^3-7 s12 s34 s45^3 s51^3-12 s23 s34 s45^3 s51^3-8 s34^2 s45^3 s51^3+4 s34 s45^4 s51^3-3 s12^2 s23^2 s51^4-3 s12 s23^3 s51^4-11 s12 s23^2 s34 s51^4+4 s23^3 s34 s51^4-3 s12^2 s34^2 s51^4-9 s12 s23 s34^2 s51^4+14 s23^2 s34^2 s51^4+3 s12 s34^3 s51^4+9 s23 s34^3 s51^4+4 s12^2 s23 s45 s51^4+8 s12 s23^2 s45 s51^4+s23^3 s45 s51^4+6 s12^2 s34 s45 s51^4+15 s12 s23 s34 s45 s51^4+5 s23^2 s34 s45 s51^4+3 s12 s34^2 s45 s51^4-10 s23 s34^2 s45 s51^4-6 s34^3 s45 s51^4-s12^2 s45^2 s51^4-7 s12 s23 s45^2 s51^4-3 s23^2 s45^2 s51^4-13 s12 s34 s45^2 s51^4-13 s23 s34 s45^2 s51^4+2 s34^2 s45^2 s51^4+2 s12 s45^3 s51^4+3 s23 s45^3 s51^4+7 s34 s45^3 s51^4-s45^4 s51^4+3 s12^2 s23 s51^5+3 s12 s23^2 s51^5+3 s12^2 s34 s51^5+4 s12 s23 s34 s51^5-5 s23^2 s34 s51^5-3 s12 s34^2 s51^5-7 s23 s34^2 s51^5-2 s12^2 s45 s51^5-7 s12 s23 s45 s51^5-2 s23^2 s45 s51^5-5 s12 s34 s45 s51^5+4 s34^2 s45 s51^5+4 s12 s45^2 s51^5+4 s23 s45^2 s51^5+2 s34 s45^2 s51^5-2 s45^3 s51^5-s12^2 s51^6-s12 s23 s51^6+s12 s34 s51^6+2 s23 s34 s51^6+2 s12 s45 s51^6+s23 s45 s51^6-s34 s45 s51^6-s45^2 s51^6) tr5)/((s12-s34+s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 s45 (s23+s34-s51) (s12 s23 s34-s23 s34^2+s34^2 s45+2 s23 s34 s51+s34^2 s51-2 s34 s45 s51-s23 s51^2-2 s34 s51^2+s45 s51^2+s51^3))/((s12-s34+s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s34 s45 (s23+s34-s51) (s12^2 s23^2 s34-2 s12 s23^2 s34^2+s23^2 s34^3+2 s12 s23 s34^2 s45-2 s23 s34^3 s45+s34^3 s45^2-s12^2 s23 s34 s51+2 s12 s23^2 s34 s51+2 s12 s23 s34^2 s51-2 s23^2 s34^2 s51-s23 s34^3 s51-s12 s23 s34 s45 s51+s12 s34^2 s45 s51+5 s23 s34^2 s45 s51+s34^3 s45 s51-3 s34^2 s45^2 s51+s12 s23^2 s51^2+s23^2 s34 s51^2+s12 s34^2 s51^2+2 s23 s34^2 s51^2-s12 s23 s45 s51^2-2 s12 s34 s45 s51^2-4 s23 s34 s45 s51^2-3 s34^2 s45 s51^2+3 s34 s45^2 s51^2-2 s12 s23 s51^3-2 s12 s34 s51^3-s23 s34 s51^3+s12 s45 s51^3+s23 s45 s51^3+3 s34 s45 s51^3-s45^2 s51^3+s12 s51^4-s45 s51^4) tr5)/((s12-s34+s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 s45 (s12^2 s23^2 s34-2 s12 s23^2 s34^2+s23^2 s34^3+2 s12 s23 s34^2 s45-2 s23 s34^3 s45+s34^3 s45^2-s12^2 s23 s34 s51+3 s12 s23^2 s34 s51+3 s12 s23 s34^2 s51-3 s23^2 s34^2 s51-2 s23 s34^3 s51-2 s12 s23 s34 s45 s51+6 s23 s34^2 s45 s51+2 s34^3 s45 s51-3 s34^2 s45^2 s51-3 s12 s23 s34 s51^2+3 s23^2 s34 s51^2+6 s23 s34^2 s51^2+s34^3 s51^2-6 s23 s34 s45 s51^2-6 s34^2 s45 s51^2+3 s34 s45^2 s51^2-s23^2 s51^3-6 s23 s34 s51^3-3 s34^2 s51^3+2 s23 s45 s51^3+6 s34 s45 s51^3-s45^2 s51^3+2 s23 s51^4+3 s34 s51^4-2 s45 s51^4-s51^5))/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s34 s45 (s12^3 s23^3 s34-3 s12^2 s23^3 s34^2+3 s12 s23^3 s34^3-s23^3 s34^4+3 s12^2 s23^2 s34^2 s45-6 s12 s23^2 s34^3 s45+3 s23^2 s34^4 s45+3 s12 s23 s34^3 s45^2-3 s23 s34^4 s45^2+s34^4 s45^3-2 s12^3 s23^2 s34 s51+3 s12^2 s23^3 s34 s51+6 s12^2 s23^2 s34^2 s51-6 s12 s23^3 s34^2 s51-6 s12 s23^2 s34^3 s51+3 s23^3 s34^3 s51+2 s23^2 s34^4 s51-s12^2 s23^2 s34 s45 s51-s12^2 s23 s34^2 s45 s51+11 s12 s23^2 s34^2 s45 s51+5 s12 s23 s34^3 s45 s51-10 s23^2 s34^3 s45 s51-4 s23 s34^4 s45 s51-5 s12 s23 s34^2 s45^2 s51+s12 s34^3 s45^2 s51+11 s23 s34^3 s45^2 s51+2 s34^4 s45^2 s51-4 s34^3 s45^3 s51+s12^3 s23 s34 s51^2-6 s12^2 s23^2 s34 s51^2+3 s12 s23^3 s34 s51^2-3 s12^2 s23 s34^2 s51^2+12 s12 s23^2 s34^2 s51^2-3 s23^3 s34^2 s51^2+3 s12 s23 s34^3 s51^2-6 s23^2 s34^3 s51^2-s23 s34^4 s51^2+s12^2 s23 s34 s45 s51^2-3 s12 s23^2 s34 s45 s51^2-6 s12 s23 s34^2 s45 s51^2+12 s23^2 s34^2 s45 s51^2+2 s12 s34^3 s45 s51^2+14 s23 s34^3 s45 s51^2+s34^4 s45 s51^2+s12 s23 s34 s45^2 s51^2-3 s12 s34^2 s45^2 s51^2-15 s23 s34^2 s45^2 s51^2-8 s34^3 s45^2 s51^2+6 s34^2 s45^3 s51^2+s12 s23^3 s51^3+3 s12^2 s23 s34 s51^3-3 s12 s23^2 s34 s51^3+s23^3 s34 s51^3-3 s12 s23 s34^2 s51^3+6 s23^2 s34^2 s51^3+s12 s34^3 s51^3+3 s23 s34^3 s51^3-2 s12 s23^2 s45 s51^3-3 s12 s23 s34 s45 s51^3-6 s23^2 s34 s45 s51^3-6 s12 s34^2 s45 s51^3-18 s23 s34^2 s45 s51^3-4 s34^3 s45 s51^3+s12 s23 s45^2 s51^3+3 s12 s34 s45^2 s51^3+9 s23 s34 s45^2 s51^3+12 s34^2 s45^2 s51^3-4 s34 s45^3 s51^3-3 s12 s23^2 s51^4-3 s12 s23 s34 s51^4-2 s23^2 s34 s51^4-3 s12 s34^2 s51^4-3 s23 s34^2 s51^4+4 s12 s23 s45 s51^4+s23^2 s45 s51^4+6 s12 s34 s45 s51^4+10 s23 s34 s45 s51^4+6 s34^2 s45 s51^4-s12 s45^2 s51^4-2 s23 s45^2 s51^4-8 s34 s45^2 s51^4+s45^3 s51^4+3 s12 s23 s51^5+3 s12 s34 s51^5+s23 s34 s51^5-2 s12 s45 s51^5-2 s23 s45 s51^5-4 s34 s45 s51^5+2 s45^2 s51^5-s12 s51^6+s45 s51^6) tr5)/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s34 s45 (s23+s34-s51) (-s23+s45+s51) (s12^2 s23 s34-2 s12 s23 s34^2+s23 s34^3-s12 s23 s34 s45+s12 s34^2 s45+s23 s34^2 s45-s34^3 s45-s34^2 s45^2+s12^2 s34 s51+3 s12 s23 s34 s51-s12 s34^2 s51-3 s23 s34^2 s51-3 s12 s34 s45 s51-3 s23 s34 s45 s51+2 s34^2 s45 s51+2 s34 s45^2 s51-s12^2 s51^2-2 s12 s23 s51^2-s23^2 s51^2+s12 s34 s51^2+2 s23 s34 s51^2+2 s12 s45 s51^2+2 s23 s45 s51^2-s34 s45 s51^2-s45^2 s51^2))/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s34 s45 (s23+s34-s51) (-s23+s45+s51) (s12^3 s23^2 s34-3 s12^2 s23^2 s34^2+3 s12 s23^2 s34^3-s23^2 s34^4-s12^2 s23^2 s34 s45+2 s12^2 s23 s34^2 s45+2 s12 s23^2 s34^2 s45-4 s12 s23 s34^3 s45-s23^2 s34^3 s45+2 s23 s34^4 s45-2 s12 s23 s34^2 s45^2+s12 s34^3 s45^2+2 s23 s34^3 s45^2-s34^4 s45^2-s34^3 s45^3+3 s12^2 s23^2 s34 s51-6 s12 s23^2 s34^2 s51+3 s23^2 s34^3 s51-s12^2 s23 s34 s45 s51-3 s12 s23^2 s34 s45 s51+2 s12^2 s34^2 s45 s51+7 s12 s23 s34^2 s45 s51+3 s23^2 s34^2 s45 s51-2 s12 s34^3 s45 s51-6 s23 s34^3 s45 s51+s12 s23 s34 s45^2 s51-5 s12 s34^2 s45^2 s51-6 s23 s34^2 s45^2 s51+3 s34^3 s45^2 s51+3 s34^2 s45^3 s51+s12^3 s23 s51^2+2 s12^2 s23^2 s51^2+s12 s23^3 s51^2+s12^3 s34 s51^2+s12^2 s23 s34 s51^2+2 s12 s23^2 s34 s51^2-s23^3 s34 s51^2-s12^2 s34^2 s51^2-2 s12 s23 s34^2 s51^2-4 s23^2 s34^2 s51^2-2 s12^2 s23 s45 s51^2-2 s12 s23^2 s45 s51^2-5 s12^2 s34 s45 s51^2-7 s12 s23 s34 s45 s51^2-3 s23^2 s34 s45 s51^2+4 s12 s34^2 s45 s51^2+6 s23 s34^2 s45 s51^2+s12 s23 s45^2 s51^2+7 s12 s34 s45^2 s51^2+6 s23 s34 s45^2 s51^2-3 s34^2 s45^2 s51^2-3 s34 s45^3 s51^2-s12^3 s51^3-2 s12^2 s23 s51^3-s12 s23^2 s51^3+s12^2 s34 s51^3+2 s12 s23 s34 s51^3+2 s23^2 s34 s51^3+3 s12^2 s45 s51^3+4 s12 s23 s45 s51^3+s23^2 s45 s51^3-2 s12 s34 s45 s51^3-2 s23 s34 s45 s51^3-3 s12 s45^2 s51^3-2 s23 s45^2 s51^3+s34 s45^2 s51^3+s45^3 s51^3) tr5)/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s34 s45 (-s23+s45+s51) (s12^3 s23^2 s34-3 s12^2 s23^2 s34^2+3 s12 s23^2 s34^3-s23^2 s34^4-s12^2 s23^2 s34 s45+2 s12^2 s23 s34^2 s45+2 s12 s23^2 s34^2 s45-4 s12 s23 s34^3 s45-s23^2 s34^3 s45+2 s23 s34^4 s45-2 s12 s23 s34^2 s45^2+s12 s34^3 s45^2+2 s23 s34^3 s45^2-s34^4 s45^2-s34^3 s45^3+4 s12^2 s23^2 s34 s51+s12^2 s23 s34^2 s51-8 s12 s23^2 s34^2 s51-2 s12 s23 s34^3 s51+4 s23^2 s34^3 s51+s23 s34^4 s51-2 s12^2 s23 s34 s45 s51-4 s12 s23^2 s34 s45 s51+s12^2 s34^2 s45 s51+8 s12 s23 s34^2 s45 s51+4 s23^2 s34^2 s45 s51-6 s23 s34^3 s45 s51-s34^4 s45 s51+2 s12 s23 s34 s45^2 s51-4 s12 s34^2 s45^2 s51-7 s23 s34^2 s45^2 s51+2 s34^3 s45^2 s51+3 s34^2 s45^3 s51+6 s12 s23^2 s34 s51^2+s12^2 s34^2 s51^2+4 s12 s23 s34^2 s51^2-6 s23^2 s34^2 s51^2-s12 s34^3 s51^2-4 s23 s34^3 s51^2-2 s12^2 s34 s45 s51^2-8 s12 s23 s34 s45 s51^2-6 s23^2 s34 s45 s51^2-2 s12 s34^2 s45 s51^2+4 s23 s34^2 s45 s51^2+3 s34^3 s45 s51^2+5 s12 s34 s45^2 s51^2+8 s23 s34 s45^2 s51^2-3 s34 s45^3 s51^2-s12^2 s23 s51^3-2 s12 s23^2 s51^3-s23^3 s51^3-2 s12^2 s34 s51^3-4 s12 s23 s34 s51^3+2 s23^2 s34 s51^3+2 s12 s34^2 s51^3+5 s23 s34^2 s51^3+s12^2 s45 s51^3+4 s12 s23 s45 s51^3+3 s23^2 s45 s51^3+4 s12 s34 s45 s51^3+2 s23 s34 s45 s51^3-3 s34^2 s45 s51^3-2 s12 s45^2 s51^3-3 s23 s45^2 s51^3-2 s34 s45^2 s51^3+s45^3 s51^3+s12^2 s51^4+2 s12 s23 s51^4+s23^2 s51^4-s12 s34 s51^4-2 s23 s34 s51^4-2 s12 s45 s51^4-2 s23 s45 s51^4+s34 s45 s51^4+s45^2 s51^4))/((s12-s34+s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s34 s45 (-s23+s45+s51) (s12^4 s23^3 s34-4 s12^3 s23^3 s34^2+6 s12^2 s23^3 s34^3-4 s12 s23^3 s34^4+s23^3 s34^5-s12^3 s23^3 s34 s45+3 s12^3 s23^2 s34^2 s45+3 s12^2 s23^3 s34^2 s45-9 s12^2 s23^2 s34^3 s45-3 s12 s23^3 s34^3 s45+9 s12 s23^2 s34^4 s45+s23^3 s34^4 s45-3 s23^2 s34^5 s45-3 s12^2 s23^2 s34^2 s45^2+3 s12^2 s23 s34^3 s45^2+6 s12 s23^2 s34^3 s45^2-6 s12 s23 s34^4 s45^2-3 s23^2 s34^4 s45^2+3 s23 s34^5 s45^2-3 s12 s23 s34^3 s45^3+s12 s34^4 s45^3+3 s23 s34^4 s45^3-s34^5 s45^3-s34^4 s45^4-s12^4 s23^2 s34 s51+4 s12^3 s23^3 s34 s51+4 s12^3 s23^2 s34^2 s51-12 s12^2 s23^3 s34^2 s51-6 s12^2 s23^2 s34^3 s51+12 s12 s23^3 s34^3 s51+4 s12 s23^2 s34^4 s51-4 s23^3 s34^4 s51-s23^2 s34^5 s51-4 s12^2 s23^3 s34 s45 s51+s12^3 s23 s34^2 s45 s51+11 s12^2 s23^2 s34^2 s45 s51+8 s12 s23^3 s34^2 s45 s51-22 s12 s23^2 s34^3 s45 s51-4 s23^3 s34^3 s45 s51-3 s12 s23 s34^4 s45 s51+11 s23^2 s34^4 s45 s51+2 s23 s34^5 s45 s51+s12^2 s23^2 s34 s45^2 s51-6 s12^2 s23 s34^2 s45^2 s51-13 s12 s23^2 s34^2 s45^2 s51+2 s12^2 s34^3 s45^2 s51+16 s12 s23 s34^3 s45^2 s51+12 s23^2 s34^3 s45^2 s51-s12 s34^4 s45^2 s51-10 s23 s34^4 s45^2 s51-s34^5 s45^2 s51+5 s12 s23 s34^2 s45^3 s51-6 s12 s34^3 s45^3 s51-12 s23 s34^3 s45^3 s51+3 s34^4 s45^3 s51+4 s34^3 s45^4 s51-4 s12^3 s23^2 s34 s51^2+6 s12^2 s23^3 s34 s51^2+12 s12^2 s23^2 s34^2 s51^2-12 s12 s23^3 s34^2 s51^2-12 s12 s23^2 s34^3 s51^2+6 s23^3 s34^3 s51^2+4 s23^2 s34^4 s51^2-6 s12 s23^3 s34 s45 s51^2+s12^3 s34^2 s45 s51^2+3 s12^2 s23 s34^2 s45 s51^2+14 s12 s23^2 s34^2 s45 s51^2+6 s23^3 s34^2 s45 s51^2+s12^2 s34^3 s45 s51^2+5 s12 s23 s34^3 s45 s51^2-14 s23^2 s34^3 s45 s51^2-2 s12 s34^4 s45 s51^2-8 s23 s34^4 s45 s51^2+s12^2 s23 s34 s45^2 s51^2+4 s12 s23^2 s34 s45^2 s51^2-7 s12^2 s34^2 s45^2 s51^2-22 s12 s23 s34^2 s45^2 s51^2-18 s23^2 s34^2 s45^2 s51^2+10 s23 s34^3 s45^2 s51^2+4 s34^4 s45^2 s51^2-s12 s23 s34 s45^3 s51^2+12 s12 s34^2 s45^3 s51^2+18 s23 s34^2 s45^3 s51^2-2 s34^3 s45^3 s51^2-6 s34^2 s45^4 s51^2+s12^3 s23^2 s51^3+2 s12^2 s23^3 s51^3+s12 s23^4 s51^3+2 s12^3 s23 s34 s51^3-3 s12^2 s23^2 s34 s51^3+4 s12 s23^3 s34 s51^3-s23^4 s34 s51^3+s12^3 s34^2 s51^3+9 s12 s23^2 s34^2 s51^3-6 s23^3 s34^2 s51^3-s12^2 s34^3 s51^3-2 s12 s23 s34^3 s51^3-7 s23^2 s34^3 s51^3-s12^3 s23 s45 s51^3-4 s12^2 s23^2 s45 s51^3-3 s12 s23^3 s45 s51^3-2 s12^3 s34 s45 s51^3-10 s12^2 s23 s34 s45 s51^3-8 s12 s23^2 s34 s45 s51^3-4 s23^3 s34 s45 s51^3-5 s12^2 s34^2 s45 s51^3-5 s12 s23 s34^2 s45 s51^3+6 s23^2 s34^2 s45 s51^3+6 s12 s34^3 s45 s51^3+12 s23 s34^3 s45 s51^3+2 s12^2 s23 s45^2 s51^3+3 s12 s23^2 s45^2 s51^3+8 s12^2 s34 s45^2 s51^3+20 s12 s23 s34 s45^2 s51^3+12 s23^2 s34 s45^2 s51^3+6 s12 s34^2 s45^2 s51^3-6 s34^3 s45^2 s51^3-s12 s23 s45^3 s51^3-10 s12 s34 s45^3 s51^3-12 s23 s34 s45^3 s51^3-2 s34^2 s45^3 s51^3+4 s34 s45^4 s51^3-2 s12^3 s23 s51^4-4 s12^2 s23^2 s51^4-2 s12 s23^3 s51^4-2 s12^3 s34 s51^4-2 s12^2 s23 s34 s51^4-2 s12 s23^2 s34 s51^4+3 s23^3 s34 s51^4+2 s12^2 s34^2 s51^4+4 s12 s23 s34^2 s51^4+6 s23^2 s34^2 s51^4+s12^3 s45 s51^4+7 s12^2 s23 s45 s51^4+7 s12 s23^2 s45 s51^4+s23^3 s45 s51^4+7 s12^2 s34 s45 s51^4+7 s12 s23 s34 s45 s51^4+s23^2 s34 s45 s51^4-6 s12 s34^2 s45 s51^4-8 s23 s34^2 s45 s51^4-3 s12^2 s45^2 s51^4-8 s12 s23 s45^2 s51^4-3 s23^2 s45^2 s51^4-8 s12 s34 s45^2 s51^4-5 s23 s34 s45^2 s51^4+4 s34^2 s45^2 s51^4+3 s12 s45^3 s51^4+3 s23 s45^3 s51^4+3 s34 s45^3 s51^4-s45^4 s51^4+s12^3 s51^5+2 s12^2 s23 s51^5+s12 s23^2 s51^5-s12^2 s34 s51^5-2 s12 s23 s34 s51^5-2 s23^2 s34 s51^5-3 s12^2 s45 s51^5-4 s12 s23 s45 s51^5-s23^2 s45 s51^5+2 s12 s34 s45 s51^5+2 s23 s34 s45 s51^5+3 s12 s45^2 s51^5+2 s23 s45^2 s51^5-s34 s45^2 s51^5-s45^3 s51^5) tr5)/((s12-s34+s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s34 s45 (s23+s34-s51) (-s23+s45+s51) (s12 s23 s34-s23 s34^2+s34^2 s45+s12 s34 s51+2 s23 s34 s51-2 s34 s45 s51-s12 s51^2-s23 s51^2+s45 s51^2))/((s12-s34+s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s34 s45 (s23+s34-s51) (-s23+s45+s51) (s12^2 s23^2 s34-2 s12 s23^2 s34^2+s23^2 s34^3+2 s12 s23 s34^2 s45-2 s23 s34^3 s45+s34^3 s45^2+2 s12 s23^2 s34 s51-2 s23^2 s34^2 s51-s12 s23 s34 s45 s51+2 s12 s34^2 s45 s51+5 s23 s34^2 s45 s51-3 s34^2 s45^2 s51+s12^2 s23 s51^2+s12 s23^2 s51^2+s12^2 s34 s51^2+s12 s23 s34 s51^2+s23^2 s34 s51^2-s12 s23 s45 s51^2-4 s12 s34 s45 s51^2-4 s23 s34 s45 s51^2+3 s34 s45^2 s51^2-s12^2 s51^3-s12 s23 s51^3+2 s12 s45 s51^3+s23 s45 s51^3-s45^2 s51^3) tr5)/((s12-s34+s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s34 s45 (-s23+s45+s51) (s12^2 s23^2 s34-2 s12 s23^2 s34^2+s23^2 s34^3+2 s12 s23 s34^2 s45-2 s23 s34^3 s45+s34^3 s45^2+3 s12 s23^2 s34 s51+s12 s23 s34^2 s51-3 s23^2 s34^2 s51-s23 s34^3 s51-2 s12 s23 s34 s45 s51+s12 s34^2 s45 s51+6 s23 s34^2 s45 s51+s34^3 s45 s51-3 s34^2 s45^2 s51+3 s23^2 s34 s51^2+s12 s34^2 s51^2+3 s23 s34^2 s51^2-2 s12 s34 s45 s51^2-6 s23 s34 s45 s51^2-3 s34^2 s45 s51^2+3 s34 s45^2 s51^2-s12 s23 s51^3-s23^2 s51^3-2 s12 s34 s51^3-3 s23 s34 s51^3+s12 s45 s51^3+2 s23 s45 s51^3+3 s34 s45 s51^3-s45^2 s51^3+s12 s51^4+s23 s51^4-s45 s51^4))/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s34 s45 (-s23+s45+s51) (s12^3 s23^3 s34-3 s12^2 s23^3 s34^2+3 s12 s23^3 s34^3-s23^3 s34^4+3 s12^2 s23^2 s34^2 s45-6 s12 s23^2 s34^3 s45+3 s23^2 s34^4 s45+3 s12 s23 s34^3 s45^2-3 s23 s34^4 s45^2+s34^4 s45^3-s12^3 s23^2 s34 s51+3 s12^2 s23^3 s34 s51+3 s12^2 s23^2 s34^2 s51-6 s12 s23^3 s34^2 s51-3 s12 s23^2 s34^3 s51+3 s23^3 s34^3 s51+s23^2 s34^4 s51-s12^2 s23^2 s34 s45 s51+s12^2 s23 s34^2 s45 s51+11 s12 s23^2 s34^2 s45 s51+s12 s23 s34^3 s45 s51-10 s23^2 s34^3 s45 s51-2 s23 s34^4 s45 s51-5 s12 s23 s34^2 s45^2 s51+2 s12 s34^3 s45^2 s51+11 s23 s34^3 s45^2 s51+s34^4 s45^2 s51-4 s34^3 s45^3 s51-3 s12^2 s23^2 s34 s51^2+3 s12 s23^3 s34 s51^2+6 s12 s23^2 s34^2 s51^2-3 s23^3 s34^2 s51^2-3 s23^2 s34^3 s51^2-3 s12 s23^2 s34 s45 s51^2+s12^2 s34^2 s45 s51^2+2 s12 s23 s34^2 s45 s51^2+12 s23^2 s34^2 s45 s51^2+2 s12 s34^3 s45 s51^2+7 s23 s34^3 s45 s51^2+s12 s23 s34 s45^2 s51^2-6 s12 s34^2 s45^2 s51^2-15 s23 s34^2 s45^2 s51^2-4 s34^3 s45^2 s51^2+6 s34^2 s45^3 s51^2+s12^2 s23^2 s51^3+s12 s23^3 s51^3+2 s12^2 s23 s34 s51^3-s12 s23^2 s34 s51^3+s23^3 s34 s51^3+s12^2 s34^2 s51^3+s12 s23 s34^2 s51^3+3 s23^2 s34^2 s51^3-s12^2 s23 s45 s51^3-2 s12 s23^2 s45 s51^3-2 s12^2 s34 s45 s51^3-7 s12 s23 s34 s45 s51^3-6 s23^2 s34 s45 s51^3-6 s12 s34^2 s45 s51^3-9 s23 s34^2 s45 s51^3+s12 s23 s45^2 s51^3+6 s12 s34 s45^2 s51^3+9 s23 s34 s45^2 s51^3+6 s34^2 s45^2 s51^3-4 s34 s45^3 s51^3-2 s12^2 s23 s51^4-2 s12 s23^2 s51^4-2 s12^2 s34 s51^4-2 s12 s23 s34 s51^4-s23^2 s34 s51^4+s12^2 s45 s51^4+4 s12 s23 s45 s51^4+s23^2 s45 s51^4+6 s12 s34 s45 s51^4+5 s23 s34 s45 s51^4-2 s12 s45^2 s51^4-2 s23 s45^2 s51^4-4 s34 s45^2 s51^4+s45^3 s51^4+s12^2 s51^5+s12 s23 s51^5-2 s12 s45 s51^5-s23 s45 s51^5+s45^2 s51^5) tr5)/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 s45 (s23+s34-s51) (s12^3 s23-2 s12^2 s23 s34+s12 s23 s34^2-s12^2 s23 s45+s12^2 s34 s45+s12 s23 s34 s45-s12 s34^2 s45-s12 s34 s45^2+3 s12^2 s23 s51+s12^2 s34 s51-3 s12 s23 s34 s51-s12 s34^2 s51-s12^2 s45 s51-3 s12 s23 s45 s51+s12 s45^2 s51-s12^2 s51^2+s12 s23 s51^2-s23^2 s51^2+s12 s34 s51^2-s23 s34 s51^2+s12 s45 s51^2+s23 s51^3))/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s34 s45 (s23+s34-s51) (s12^4 s23^2-3 s12^3 s23^2 s34+3 s12^2 s23^2 s34^2-s12 s23^2 s34^3-s12^3 s23^2 s45+2 s12^3 s23 s34 s45+2 s12^2 s23^2 s34 s45-4 s12^2 s23 s34^2 s45-s12 s23^2 s34^2 s45+2 s12 s23 s34^3 s45-2 s12^2 s23 s34 s45^2+s12^2 s34^2 s45^2+2 s12 s23 s34^2 s45^2-s12 s34^3 s45^2-s12 s34^2 s45^3-s12^4 s23 s51+3 s12^3 s23^2 s51+3 s12^3 s23 s34 s51-6 s12^2 s23^2 s34 s51-3 s12^2 s23 s34^2 s51+3 s12 s23^2 s34^2 s51+s12 s23 s34^3 s51+s12^3 s23 s45 s51-3 s12^2 s23^2 s45 s51+s12^3 s34 s45 s51+3 s12^2 s23 s34 s45 s51+3 s12 s23^2 s34 s45 s51-4 s12 s23 s34^2 s45 s51-s12 s34^3 s45 s51-3 s12^2 s34 s45^2 s51-5 s12 s23 s34 s45^2 s51+s12 s34^2 s45^2 s51+2 s12 s34 s45^3 s51-2 s12^3 s23 s51^2+5 s12^2 s23^2 s51^2+s12 s23^3 s51^2+s12^3 s34 s51^2+7 s12^2 s23 s34 s51^2-4 s12 s23^2 s34 s51^2-s23^3 s34 s51^2-s12^2 s34^2 s51^2-5 s12 s23 s34^2 s51^2-s23^2 s34^2 s51^2-s12^3 s45 s51^2-s12^2 s23 s45 s51^2-6 s12 s23^2 s45 s51^2-2 s12^2 s34 s45 s51^2-3 s12 s23 s34 s45 s51^2+s23^2 s34 s45 s51^2+2 s12 s34^2 s45 s51^2+s23 s34^2 s45 s51^2+2 s12^2 s45^2 s51^2+3 s12 s23 s45^2 s51^2+s12 s34 s45^2 s51^2-s12 s45^3 s51^2-s12^3 s51^3-5 s12^2 s23 s51^3+s12^2 s34 s51^3+5 s12 s23 s34 s51^3+s23^2 s34 s51^3+2 s12^2 s45 s51^3+5 s12 s23 s45 s51^3-s23^2 s45 s51^3-s12 s34 s45 s51^3-2 s23 s34 s45 s51^3-s12 s45^2 s51^3-s12 s23 s51^4+s23 s45 s51^4) tr5)/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 s45 (s12^4 s23^2-3 s12^3 s23^2 s34+3 s12^2 s23^2 s34^2-s12 s23^2 s34^3-s12^3 s23^2 s45+2 s12^3 s23 s34 s45+2 s12^2 s23^2 s34 s45-4 s12^2 s23 s34^2 s45-s12 s23^2 s34^2 s45+2 s12 s23 s34^3 s45-2 s12^2 s23 s34 s45^2+s12^2 s34^2 s45^2+2 s12 s23 s34^2 s45^2-s12 s34^3 s45^2-s12 s34^2 s45^3-s12^4 s23 s51+4 s12^3 s23^2 s51+4 s12^3 s23 s34 s51-8 s12^2 s23^2 s34 s51-5 s12^2 s23 s34^2 s51+4 s12 s23^2 s34^2 s51+2 s12 s23 s34^3 s51-4 s12^2 s23^2 s45 s51+4 s12^2 s23 s34 s45 s51+4 s12 s23^2 s34 s45 s51+2 s12^2 s34^2 s45 s51-4 s12 s23 s34^2 s45 s51-2 s12 s34^3 s45 s51+s12^2 s23 s45^2 s51-2 s12^2 s34 s45^2 s51-6 s12 s23 s34 s45^2 s51+2 s12 s34 s45^3 s51-4 s12^3 s23 s51^2+6 s12^2 s23^2 s51^2+12 s12^2 s23 s34 s51^2-6 s12 s23^2 s34 s51^2+s12^2 s34^2 s51^2-8 s12 s23 s34^2 s51^2-s12 s34^3 s51^2-6 s12 s23^2 s45 s51^2-4 s12^2 s34 s45 s51^2-4 s12 s23 s34 s45 s51^2+3 s12 s34^2 s45 s51^2+s12^2 s45^2 s51^2+4 s12 s23 s45^2 s51^2+3 s12 s34 s45^2 s51^2-s12 s45^3 s51^2-7 s12^2 s23 s51^3+2 s12 s23^2 s51^3-s23^3 s51^3-2 s12^2 s34 s51^3+8 s12 s23 s34 s51^3-2 s23^2 s34 s51^3+2 s12 s34^2 s51^3-s23 s34^2 s51^3+2 s12^2 s45 s51^3+6 s12 s23 s45 s51^3-2 s12 s45^2 s51^3+s12^2 s51^4-2 s12 s23 s51^4+2 s23^2 s51^4-s12 s34 s51^4+2 s23 s34 s51^4-s12 s45 s51^4-s23 s51^5))/((s12-s34+s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s34 s45 (s12^5 s23^3-4 s12^4 s23^3 s34+6 s12^3 s23^3 s34^2-4 s12^2 s23^3 s34^3+s12 s23^3 s34^4-s12^4 s23^3 s45+3 s12^4 s23^2 s34 s45+3 s12^3 s23^3 s34 s45-9 s12^3 s23^2 s34^2 s45-3 s12^2 s23^3 s34^2 s45+9 s12^2 s23^2 s34^3 s45+s12 s23^3 s34^3 s45-3 s12 s23^2 s34^4 s45-3 s12^3 s23^2 s34 s45^2+3 s12^3 s23 s34^2 s45^2+6 s12^2 s23^2 s34^2 s45^2-6 s12^2 s23 s34^3 s45^2-3 s12 s23^2 s34^3 s45^2+3 s12 s23 s34^4 s45^2-3 s12^2 s23 s34^2 s45^3+s12^2 s34^3 s45^3+3 s12 s23 s34^3 s45^3-s12 s34^4 s45^3-s12 s34^3 s45^4-2 s12^5 s23^2 s51+4 s12^4 s23^3 s51+8 s12^4 s23^2 s34 s51-12 s12^3 s23^3 s34 s51-12 s12^3 s23^2 s34^2 s51+12 s12^2 s23^3 s34^2 s51+8 s12^2 s23^2 s34^3 s51-4 s12 s23^3 s34^3 s51-2 s12 s23^2 s34^4 s51+2 s12^4 s23^2 s45 s51-4 s12^3 s23^3 s45 s51-s12^4 s23 s34 s45 s51+5 s12^3 s23^2 s34 s45 s51+8 s12^2 s23^3 s34 s45 s51+6 s12^3 s23 s34^2 s45 s51-16 s12^2 s23^2 s34^2 s45 s51-4 s12 s23^3 s34^2 s45 s51-9 s12^2 s23 s34^3 s45 s51+9 s12 s23^2 s34^3 s45 s51+4 s12 s23 s34^4 s45 s51-2 s12^3 s23 s34 s45^2 s51-11 s12^2 s23^2 s34 s45^2 s51+s12^3 s34^2 s45^2 s51+8 s12^2 s23 s34^2 s45^2 s51+11 s12 s23^2 s34^2 s45^2 s51+s12^2 s34^3 s45^2 s51-6 s12 s23 s34^3 s45^2 s51-2 s12 s34^4 s45^2 s51+3 s12^2 s23 s34 s45^3 s51-4 s12^2 s34^2 s45^3 s51-10 s12 s23 s34^2 s45^3 s51+s12 s34^3 s45^3 s51+3 s12 s34^2 s45^4 s51+s12^5 s23 s51^2-8 s12^4 s23^2 s51^2+6 s12^3 s23^3 s51^2-4 s12^4 s23 s34 s51^2+24 s12^3 s23^2 s34 s51^2-12 s12^2 s23^3 s34 s51^2+6 s12^3 s23 s34^2 s51^2-24 s12^2 s23^2 s34^2 s51^2+6 s12 s23^3 s34^2 s51^2-4 s12^2 s23 s34^3 s51^2+8 s12 s23^2 s34^3 s51^2+s12 s23 s34^4 s51^2-s12^4 s23 s45 s51^2+8 s12^3 s23^2 s45 s51^2-6 s12^2 s23^3 s45 s51^2-2 s12^2 s23^2 s34 s45 s51^2+6 s12 s23^3 s34 s45 s51^2+2 s12^3 s34^2 s45 s51^2+14 s12^2 s23 s34^2 s45 s51^2-6 s12 s23^2 s34^2 s45 s51^2-s12^2 s34^3 s45 s51^2-13 s12 s23 s34^3 s45 s51^2-s12 s34^4 s45 s51^2-2 s12^3 s34 s45^2 s51^2-8 s12^2 s23 s34 s45^2 s51^2-14 s12 s23^2 s34 s45^2 s51^2-6 s12^2 s34^2 s45^2 s51^2-3 s12 s23 s34^2 s45^2 s51^2+5 s12 s34^3 s45^2 s51^2+5 s12^2 s34 s45^3 s51^2+11 s12 s23 s34 s45^3 s51^2+3 s12 s34^2 s45^3 s51^2-3 s12 s34 s45^4 s51^2+4 s12^4 s23 s51^3-11 s12^3 s23^2 s51^3+6 s12^2 s23^3 s51^3+s12 s23^4 s51^3-10 s12^3 s23 s34 s51^3+27 s12^2 s23^2 s34 s51^3-4 s12 s23^3 s34 s51^3-s23^4 s34 s51^3+s12^3 s34^2 s51^3+12 s12^2 s23 s34^2 s51^3-15 s12 s23^2 s34^2 s51^3-2 s23^3 s34^2 s51^3-s12^2 s34^3 s51^3-6 s12 s23 s34^3 s51^3-s23^2 s34^3 s51^3-6 s12^3 s23 s45 s51^3+6 s12^2 s23^2 s45 s51^3-8 s12 s23^3 s45 s51^3-4 s12^3 s34 s45 s51^3-7 s12^2 s23 s34 s45 s51^3-14 s12 s23^2 s34 s45 s51^3+s23^3 s34 s45 s51^3+8 s12 s23 s34^2 s45 s51^3+2 s23^2 s34^2 s45 s51^3+3 s12 s34^3 s45 s51^3+s23 s34^3 s45 s51^3+s12^3 s45^2 s51^3+6 s12^2 s23 s45^2 s51^3+6 s12 s23^2 s45^2 s51^3+9 s12^2 s34 s45^2 s51^3+12 s12 s23 s34 s45^2 s51^3-3 s12 s34^2 s45^2 s51^3-2 s12^2 s45^3 s51^3-4 s12 s23 s45^3 s51^3-5 s12 s34 s45^3 s51^3+s12 s45^4 s51^3+4 s12^3 s23 s51^4-12 s12^2 s23^2 s51^4-s12 s23^3 s51^4-2 s12^3 s34 s51^4-14 s12^2 s23 s34 s51^4+10 s12 s23^2 s34 s51^4+2 s23^3 s34 s51^4+2 s12^2 s34^2 s51^4+10 s12 s23 s34^2 s51^4+2 s23^2 s34^2 s51^4+2 s12^3 s45 s51^4+2 s12^2 s23 s45 s51^4+14 s12 s23^2 s45 s51^4-s23^3 s45 s51^4+3 s12^2 s34 s45 s51^4+7 s12 s23 s34 s45 s51^4-4 s23^2 s34 s45 s51^4-3 s12 s34^2 s45 s51^4-3 s23 s34^2 s45 s51^4-4 s12^2 s45^2 s51^4-6 s12 s23 s45^2 s51^4-s12 s34 s45^2 s51^4+2 s12 s45^3 s51^4+s12^3 s51^5+6 s12^2 s23 s51^5-s12 s23^2 s51^5-s12^2 s34 s51^5-6 s12 s23 s34 s51^5-s23^2 s34 s51^5-2 s12^2 s45 s51^5-6 s12 s23 s45 s51^5+2 s23^2 s45 s51^5+s12 s34 s45 s51^5+3 s23 s34 s45 s51^5+s12 s45^2 s51^5+s12 s23 s51^6-s23 s45 s51^6) tr5)/((s12-s34+s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12^2 s23 s34 s45 (s23+s34-s51) (s12 s23-s23 s34+s34 s45+2 s23 s51+s34 s51-s45 s51-s51^2))/((s12-s34+s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12^2 s23 s34 s45 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-s12^2 s23 s51+2 s12 s23^2 s51+2 s12 s23 s34 s51-2 s23^2 s34 s51-s23 s34^2 s51+s12 s34 s45 s51+4 s23 s34 s45 s51+s34^2 s45 s51-2 s34 s45^2 s51-s12 s23 s51^2+2 s23^2 s51^2+s12 s34 s51^2+3 s23 s34 s51^2-s12 s45 s51^2-2 s23 s45 s51^2-2 s34 s45 s51^2+s45^2 s51^2-s12 s51^3-2 s23 s51^3+s45 s51^3) tr5)/((s12-s34+s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12^2 s23 s34 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-s12^2 s23 s51+3 s12 s23^2 s51+3 s12 s23 s34 s51-3 s23^2 s34 s51-2 s23 s34^2 s51-s12 s23 s45 s51+5 s23 s34 s45 s51+2 s34^2 s45 s51-2 s34 s45^2 s51-3 s12 s23 s51^2+3 s23^2 s51^2+6 s23 s34 s51^2+s34^2 s51^2-3 s23 s45 s51^2-4 s34 s45 s51^2+s45^2 s51^2-4 s23 s51^3-2 s34 s51^3+2 s45 s51^3+s51^4))/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12^2 s23 s34 s45 (s12^3 s23^3-3 s12^2 s23^3 s34+3 s12 s23^3 s34^2-s23^3 s34^3+3 s12^2 s23^2 s34 s45-6 s12 s23^2 s34^2 s45+3 s23^2 s34^3 s45+3 s12 s23 s34^2 s45^2-3 s23 s34^3 s45^2+s34^3 s45^3-2 s12^3 s23^2 s51+3 s12^2 s23^3 s51+6 s12^2 s23^2 s34 s51-6 s12 s23^3 s34 s51-6 s12 s23^2 s34^2 s51+3 s23^3 s34^2 s51+2 s23^2 s34^3 s51-s12^2 s23 s34 s45 s51+9 s12 s23^2 s34 s45 s51+5 s12 s23 s34^2 s45 s51-9 s23^2 s34^2 s45 s51-4 s23 s34^3 s45 s51-3 s12 s23 s34 s45^2 s51+s12 s34^2 s45^2 s51+9 s23 s34^2 s45^2 s51+2 s34^3 s45^2 s51-3 s34^2 s45^3 s51+s12^3 s23 s51^2-6 s12^2 s23^2 s51^2+3 s12 s23^3 s51^2-3 s12^2 s23 s34 s51^2+12 s12 s23^2 s34 s51^2-3 s23^3 s34 s51^2+3 s12 s23 s34^2 s51^2-6 s23^2 s34^2 s51^2-s23 s34^3 s51^2-3 s12 s23 s34 s45 s51^2+9 s23^2 s34 s45 s51^2+2 s12 s34^2 s45 s51^2+12 s23 s34^2 s45 s51^2+s34^3 s45 s51^2-2 s12 s34 s45^2 s51^2-9 s23 s34 s45^2 s51^2-6 s34^2 s45^2 s51^2+3 s34 s45^3 s51^2+3 s12^2 s23 s51^3-5 s12 s23^2 s51^3+2 s23^3 s51^3-4 s12 s23 s34 s51^3+8 s23^2 s34 s51^3+s12 s34^2 s51^3+4 s23 s34^2 s51^3-2 s12 s23 s45 s51^3-3 s23^2 s45 s51^3-4 s12 s34 s45 s51^3-12 s23 s34 s45 s51^3-3 s34^2 s45 s51^3+s12 s45^2 s51^3+3 s23 s45^2 s51^3+6 s34 s45^2 s51^3-s45^3 s51^3+s12 s23 s51^4-4 s23^2 s51^4-2 s12 s34 s51^4-5 s23 s34 s51^4+2 s12 s45 s51^4+4 s23 s45 s51^4+3 s34 s45 s51^4-2 s45^2 s51^4+s12 s51^5+2 s23 s51^5-s45 s51^5) tr5)/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s34 s45 (s23+s34-s51) (-s23+s45+s51) (s12^3 s23-2 s12^2 s23 s34+s12 s23 s34^2-s12^2 s23 s45+s12^2 s34 s45+s12 s23 s34 s45-s12 s34^2 s45-s12 s34 s45^2+s12^3 s51+3 s12^2 s23 s51-s12^2 s34 s51-3 s12 s23 s34 s51-2 s12^2 s45 s51-3 s12 s23 s45 s51+s12 s34 s45 s51+s12 s45^2 s51-s23^2 s51^2))/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s34 s45 (s23+s34-s51) (-s23+s45+s51) (s12^4 s23^2-3 s12^3 s23^2 s34+3 s12^2 s23^2 s34^2-s12 s23^2 s34^3-s12^3 s23^2 s45+2 s12^3 s23 s34 s45+2 s12^2 s23^2 s34 s45-4 s12^2 s23 s34^2 s45-s12 s23^2 s34^2 s45+2 s12 s23 s34^3 s45-2 s12^2 s23 s34 s45^2+s12^2 s34^2 s45^2+2 s12 s23 s34^2 s45^2-s12 s34^3 s45^2-s12 s34^2 s45^3+3 s12^3 s23^2 s51-6 s12^2 s23^2 s34 s51+3 s12 s23^2 s34^2 s51-3 s12^2 s23^2 s45 s51+2 s12^3 s34 s45 s51+5 s12^2 s23 s34 s45 s51+3 s12 s23^2 s34 s45 s51-2 s12^2 s34^2 s45 s51-5 s12 s23 s34^2 s45 s51-4 s12^2 s34 s45^2 s51-5 s12 s23 s34 s45^2 s51+2 s12 s34^2 s45^2 s51+2 s12 s34 s45^3 s51+s12^4 s51^2+3 s12^3 s23 s51^2+6 s12^2 s23^2 s51^2+s12 s23^3 s51^2-s12^3 s34 s51^2-3 s12^2 s23 s34 s51^2-6 s12 s23^2 s34 s51^2-s23^3 s34 s51^2-3 s12^3 s45 s51^2-6 s12^2 s23 s45 s51^2-6 s12 s23^2 s45 s51^2+2 s12^2 s34 s45 s51^2+3 s12 s23 s34 s45 s51^2+s23^2 s34 s45 s51^2+3 s12^2 s45^2 s51^2+3 s12 s23 s45^2 s51^2-s12 s34 s45^2 s51^2-s12 s45^3 s51^2+s12 s23^2 s51^3-s23^2 s45 s51^3) tr5)/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s34 s45 (-s23+s45+s51) (s12^4 s23^2-3 s12^3 s23^2 s34+3 s12^2 s23^2 s34^2-s12 s23^2 s34^3-s12^3 s23^2 s45+2 s12^3 s23 s34 s45+2 s12^2 s23^2 s34 s45-4 s12^2 s23 s34^2 s45-s12 s23^2 s34^2 s45+2 s12 s23 s34^3 s45-2 s12^2 s23 s34 s45^2+s12^2 s34^2 s45^2+2 s12 s23 s34^2 s45^2-s12 s34^3 s45^2-s12 s34^2 s45^3+4 s12^3 s23^2 s51+s12^3 s23 s34 s51-8 s12^2 s23^2 s34 s51-2 s12^2 s23 s34^2 s51+4 s12 s23^2 s34^2 s51+s12 s23 s34^3 s51-s12^3 s23 s45 s51-4 s12^2 s23^2 s45 s51+s12^3 s34 s45 s51+6 s12^2 s23 s34 s45 s51+4 s12 s23^2 s34 s45 s51-5 s12 s23 s34^2 s45 s51-s12 s34^3 s45 s51+s12^2 s23 s45^2 s51-3 s12^2 s34 s45^2 s51-6 s12 s23 s34 s45^2 s51+s12 s34^2 s45^2 s51+2 s12 s34 s45^3 s51+6 s12^2 s23^2 s51^2+s12^3 s34 s51^2+4 s12^2 s23 s34 s51^2-6 s12 s23^2 s34 s51^2-s12^2 s34^2 s51^2-4 s12 s23 s34^2 s51^2-s12^3 s45 s51^2-4 s12^2 s23 s45 s51^2-6 s12 s23^2 s45 s51^2-2 s12^2 s34 s45 s51^2+2 s12 s34^2 s45 s51^2+2 s12^2 s45^2 s51^2+4 s12 s23 s45^2 s51^2+s12 s34 s45^2 s51^2-s12 s45^3 s51^2-s12^3 s51^3-3 s12^2 s23 s51^3+s12 s23^2 s51^3-s23^3 s51^3+s12^2 s34 s51^3+3 s12 s23 s34 s51^3-s23^2 s34 s51^3+2 s12^2 s45 s51^3+3 s12 s23 s45 s51^3-s12 s34 s45 s51^3-s12 s45^2 s51^3+s23^2 s51^4))/((s12-s34+s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s34 s45 (-s23+s45+s51) (s12^5 s23^3-4 s12^4 s23^3 s34+6 s12^3 s23^3 s34^2-4 s12^2 s23^3 s34^3+s12 s23^3 s34^4-s12^4 s23^3 s45+3 s12^4 s23^2 s34 s45+3 s12^3 s23^3 s34 s45-9 s12^3 s23^2 s34^2 s45-3 s12^2 s23^3 s34^2 s45+9 s12^2 s23^2 s34^3 s45+s12 s23^3 s34^3 s45-3 s12 s23^2 s34^4 s45-3 s12^3 s23^2 s34 s45^2+3 s12^3 s23 s34^2 s45^2+6 s12^2 s23^2 s34^2 s45^2-6 s12^2 s23 s34^3 s45^2-3 s12 s23^2 s34^3 s45^2+3 s12 s23 s34^4 s45^2-3 s12^2 s23 s34^2 s45^3+s12^2 s34^3 s45^3+3 s12 s23 s34^3 s45^3-s12 s34^4 s45^3-s12 s34^3 s45^4-s12^5 s23^2 s51+4 s12^4 s23^3 s51+4 s12^4 s23^2 s34 s51-12 s12^3 s23^3 s34 s51-6 s12^3 s23^2 s34^2 s51+12 s12^2 s23^3 s34^2 s51+4 s12^2 s23^2 s34^3 s51-4 s12 s23^3 s34^3 s51-s12 s23^2 s34^4 s51+s12^4 s23^2 s45 s51-4 s12^3 s23^3 s45 s51+s12^4 s23 s34 s45 s51+8 s12^3 s23^2 s34 s45 s51+8 s12^2 s23^3 s34 s45 s51-19 s12^2 s23^2 s34^2 s45 s51-4 s12 s23^3 s34^2 s45 s51-3 s12^2 s23 s34^3 s45 s51+10 s12 s23^2 s34^3 s45 s51+2 s12 s23 s34^4 s45 s51-4 s12^3 s23 s34 s45^2 s51-11 s12^2 s23^2 s34 s45^2 s51+2 s12^3 s34^2 s45^2 s51+12 s12^2 s23 s34^2 s45^2 s51+11 s12 s23^2 s34^2 s45^2 s51-s12^2 s34^3 s45^2 s51-8 s12 s23 s34^3 s45^2 s51-s12 s34^4 s45^2 s51+3 s12^2 s23 s34 s45^3 s51-5 s12^2 s34^2 s45^3 s51-10 s12 s23 s34^2 s45^3 s51+2 s12 s34^3 s45^3 s51+3 s12 s34^2 s45^4 s51-4 s12^4 s23^2 s51^2+6 s12^3 s23^3 s51^2+12 s12^3 s23^2 s34 s51^2-12 s12^2 s23^3 s34 s51^2-12 s12^2 s23^2 s34^2 s51^2+6 s12 s23^3 s34^2 s51^2+4 s12 s23^2 s34^3 s51^2+4 s12^3 s23^2 s45 s51^2-6 s12^2 s23^3 s45 s51^2+s12^4 s34 s45 s51^2+4 s12^3 s23 s34 s45 s51^2+6 s12^2 s23^2 s34 s45 s51^2+6 s12 s23^3 s34 s45 s51^2+s12^3 s34^2 s45 s51^2+3 s12^2 s23 s34^2 s45 s51^2-10 s12 s23^2 s34^2 s45 s51^2-2 s12^2 s34^3 s45 s51^2-7 s12 s23 s34^3 s45 s51^2-5 s12^3 s34 s45^2 s51^2-15 s12^2 s23 s34 s45^2 s51^2-14 s12 s23^2 s34 s45^2 s51^2-s12^2 s34^2 s45^2 s51^2+4 s12 s23 s34^2 s45^2 s51^2+3 s12 s34^3 s45^2 s51^2+7 s12^2 s34 s45^3 s51^2+11 s12 s23 s34 s45^3 s51^2-3 s12 s34 s45^4 s51^2+s12^4 s23 s51^3-3 s12^3 s23^2 s51^3+7 s12^2 s23^3 s51^3+s12 s23^4 s51^3+s12^4 s34 s51^3+2 s12^3 s23 s34 s51^3+12 s12^2 s23^2 s34 s51^3-6 s12 s23^3 s34 s51^3-s23^4 s34 s51^3-s12^3 s34^2 s51^3-3 s12^2 s23 s34^2 s51^3-9 s12 s23^2 s34^2 s51^3-s23^3 s34^2 s51^3-s12^4 s45 s51^3-6 s12^3 s23 s45 s51^3-3 s12^2 s23^2 s45 s51^3-8 s12 s23^3 s45 s51^3-4 s12^3 s34 s45 s51^3-6 s12^2 s23 s34 s45 s51^3-4 s12 s23^2 s34 s45 s51^3+s23^3 s34 s45 s51^3+4 s12^2 s34^2 s45 s51^3+8 s12 s23 s34^2 s45 s51^3+s23^2 s34^2 s45 s51^3+3 s12^3 s45^2 s51^3+9 s12^2 s23 s45^2 s51^3+6 s12 s23^2 s45^2 s51^3+5 s12^2 s34 s45^2 s51^3+4 s12 s23 s34 s45^2 s51^3-3 s12 s34^2 s45^2 s51^3-3 s12^2 s45^3 s51^3-4 s12 s23 s45^3 s51^3-2 s12 s34 s45^3 s51^3+s12 s45^4 s51^3-s12^4 s51^4-3 s12^3 s23 s51^4-7 s12^2 s23^2 s51^4+s12^3 s34 s51^4+3 s12^2 s23 s34 s51^4+7 s12 s23^2 s34 s51^4+s23^3 s34 s51^4+3 s12^3 s45 s51^4+6 s12^2 s23 s45 s51^4+7 s12 s23^2 s45 s51^4-s23^3 s45 s51^4-2 s12^2 s34 s45 s51^4-3 s12 s23 s34 s45 s51^4-2 s23^2 s34 s45 s51^4-3 s12^2 s45^2 s51^4-3 s12 s23 s45^2 s51^4+s12 s34 s45^2 s51^4+s12 s45^3 s51^4-s12 s23^2 s51^5+s23^2 s45 s51^5) tr5)/((s12-s34+s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12^2 s34 s45 (s23+s34-s51) (-s23+s45+s51) (s12 s23-s23 s34+s34 s45+s12 s51+2 s23 s51-s45 s51))/((s12-s34+s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12^2 s34 s45 (s23+s34-s51) (-s23+s45+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2+2 s12 s23^2 s51-2 s23^2 s34 s51+2 s12 s34 s45 s51+4 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2+2 s12 s23 s51^2+2 s23^2 s51^2-2 s12 s45 s51^2-2 s23 s45 s51^2+s45^2 s51^2) tr5)/((s12-s34+s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12^2 s34 s45 (-s23+s45+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2+3 s12 s23^2 s51+s12 s23 s34 s51-3 s23^2 s34 s51-s23 s34^2 s51-s12 s23 s45 s51+s12 s34 s45 s51+5 s23 s34 s45 s51+s34^2 s45 s51-2 s34 s45^2 s51+3 s23^2 s51^2+s12 s34 s51^2+3 s23 s34 s51^2-s12 s45 s51^2-3 s23 s45 s51^2-2 s34 s45 s51^2+s45^2 s51^2-s12 s51^3-2 s23 s51^3+s45 s51^3))/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12^2 s34 s45 (-s23+s45+s51) (s12^3 s23^3-3 s12^2 s23^3 s34+3 s12 s23^3 s34^2-s23^3 s34^3+3 s12^2 s23^2 s34 s45-6 s12 s23^2 s34^2 s45+3 s23^2 s34^3 s45+3 s12 s23 s34^2 s45^2-3 s23 s34^3 s45^2+s34^3 s45^3-s12^3 s23^2 s51+3 s12^2 s23^3 s51+3 s12^2 s23^2 s34 s51-6 s12 s23^3 s34 s51-3 s12 s23^2 s34^2 s51+3 s23^3 s34^2 s51+s23^2 s34^3 s51+s12^2 s23 s34 s45 s51+9 s12 s23^2 s34 s45 s51+s12 s23 s34^2 s45 s51-9 s23^2 s34^2 s45 s51-2 s23 s34^3 s45 s51-3 s12 s23 s34 s45^2 s51+2 s12 s34^2 s45^2 s51+9 s23 s34^2 s45^2 s51+s34^3 s45^2 s51-3 s34^2 s45^3 s51-3 s12^2 s23^2 s51^2+3 s12 s23^3 s51^2+6 s12 s23^2 s34 s51^2-3 s23^3 s34 s51^2-3 s23^2 s34^2 s51^2+s12^2 s34 s45 s51^2+3 s12 s23 s34 s45 s51^2+9 s23^2 s34 s45 s51^2+2 s12 s34^2 s45 s51^2+6 s23 s34^2 s45 s51^2-4 s12 s34 s45^2 s51^2-9 s23 s34 s45^2 s51^2-3 s34^2 s45^2 s51^2+3 s34 s45^3 s51^2+s12^2 s23 s51^3-s12 s23^2 s51^3+2 s23^3 s51^3+s12^2 s34 s51^3+2 s12 s23 s34 s51^3+4 s23^2 s34 s51^3-s12^2 s45 s51^3-4 s12 s23 s45 s51^3-3 s23^2 s45 s51^3-4 s12 s34 s45 s51^3-6 s23 s34 s45 s51^3+2 s12 s45^2 s51^3+3 s23 s45^2 s51^3+3 s34 s45^2 s51^3-s45^3 s51^3-s12^2 s51^4-2 s12 s23 s51^4-2 s23^2 s51^4+2 s12 s45 s51^4+2 s23 s45 s51^4-s45^2 s51^4) tr5)/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 s45 (s23+s34-s51) (s12^2 s23 s34-2 s12 s23 s34^2+s23 s34^3-s12 s23 s34 s45+s12 s34^2 s45+s23 s34^2 s45-s34^3 s45-s34^2 s45^2+s12^2 s34 s51+3 s12 s23 s34 s51-s12 s34^2 s51-3 s23 s34^2 s51-3 s12 s34 s45 s51-3 s23 s34 s45 s51+2 s34^2 s45 s51+2 s34 s45^2 s51-s12^2 s51^2-2 s12 s23 s51^2-s23^2 s51^2+s12 s34 s51^2+2 s23 s34 s51^2+2 s12 s45 s51^2+2 s23 s45 s51^2-s34 s45 s51^2-s45^2 s51^2))/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s34 s45 (s23+s34-s51) (s12^3 s23^2 s34-3 s12^2 s23^2 s34^2+3 s12 s23^2 s34^3-s23^2 s34^4-s12^2 s23^2 s34 s45+2 s12^2 s23 s34^2 s45+2 s12 s23^2 s34^2 s45-4 s12 s23 s34^3 s45-s23^2 s34^3 s45+2 s23 s34^4 s45-2 s12 s23 s34^2 s45^2+s12 s34^3 s45^2+2 s23 s34^3 s45^2-s34^4 s45^2-s34^3 s45^3+3 s12^2 s23^2 s34 s51-6 s12 s23^2 s34^2 s51+3 s23^2 s34^3 s51-s12^2 s23 s34 s45 s51-3 s12 s23^2 s34 s45 s51+2 s12^2 s34^2 s45 s51+7 s12 s23 s34^2 s45 s51+3 s23^2 s34^2 s45 s51-2 s12 s34^3 s45 s51-6 s23 s34^3 s45 s51+s12 s23 s34 s45^2 s51-5 s12 s34^2 s45^2 s51-6 s23 s34^2 s45^2 s51+3 s34^3 s45^2 s51+3 s34^2 s45^3 s51+s12^3 s23 s51^2+2 s12^2 s23^2 s51^2+s12 s23^3 s51^2+s12^3 s34 s51^2+s12^2 s23 s34 s51^2+2 s12 s23^2 s34 s51^2-s23^3 s34 s51^2-s12^2 s34^2 s51^2-2 s12 s23 s34^2 s51^2-4 s23^2 s34^2 s51^2-2 s12^2 s23 s45 s51^2-2 s12 s23^2 s45 s51^2-5 s12^2 s34 s45 s51^2-7 s12 s23 s34 s45 s51^2-3 s23^2 s34 s45 s51^2+4 s12 s34^2 s45 s51^2+6 s23 s34^2 s45 s51^2+s12 s23 s45^2 s51^2+7 s12 s34 s45^2 s51^2+6 s23 s34 s45^2 s51^2-3 s34^2 s45^2 s51^2-3 s34 s45^3 s51^2-s12^3 s51^3-2 s12^2 s23 s51^3-s12 s23^2 s51^3+s12^2 s34 s51^3+2 s12 s23 s34 s51^3+2 s23^2 s34 s51^3+3 s12^2 s45 s51^3+4 s12 s23 s45 s51^3+s23^2 s45 s51^3-2 s12 s34 s45 s51^3-2 s23 s34 s45 s51^3-3 s12 s45^2 s51^3-2 s23 s45^2 s51^3+s34 s45^2 s51^3+s45^3 s51^3) tr5)/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 s45 (s12^3 s23^2 s34-3 s12^2 s23^2 s34^2+3 s12 s23^2 s34^3-s23^2 s34^4-s12^2 s23^2 s34 s45+2 s12^2 s23 s34^2 s45+2 s12 s23^2 s34^2 s45-4 s12 s23 s34^3 s45-s23^2 s34^3 s45+2 s23 s34^4 s45-2 s12 s23 s34^2 s45^2+s12 s34^3 s45^2+2 s23 s34^3 s45^2-s34^4 s45^2-s34^3 s45^3+4 s12^2 s23^2 s34 s51+s12^2 s23 s34^2 s51-8 s12 s23^2 s34^2 s51-2 s12 s23 s34^3 s51+4 s23^2 s34^3 s51+s23 s34^4 s51-2 s12^2 s23 s34 s45 s51-4 s12 s23^2 s34 s45 s51+s12^2 s34^2 s45 s51+8 s12 s23 s34^2 s45 s51+4 s23^2 s34^2 s45 s51-6 s23 s34^3 s45 s51-s34^4 s45 s51+2 s12 s23 s34 s45^2 s51-4 s12 s34^2 s45^2 s51-7 s23 s34^2 s45^2 s51+2 s34^3 s45^2 s51+3 s34^2 s45^3 s51+6 s12 s23^2 s34 s51^2+s12^2 s34^2 s51^2+4 s12 s23 s34^2 s51^2-6 s23^2 s34^2 s51^2-s12 s34^3 s51^2-4 s23 s34^3 s51^2-2 s12^2 s34 s45 s51^2-8 s12 s23 s34 s45 s51^2-6 s23^2 s34 s45 s51^2-2 s12 s34^2 s45 s51^2+4 s23 s34^2 s45 s51^2+3 s34^3 s45 s51^2+5 s12 s34 s45^2 s51^2+8 s23 s34 s45^2 s51^2-3 s34 s45^3 s51^2-s12^2 s23 s51^3-2 s12 s23^2 s51^3-s23^3 s51^3-2 s12^2 s34 s51^3-4 s12 s23 s34 s51^3+2 s23^2 s34 s51^3+2 s12 s34^2 s51^3+5 s23 s34^2 s51^3+s12^2 s45 s51^3+4 s12 s23 s45 s51^3+3 s23^2 s45 s51^3+4 s12 s34 s45 s51^3+2 s23 s34 s45 s51^3-3 s34^2 s45 s51^3-2 s12 s45^2 s51^3-3 s23 s45^2 s51^3-2 s34 s45^2 s51^3+s45^3 s51^3+s12^2 s51^4+2 s12 s23 s51^4+s23^2 s51^4-s12 s34 s51^4-2 s23 s34 s51^4-2 s12 s45 s51^4-2 s23 s45 s51^4+s34 s45 s51^4+s45^2 s51^4))/((s12-s34+s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s34 s45 (s12^4 s23^3 s34-4 s12^3 s23^3 s34^2+6 s12^2 s23^3 s34^3-4 s12 s23^3 s34^4+s23^3 s34^5-s12^3 s23^3 s34 s45+3 s12^3 s23^2 s34^2 s45+3 s12^2 s23^3 s34^2 s45-9 s12^2 s23^2 s34^3 s45-3 s12 s23^3 s34^3 s45+9 s12 s23^2 s34^4 s45+s23^3 s34^4 s45-3 s23^2 s34^5 s45-3 s12^2 s23^2 s34^2 s45^2+3 s12^2 s23 s34^3 s45^2+6 s12 s23^2 s34^3 s45^2-6 s12 s23 s34^4 s45^2-3 s23^2 s34^4 s45^2+3 s23 s34^5 s45^2-3 s12 s23 s34^3 s45^3+s12 s34^4 s45^3+3 s23 s34^4 s45^3-s34^5 s45^3-s34^4 s45^4-s12^4 s23^2 s34 s51+4 s12^3 s23^3 s34 s51+4 s12^3 s23^2 s34^2 s51-12 s12^2 s23^3 s34^2 s51-6 s12^2 s23^2 s34^3 s51+12 s12 s23^3 s34^3 s51+4 s12 s23^2 s34^4 s51-4 s23^3 s34^4 s51-s23^2 s34^5 s51-4 s12^2 s23^3 s34 s45 s51+s12^3 s23 s34^2 s45 s51+11 s12^2 s23^2 s34^2 s45 s51+8 s12 s23^3 s34^2 s45 s51-22 s12 s23^2 s34^3 s45 s51-4 s23^3 s34^3 s45 s51-3 s12 s23 s34^4 s45 s51+11 s23^2 s34^4 s45 s51+2 s23 s34^5 s45 s51+s12^2 s23^2 s34 s45^2 s51-6 s12^2 s23 s34^2 s45^2 s51-13 s12 s23^2 s34^2 s45^2 s51+2 s12^2 s34^3 s45^2 s51+16 s12 s23 s34^3 s45^2 s51+12 s23^2 s34^3 s45^2 s51-s12 s34^4 s45^2 s51-10 s23 s34^4 s45^2 s51-s34^5 s45^2 s51+5 s12 s23 s34^2 s45^3 s51-6 s12 s34^3 s45^3 s51-12 s23 s34^3 s45^3 s51+3 s34^4 s45^3 s51+4 s34^3 s45^4 s51-4 s12^3 s23^2 s34 s51^2+6 s12^2 s23^3 s34 s51^2+12 s12^2 s23^2 s34^2 s51^2-12 s12 s23^3 s34^2 s51^2-12 s12 s23^2 s34^3 s51^2+6 s23^3 s34^3 s51^2+4 s23^2 s34^4 s51^2-6 s12 s23^3 s34 s45 s51^2+s12^3 s34^2 s45 s51^2+3 s12^2 s23 s34^2 s45 s51^2+14 s12 s23^2 s34^2 s45 s51^2+6 s23^3 s34^2 s45 s51^2+s12^2 s34^3 s45 s51^2+5 s12 s23 s34^3 s45 s51^2-14 s23^2 s34^3 s45 s51^2-2 s12 s34^4 s45 s51^2-8 s23 s34^4 s45 s51^2+s12^2 s23 s34 s45^2 s51^2+4 s12 s23^2 s34 s45^2 s51^2-7 s12^2 s34^2 s45^2 s51^2-22 s12 s23 s34^2 s45^2 s51^2-18 s23^2 s34^2 s45^2 s51^2+10 s23 s34^3 s45^2 s51^2+4 s34^4 s45^2 s51^2-s12 s23 s34 s45^3 s51^2+12 s12 s34^2 s45^3 s51^2+18 s23 s34^2 s45^3 s51^2-2 s34^3 s45^3 s51^2-6 s34^2 s45^4 s51^2+s12^3 s23^2 s51^3+2 s12^2 s23^3 s51^3+s12 s23^4 s51^3+2 s12^3 s23 s34 s51^3-3 s12^2 s23^2 s34 s51^3+4 s12 s23^3 s34 s51^3-s23^4 s34 s51^3+s12^3 s34^2 s51^3+9 s12 s23^2 s34^2 s51^3-6 s23^3 s34^2 s51^3-s12^2 s34^3 s51^3-2 s12 s23 s34^3 s51^3-7 s23^2 s34^3 s51^3-s12^3 s23 s45 s51^3-4 s12^2 s23^2 s45 s51^3-3 s12 s23^3 s45 s51^3-2 s12^3 s34 s45 s51^3-10 s12^2 s23 s34 s45 s51^3-8 s12 s23^2 s34 s45 s51^3-4 s23^3 s34 s45 s51^3-5 s12^2 s34^2 s45 s51^3-5 s12 s23 s34^2 s45 s51^3+6 s23^2 s34^2 s45 s51^3+6 s12 s34^3 s45 s51^3+12 s23 s34^3 s45 s51^3+2 s12^2 s23 s45^2 s51^3+3 s12 s23^2 s45^2 s51^3+8 s12^2 s34 s45^2 s51^3+20 s12 s23 s34 s45^2 s51^3+12 s23^2 s34 s45^2 s51^3+6 s12 s34^2 s45^2 s51^3-6 s34^3 s45^2 s51^3-s12 s23 s45^3 s51^3-10 s12 s34 s45^3 s51^3-12 s23 s34 s45^3 s51^3-2 s34^2 s45^3 s51^3+4 s34 s45^4 s51^3-2 s12^3 s23 s51^4-4 s12^2 s23^2 s51^4-2 s12 s23^3 s51^4-2 s12^3 s34 s51^4-2 s12^2 s23 s34 s51^4-2 s12 s23^2 s34 s51^4+3 s23^3 s34 s51^4+2 s12^2 s34^2 s51^4+4 s12 s23 s34^2 s51^4+6 s23^2 s34^2 s51^4+s12^3 s45 s51^4+7 s12^2 s23 s45 s51^4+7 s12 s23^2 s45 s51^4+s23^3 s45 s51^4+7 s12^2 s34 s45 s51^4+7 s12 s23 s34 s45 s51^4+s23^2 s34 s45 s51^4-6 s12 s34^2 s45 s51^4-8 s23 s34^2 s45 s51^4-3 s12^2 s45^2 s51^4-8 s12 s23 s45^2 s51^4-3 s23^2 s45^2 s51^4-8 s12 s34 s45^2 s51^4-5 s23 s34 s45^2 s51^4+4 s34^2 s45^2 s51^4+3 s12 s45^3 s51^4+3 s23 s45^3 s51^4+3 s34 s45^3 s51^4-s45^4 s51^4+s12^3 s51^5+2 s12^2 s23 s51^5+s12 s23^2 s51^5-s12^2 s34 s51^5-2 s12 s23 s34 s51^5-2 s23^2 s34 s51^5-3 s12^2 s45 s51^5-4 s12 s23 s45 s51^5-s23^2 s45 s51^5+2 s12 s34 s45 s51^5+2 s23 s34 s45 s51^5+3 s12 s45^2 s51^5+2 s23 s45^2 s51^5-s34 s45^2 s51^5-s45^3 s51^5) tr5)/((s12-s34+s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 s45 (s23+s34-s51) (s12 s23 s34-s23 s34^2+s34^2 s45+s12 s34 s51+2 s23 s34 s51-2 s34 s45 s51-s12 s51^2-s23 s51^2+s45 s51^2))/((s12-s34+s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s34 s45 (s23+s34-s51) (s12^2 s23^2 s34-2 s12 s23^2 s34^2+s23^2 s34^3+2 s12 s23 s34^2 s45-2 s23 s34^3 s45+s34^3 s45^2+2 s12 s23^2 s34 s51-2 s23^2 s34^2 s51-s12 s23 s34 s45 s51+2 s12 s34^2 s45 s51+5 s23 s34^2 s45 s51-3 s34^2 s45^2 s51+s12^2 s23 s51^2+s12 s23^2 s51^2+s12^2 s34 s51^2+s12 s23 s34 s51^2+s23^2 s34 s51^2-s12 s23 s45 s51^2-4 s12 s34 s45 s51^2-4 s23 s34 s45 s51^2+3 s34 s45^2 s51^2-s12^2 s51^3-s12 s23 s51^3+2 s12 s45 s51^3+s23 s45 s51^3-s45^2 s51^3) tr5)/((s12-s34+s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 s45 (s12^2 s23^2 s34-2 s12 s23^2 s34^2+s23^2 s34^3+2 s12 s23 s34^2 s45-2 s23 s34^3 s45+s34^3 s45^2+3 s12 s23^2 s34 s51+s12 s23 s34^2 s51-3 s23^2 s34^2 s51-s23 s34^3 s51-2 s12 s23 s34 s45 s51+s12 s34^2 s45 s51+6 s23 s34^2 s45 s51+s34^3 s45 s51-3 s34^2 s45^2 s51+3 s23^2 s34 s51^2+s12 s34^2 s51^2+3 s23 s34^2 s51^2-2 s12 s34 s45 s51^2-6 s23 s34 s45 s51^2-3 s34^2 s45 s51^2+3 s34 s45^2 s51^2-s12 s23 s51^3-s23^2 s51^3-2 s12 s34 s51^3-3 s23 s34 s51^3+s12 s45 s51^3+2 s23 s45 s51^3+3 s34 s45 s51^3-s45^2 s51^3+s12 s51^4+s23 s51^4-s45 s51^4))/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s34 s45 (s12^3 s23^3 s34-3 s12^2 s23^3 s34^2+3 s12 s23^3 s34^3-s23^3 s34^4+3 s12^2 s23^2 s34^2 s45-6 s12 s23^2 s34^3 s45+3 s23^2 s34^4 s45+3 s12 s23 s34^3 s45^2-3 s23 s34^4 s45^2+s34^4 s45^3-s12^3 s23^2 s34 s51+3 s12^2 s23^3 s34 s51+3 s12^2 s23^2 s34^2 s51-6 s12 s23^3 s34^2 s51-3 s12 s23^2 s34^3 s51+3 s23^3 s34^3 s51+s23^2 s34^4 s51-s12^2 s23^2 s34 s45 s51+s12^2 s23 s34^2 s45 s51+11 s12 s23^2 s34^2 s45 s51+s12 s23 s34^3 s45 s51-10 s23^2 s34^3 s45 s51-2 s23 s34^4 s45 s51-5 s12 s23 s34^2 s45^2 s51+2 s12 s34^3 s45^2 s51+11 s23 s34^3 s45^2 s51+s34^4 s45^2 s51-4 s34^3 s45^3 s51-3 s12^2 s23^2 s34 s51^2+3 s12 s23^3 s34 s51^2+6 s12 s23^2 s34^2 s51^2-3 s23^3 s34^2 s51^2-3 s23^2 s34^3 s51^2-3 s12 s23^2 s34 s45 s51^2+s12^2 s34^2 s45 s51^2+2 s12 s23 s34^2 s45 s51^2+12 s23^2 s34^2 s45 s51^2+2 s12 s34^3 s45 s51^2+7 s23 s34^3 s45 s51^2+s12 s23 s34 s45^2 s51^2-6 s12 s34^2 s45^2 s51^2-15 s23 s34^2 s45^2 s51^2-4 s34^3 s45^2 s51^2+6 s34^2 s45^3 s51^2+s12^2 s23^2 s51^3+s12 s23^3 s51^3+2 s12^2 s23 s34 s51^3-s12 s23^2 s34 s51^3+s23^3 s34 s51^3+s12^2 s34^2 s51^3+s12 s23 s34^2 s51^3+3 s23^2 s34^2 s51^3-s12^2 s23 s45 s51^3-2 s12 s23^2 s45 s51^3-2 s12^2 s34 s45 s51^3-7 s12 s23 s34 s45 s51^3-6 s23^2 s34 s45 s51^3-6 s12 s34^2 s45 s51^3-9 s23 s34^2 s45 s51^3+s12 s23 s45^2 s51^3+6 s12 s34 s45^2 s51^3+9 s23 s34 s45^2 s51^3+6 s34^2 s45^2 s51^3-4 s34 s45^3 s51^3-2 s12^2 s23 s51^4-2 s12 s23^2 s51^4-2 s12^2 s34 s51^4-2 s12 s23 s34 s51^4-s23^2 s34 s51^4+s12^2 s45 s51^4+4 s12 s23 s45 s51^4+s23^2 s45 s51^4+6 s12 s34 s45 s51^4+5 s23 s34 s45 s51^4-2 s12 s45^2 s51^4-2 s23 s45^2 s51^4-4 s34 s45^2 s51^4+s45^3 s51^4+s12^2 s51^5+s12 s23 s51^5-2 s12 s45 s51^5-s23 s45 s51^5+s45^2 s51^5) tr5)/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s34 s45 (s23+s34-s51) (-s12^2 s23^2 s34+2 s12 s23^2 s34^2-s23^2 s34^3+s12^2 s23 s34 s45+s12 s23^2 s34 s45-3 s12 s23 s34^2 s45-s23^2 s34^2 s45+2 s23 s34^3 s45-s12 s23 s34 s45^2+s12 s34^2 s45^2+2 s23 s34^2 s45^2-s34^3 s45^2-s34^2 s45^3-s12^2 s23 s34 s51-3 s12 s23^2 s34 s51+s12 s23 s34^2 s51+3 s23^2 s34^2 s51+2 s12^2 s34 s45 s51+6 s12 s23 s34 s45 s51+3 s23^2 s34 s45 s51-2 s12 s34^2 s45 s51-5 s23 s34^2 s45 s51-4 s12 s34 s45^2 s51-5 s23 s34 s45^2 s51+2 s34^2 s45^2 s51+2 s34 s45^3 s51+s12^3 s51^2+3 s12^2 s23 s51^2+3 s12 s23^2 s51^2+s23^3 s51^2-s12^2 s34 s51^2-3 s12 s23 s34 s51^2-3 s23^2 s34 s51^2-3 s12^2 s45 s51^2-6 s12 s23 s45 s51^2-3 s23^2 s45 s51^2+2 s12 s34 s45 s51^2+3 s23 s34 s45 s51^2+3 s12 s45^2 s51^2+3 s23 s45^2 s51^2-s34 s45^2 s51^2-s45^3 s51^2))/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s34 s45 (s23+s34-s51) (s12^3 s23^3 s34-3 s12^2 s23^3 s34^2+3 s12 s23^3 s34^3-s23^3 s34^4-s12^3 s23^2 s34 s45-s12^2 s23^3 s34 s45+5 s12^2 s23^2 s34^2 s45+2 s12 s23^3 s34^2 s45-7 s12 s23^2 s34^3 s45-s23^3 s34^3 s45+3 s23^2 s34^4 s45+s12^2 s23^2 s34 s45^2-2 s12^2 s23 s34^2 s45^2-4 s12 s23^2 s34^2 s45^2+5 s12 s23 s34^3 s45^2+3 s23^2 s34^3 s45^2-3 s23 s34^4 s45^2+2 s12 s23 s34^2 s45^3-s12 s34^3 s45^3-3 s23 s34^3 s45^3+s34^4 s45^3+s34^3 s45^4+3 s12^2 s23^3 s34 s51-6 s12 s23^3 s34^2 s51+3 s23^3 s34^3 s51-s12^3 s23 s34 s45 s51-4 s12^2 s23^2 s34 s45 s51-3 s12 s23^3 s34 s45 s51+4 s12^2 s23 s34^2 s45 s51+13 s12 s23^2 s34^2 s45 s51+3 s23^3 s34^2 s45 s51-3 s12 s23 s34^3 s45 s51-9 s23^2 s34^3 s45 s51+2 s12^2 s23 s34 s45^2 s51+4 s12 s23^2 s34 s45^2 s51-3 s12^2 s34^2 s45^2 s51-13 s12 s23 s34^2 s45^2 s51-9 s23^2 s34^2 s45^2 s51+3 s12 s34^3 s45^2 s51+9 s23 s34^3 s45^2 s51-s12 s23 s34 s45^3 s51+6 s12 s34^2 s45^3 s51+9 s23 s34^2 s45^3 s51-3 s34^3 s45^3 s51-3 s34^2 s45^4 s51+s12^4 s23 s51^2+3 s12^3 s23^2 s51^2+3 s12^2 s23^3 s51^2+s12 s23^4 s51^2-s12^3 s23 s34 s51^2-3 s12^2 s23^2 s34 s51^2-s23^4 s34 s51^2-3 s23^3 s34^2 s51^2-3 s12^3 s23 s45 s51^2-6 s12^2 s23^2 s45 s51^2-3 s12 s23^3 s45 s51^2-3 s12^3 s34 s45 s51^2-7 s12^2 s23 s34 s45 s51^2-6 s12 s23^2 s34 s45 s51^2-2 s23^3 s34 s45 s51^2+3 s12^2 s34^2 s45 s51^2+9 s12 s23 s34^2 s45 s51^2+9 s23^2 s34^2 s45 s51^2+3 s12^2 s23 s45^2 s51^2+3 s12 s23^2 s45^2 s51^2+9 s12^2 s34 s45^2 s51^2+17 s12 s23 s34 s45^2 s51^2+9 s23^2 s34 s45^2 s51^2-6 s12 s34^2 s45^2 s51^2-9 s23 s34^2 s45^2 s51^2-s12 s23 s45^3 s51^2-9 s12 s34 s45^3 s51^2-9 s23 s34 s45^3 s51^2+3 s34^2 s45^3 s51^2+3 s34 s45^4 s51^2-s12^4 s51^3-3 s12^3 s23 s51^3-3 s12^2 s23^2 s51^3-s12 s23^3 s51^3+s12^3 s34 s51^3+3 s12^2 s23 s34 s51^3+3 s12 s23^2 s34 s51^3+2 s23^3 s34 s51^3+4 s12^3 s45 s51^3+9 s12^2 s23 s45 s51^3+6 s12 s23^2 s45 s51^3+s23^3 s45 s51^3-3 s12^2 s34 s45 s51^3-6 s12 s23 s34 s45 s51^3-3 s23^2 s34 s45 s51^3-6 s12^2 s45^2 s51^3-9 s12 s23 s45^2 s51^3-3 s23^2 s45^2 s51^3+3 s12 s34 s45^2 s51^3+3 s23 s34 s45^2 s51^3+4 s12 s45^3 s51^3+3 s23 s45^3 s51^3-s34 s45^3 s51^3-s45^4 s51^3) tr5)/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s34 s45 (-s23+s45+s51) (s12^3 s23^2 s34-3 s12^2 s23^2 s34^2+3 s12 s23^2 s34^3-s23^2 s34^4-s12^2 s23^2 s34 s45+2 s12^2 s23 s34^2 s45+2 s12 s23^2 s34^2 s45-4 s12 s23 s34^3 s45-s23^2 s34^3 s45+2 s23 s34^4 s45-2 s12 s23 s34^2 s45^2+s12 s34^3 s45^2+2 s23 s34^3 s45^2-s34^4 s45^2-s34^3 s45^3+s12^3 s23 s34 s51+4 s12^2 s23^2 s34 s51-2 s12^2 s23 s34^2 s51-8 s12 s23^2 s34^2 s51+s12 s23 s34^3 s51+4 s23^2 s34^3 s51-3 s12^2 s23 s34 s45 s51-4 s12 s23^2 s34 s45 s51+2 s12^2 s34^2 s45 s51+10 s12 s23 s34^2 s45 s51+4 s23^2 s34^2 s45 s51-2 s12 s34^3 s45 s51-7 s23 s34^3 s45 s51+2 s12 s23 s34 s45^2 s51-5 s12 s34^2 s45^2 s51-7 s23 s34^2 s45^2 s51+3 s34^3 s45^2 s51+3 s34^2 s45^3 s51+s12^3 s34 s51^2+4 s12^2 s23 s34 s51^2+6 s12 s23^2 s34 s51^2-s12^2 s34^2 s51^2-4 s12 s23 s34^2 s51^2-6 s23^2 s34^2 s51^2-5 s12^2 s34 s45 s51^2-12 s12 s23 s34 s45 s51^2-6 s23^2 s34 s45 s51^2+4 s12 s34^2 s45 s51^2+8 s23 s34^2 s45 s51^2+7 s12 s34 s45^2 s51^2+8 s23 s34 s45^2 s51^2-3 s34^2 s45^2 s51^2-3 s34 s45^3 s51^2-s12^3 s51^3-3 s12^2 s23 s51^3-3 s12 s23^2 s51^3-s23^3 s51^3+s12^2 s34 s51^3+3 s12 s23 s34 s51^3+3 s23^2 s34 s51^3+3 s12^2 s45 s51^3+6 s12 s23 s45 s51^3+3 s23^2 s45 s51^3-2 s12 s34 s45 s51^3-3 s23 s34 s45 s51^3-3 s12 s45^2 s51^3-3 s23 s45^2 s51^3+s34 s45^2 s51^3+s45^3 s51^3))/((s12-s34+s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s34 s45 (-s23+s45+s51) (s12^4 s23^3 s34-4 s12^3 s23^3 s34^2+6 s12^2 s23^3 s34^3-4 s12 s23^3 s34^4+s23^3 s34^5-s12^3 s23^3 s34 s45+3 s12^3 s23^2 s34^2 s45+3 s12^2 s23^3 s34^2 s45-9 s12^2 s23^2 s34^3 s45-3 s12 s23^3 s34^3 s45+9 s12 s23^2 s34^4 s45+s23^3 s34^4 s45-3 s23^2 s34^5 s45-3 s12^2 s23^2 s34^2 s45^2+3 s12^2 s23 s34^3 s45^2+6 s12 s23^2 s34^3 s45^2-6 s12 s23 s34^4 s45^2-3 s23^2 s34^4 s45^2+3 s23 s34^5 s45^2-3 s12 s23 s34^3 s45^3+s12 s34^4 s45^3+3 s23 s34^4 s45^3-s34^5 s45^3-s34^4 s45^4+4 s12^3 s23^3 s34 s51-12 s12^2 s23^3 s34^2 s51+12 s12 s23^3 s34^3 s51-4 s23^3 s34^4 s51-s12^3 s23^2 s34 s45 s51-4 s12^2 s23^3 s34 s45 s51+3 s12^3 s23 s34^2 s45 s51+14 s12^2 s23^2 s34^2 s45 s51+8 s12 s23^3 s34^2 s45 s51-6 s12^2 s23 s34^3 s45 s51-25 s12 s23^2 s34^3 s45 s51-4 s23^3 s34^3 s45 s51+3 s12 s23 s34^4 s45 s51+12 s23^2 s34^4 s45 s51+s12^2 s23^2 s34 s45^2 s51-8 s12^2 s23 s34^2 s45^2 s51-13 s12 s23^2 s34^2 s45^2 s51+3 s12^2 s34^3 s45^2 s51+20 s12 s23 s34^3 s45^2 s51+12 s23^2 s34^3 s45^2 s51-3 s12 s34^4 s45^2 s51-12 s23 s34^4 s45^2 s51+5 s12 s23 s34^2 s45^3 s51-7 s12 s34^3 s45^3 s51-12 s23 s34^3 s45^3 s51+4 s34^4 s45^3 s51+4 s34^3 s45^4 s51+6 s12^2 s23^3 s34 s51^2-12 s12 s23^3 s34^2 s51^2+6 s23^3 s34^3 s51^2-s12^3 s23 s34 s45 s51^2-4 s12^2 s23^2 s34 s45 s51^2-6 s12 s23^3 s34 s45 s51^2+3 s12^3 s34^2 s45 s51^2+13 s12^2 s23 s34^2 s45 s51^2+22 s12 s23^2 s34^2 s45 s51^2+6 s23^3 s34^2 s45 s51^2-3 s12^2 s34^3 s45 s51^2-12 s12 s23 s34^3 s45 s51^2-18 s23^2 s34^3 s45 s51^2+2 s12^2 s23 s34 s45^2 s51^2+4 s12 s23^2 s34 s45^2 s51^2-12 s12^2 s34^2 s45^2 s51^2-31 s12 s23 s34^2 s45^2 s51^2-18 s23^2 s34^2 s45^2 s51^2+9 s12 s34^3 s45^2 s51^2+18 s23 s34^3 s45^2 s51^2-s12 s23 s34 s45^3 s51^2+15 s12 s34^2 s45^3 s51^2+18 s23 s34^2 s45^3 s51^2-6 s34^3 s45^3 s51^2-6 s34^2 s45^4 s51^2+s12^4 s23 s51^3+3 s12^3 s23^2 s51^3+3 s12^2 s23^3 s51^3+s12 s23^4 s51^3+s12^4 s34 s51^3+2 s12^3 s23 s34 s51^3+2 s12 s23^3 s34 s51^3-s23^4 s34 s51^3-s12^3 s34^2 s51^3-3 s12^2 s23 s34^2 s51^3-3 s12 s23^2 s34^2 s51^3-5 s23^3 s34^2 s51^3-3 s12^3 s23 s45 s51^3-6 s12^2 s23^2 s45 s51^3-3 s12 s23^3 s45 s51^3-7 s12^3 s34 s45 s51^3-16 s12^2 s23 s34 s45 s51^3-12 s12 s23^2 s34 s45 s51^3-4 s23^3 s34 s45 s51^3+6 s12^2 s34^2 s45 s51^3+15 s12 s23 s34^2 s45 s51^3+12 s23^2 s34^2 s45 s51^3+3 s12^2 s23 s45^2 s51^3+3 s12 s23^2 s45^2 s51^3+15 s12^2 s34 s45^2 s51^3+26 s12 s23 s34 s45^2 s51^3+12 s23^2 s34 s45^2 s51^3-9 s12 s34^2 s45^2 s51^3-12 s23 s34^2 s45^2 s51^3-s12 s23 s45^3 s51^3-13 s12 s34 s45^3 s51^3-12 s23 s34 s45^3 s51^3+4 s34^2 s45^3 s51^3+4 s34 s45^4 s51^3-s12^4 s51^4-3 s12^3 s23 s51^4-3 s12^2 s23^2 s51^4-s12 s23^3 s51^4+s12^3 s34 s51^4+3 s12^2 s23 s34 s51^4+3 s12 s23^2 s34 s51^4+2 s23^3 s34 s51^4+4 s12^3 s45 s51^4+9 s12^2 s23 s45 s51^4+6 s12 s23^2 s45 s51^4+s23^3 s45 s51^4-3 s12^2 s34 s45 s51^4-6 s12 s23 s34 s45 s51^4-3 s23^2 s34 s45 s51^4-6 s12^2 s45^2 s51^4-9 s12 s23 s45^2 s51^4-3 s23^2 s45^2 s51^4+3 s12 s34 s45^2 s51^4+3 s23 s34 s45^2 s51^4+4 s12 s45^3 s51^4+3 s23 s45^3 s51^4-s34 s45^3 s51^4-s45^4 s51^4) tr5)/((s12-s34+s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s34 s45 (s23+s34-s51) (-s12 s23^2 s34+s23^2 s34^2+s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-s12 s23 s34 s51-2 s23^2 s34 s51+2 s12 s34 s45 s51+4 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2+2 s12 s23 s51^2+s23^2 s51^2-2 s12 s45 s51^2-2 s23 s45 s51^2+s45^2 s51^2))/((s12-s34+s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))+(16 s12 s34 s45 (s23+s34-s51) (s12^2 s23^3 s34-2 s12 s23^3 s34^2+s23^3 s34^3-s12^2 s23^2 s34 s45+4 s12 s23^2 s34^2 s45-3 s23^2 s34^3 s45-2 s12 s23 s34^2 s45^2+3 s23 s34^3 s45^2-s34^3 s45^3+2 s12 s23^3 s34 s51-2 s23^3 s34^2 s51-s12^2 s23 s34 s45 s51-3 s12 s23^2 s34 s45 s51+3 s12 s23 s34^2 s45 s51+7 s23^2 s34^2 s45 s51+s12 s23 s34 s45^2 s51-3 s12 s34^2 s45^2 s51-8 s23 s34^2 s45^2 s51+3 s34^2 s45^3 s51+s12^3 s23 s51^2+2 s12^2 s23^2 s51^2+s12 s23^3 s51^2+s23^3 s34 s51^2-2 s12^2 s23 s45 s51^2-2 s12 s23^2 s45 s51^2-3 s12^2 s34 s45 s51^2-7 s12 s23 s34 s45 s51^2-5 s23^2 s34 s45 s51^2+s12 s23 s45^2 s51^2+6 s12 s34 s45^2 s51^2+7 s23 s34 s45^2 s51^2-3 s34 s45^3 s51^2-s12^3 s51^3-2 s12^2 s23 s51^3-s12 s23^2 s51^3+3 s12^2 s45 s51^3+4 s12 s23 s45 s51^3+s23^2 s45 s51^3-3 s12 s45^2 s51^3-2 s23 s45^2 s51^3+s45^3 s51^3) tr5)/((s12-s34+s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s34 s45 (-s23+s45+s51) (s12^2 s23^2 s34-2 s12 s23^2 s34^2+s23^2 s34^3+2 s12 s23 s34^2 s45-2 s23 s34^3 s45+s34^3 s45^2+s12^2 s23 s34 s51+3 s12 s23^2 s34 s51-s12 s23 s34^2 s51-3 s23^2 s34^2 s51-2 s12 s23 s34 s45 s51+2 s12 s34^2 s45 s51+6 s23 s34^2 s45 s51-3 s34^2 s45^2 s51+s12^2 s34 s51^2+3 s12 s23 s34 s51^2+3 s23^2 s34 s51^2-4 s12 s34 s45 s51^2-6 s23 s34 s45 s51^2+3 s34 s45^2 s51^2-s12^2 s51^3-2 s12 s23 s51^3-s23^2 s51^3+2 s12 s45 s51^3+2 s23 s45 s51^3-s45^2 s51^3))/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s34 s45 (-s23+s45+s51) (s12^3 s23^3 s34-3 s12^2 s23^3 s34^2+3 s12 s23^3 s34^3-s23^3 s34^4+3 s12^2 s23^2 s34^2 s45-6 s12 s23^2 s34^3 s45+3 s23^2 s34^4 s45+3 s12 s23 s34^3 s45^2-3 s23 s34^4 s45^2+s34^4 s45^3+3 s12^2 s23^3 s34 s51-6 s12 s23^3 s34^2 s51+3 s23^3 s34^3 s51-s12^2 s23^2 s34 s45 s51+3 s12^2 s23 s34^2 s45 s51+11 s12 s23^2 s34^2 s45 s51-3 s12 s23 s34^3 s45 s51-10 s23^2 s34^3 s45 s51-5 s12 s23 s34^2 s45^2 s51+3 s12 s34^3 s45^2 s51+11 s23 s34^3 s45^2 s51-4 s34^3 s45^3 s51+3 s12 s23^3 s34 s51^2-3 s23^3 s34^2 s51^2-s12^2 s23 s34 s45 s51^2-3 s12 s23^2 s34 s45 s51^2+3 s12^2 s34^2 s45 s51^2+10 s12 s23 s34^2 s45 s51^2+12 s23^2 s34^2 s45 s51^2+s12 s23 s34 s45^2 s51^2-9 s12 s34^2 s45^2 s51^2-15 s23 s34^2 s45^2 s51^2+6 s34^2 s45^3 s51^2+s12^3 s23 s51^3+2 s12^2 s23^2 s51^3+s12 s23^3 s51^3+s12^3 s34 s51^3+2 s12^2 s23 s34 s51^3+s12 s23^2 s34 s51^3+s23^3 s34 s51^3-2 s12^2 s23 s45 s51^3-2 s12 s23^2 s45 s51^3-6 s12^2 s34 s45 s51^3-11 s12 s23 s34 s45 s51^3-6 s23^2 s34 s45 s51^3+s12 s23 s45^2 s51^3+9 s12 s34 s45^2 s51^3+9 s23 s34 s45^2 s51^3-4 s34 s45^3 s51^3-s12^3 s51^4-2 s12^2 s23 s51^4-s12 s23^2 s51^4+3 s12^2 s45 s51^4+4 s12 s23 s45 s51^4+s23^2 s45 s51^4-3 s12 s45^2 s51^4-2 s23 s45^2 s51^4+s45^3 s51^4) tr5)/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 s45 (s23+s34-s51) (s12^3 s23-2 s12^2 s23 s34+s12 s23 s34^2-s12^2 s23 s45+s12^2 s34 s45+s12 s23 s34 s45-s12 s34^2 s45-s12 s34 s45^2+s12^3 s51+3 s12^2 s23 s51-s12^2 s34 s51-3 s12 s23 s34 s51-2 s12^2 s45 s51-3 s12 s23 s45 s51+s12 s34 s45 s51+s12 s45^2 s51-s23^2 s51^2))/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s34 s45 (s23+s34-s51) (s12^4 s23^2-3 s12^3 s23^2 s34+3 s12^2 s23^2 s34^2-s12 s23^2 s34^3-s12^3 s23^2 s45+2 s12^3 s23 s34 s45+2 s12^2 s23^2 s34 s45-4 s12^2 s23 s34^2 s45-s12 s23^2 s34^2 s45+2 s12 s23 s34^3 s45-2 s12^2 s23 s34 s45^2+s12^2 s34^2 s45^2+2 s12 s23 s34^2 s45^2-s12 s34^3 s45^2-s12 s34^2 s45^3+3 s12^3 s23^2 s51-6 s12^2 s23^2 s34 s51+3 s12 s23^2 s34^2 s51-3 s12^2 s23^2 s45 s51+2 s12^3 s34 s45 s51+5 s12^2 s23 s34 s45 s51+3 s12 s23^2 s34 s45 s51-2 s12^2 s34^2 s45 s51-5 s12 s23 s34^2 s45 s51-4 s12^2 s34 s45^2 s51-5 s12 s23 s34 s45^2 s51+2 s12 s34^2 s45^2 s51+2 s12 s34 s45^3 s51+s12^4 s51^2+3 s12^3 s23 s51^2+6 s12^2 s23^2 s51^2+s12 s23^3 s51^2-s12^3 s34 s51^2-3 s12^2 s23 s34 s51^2-6 s12 s23^2 s34 s51^2-s23^3 s34 s51^2-3 s12^3 s45 s51^2-6 s12^2 s23 s45 s51^2-6 s12 s23^2 s45 s51^2+2 s12^2 s34 s45 s51^2+3 s12 s23 s34 s45 s51^2+s23^2 s34 s45 s51^2+3 s12^2 s45^2 s51^2+3 s12 s23 s45^2 s51^2-s12 s34 s45^2 s51^2-s12 s45^3 s51^2+s12 s23^2 s51^3-s23^2 s45 s51^3) tr5)/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s34 s45 (s12^4 s23^2-3 s12^3 s23^2 s34+3 s12^2 s23^2 s34^2-s12 s23^2 s34^3-s12^3 s23^2 s45+2 s12^3 s23 s34 s45+2 s12^2 s23^2 s34 s45-4 s12^2 s23 s34^2 s45-s12 s23^2 s34^2 s45+2 s12 s23 s34^3 s45-2 s12^2 s23 s34 s45^2+s12^2 s34^2 s45^2+2 s12 s23 s34^2 s45^2-s12 s34^3 s45^2-s12 s34^2 s45^3+4 s12^3 s23^2 s51+s12^3 s23 s34 s51-8 s12^2 s23^2 s34 s51-2 s12^2 s23 s34^2 s51+4 s12 s23^2 s34^2 s51+s12 s23 s34^3 s51-s12^3 s23 s45 s51-4 s12^2 s23^2 s45 s51+s12^3 s34 s45 s51+6 s12^2 s23 s34 s45 s51+4 s12 s23^2 s34 s45 s51-5 s12 s23 s34^2 s45 s51-s12 s34^3 s45 s51+s12^2 s23 s45^2 s51-3 s12^2 s34 s45^2 s51-6 s12 s23 s34 s45^2 s51+s12 s34^2 s45^2 s51+2 s12 s34 s45^3 s51+6 s12^2 s23^2 s51^2+s12^3 s34 s51^2+4 s12^2 s23 s34 s51^2-6 s12 s23^2 s34 s51^2-s12^2 s34^2 s51^2-4 s12 s23 s34^2 s51^2-s12^3 s45 s51^2-4 s12^2 s23 s45 s51^2-6 s12 s23^2 s45 s51^2-2 s12^2 s34 s45 s51^2+2 s12 s34^2 s45 s51^2+2 s12^2 s45^2 s51^2+4 s12 s23 s45^2 s51^2+s12 s34 s45^2 s51^2-s12 s45^3 s51^2-s12^3 s51^3-3 s12^2 s23 s51^3+s12 s23^2 s51^3-s23^3 s51^3+s12^2 s34 s51^3+3 s12 s23 s34 s51^3-s23^2 s34 s51^3+2 s12^2 s45 s51^3+3 s12 s23 s45 s51^3-s12 s34 s45 s51^3-s12 s45^2 s51^3+s23^2 s51^4))/((s12-s34+s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s34 s45 (s12^5 s23^3-4 s12^4 s23^3 s34+6 s12^3 s23^3 s34^2-4 s12^2 s23^3 s34^3+s12 s23^3 s34^4-s12^4 s23^3 s45+3 s12^4 s23^2 s34 s45+3 s12^3 s23^3 s34 s45-9 s12^3 s23^2 s34^2 s45-3 s12^2 s23^3 s34^2 s45+9 s12^2 s23^2 s34^3 s45+s12 s23^3 s34^3 s45-3 s12 s23^2 s34^4 s45-3 s12^3 s23^2 s34 s45^2+3 s12^3 s23 s34^2 s45^2+6 s12^2 s23^2 s34^2 s45^2-6 s12^2 s23 s34^3 s45^2-3 s12 s23^2 s34^3 s45^2+3 s12 s23 s34^4 s45^2-3 s12^2 s23 s34^2 s45^3+s12^2 s34^3 s45^3+3 s12 s23 s34^3 s45^3-s12 s34^4 s45^3-s12 s34^3 s45^4-s12^5 s23^2 s51+4 s12^4 s23^3 s51+4 s12^4 s23^2 s34 s51-12 s12^3 s23^3 s34 s51-6 s12^3 s23^2 s34^2 s51+12 s12^2 s23^3 s34^2 s51+4 s12^2 s23^2 s34^3 s51-4 s12 s23^3 s34^3 s51-s12 s23^2 s34^4 s51+s12^4 s23^2 s45 s51-4 s12^3 s23^3 s45 s51+s12^4 s23 s34 s45 s51+8 s12^3 s23^2 s34 s45 s51+8 s12^2 s23^3 s34 s45 s51-19 s12^2 s23^2 s34^2 s45 s51-4 s12 s23^3 s34^2 s45 s51-3 s12^2 s23 s34^3 s45 s51+10 s12 s23^2 s34^3 s45 s51+2 s12 s23 s34^4 s45 s51-4 s12^3 s23 s34 s45^2 s51-11 s12^2 s23^2 s34 s45^2 s51+2 s12^3 s34^2 s45^2 s51+12 s12^2 s23 s34^2 s45^2 s51+11 s12 s23^2 s34^2 s45^2 s51-s12^2 s34^3 s45^2 s51-8 s12 s23 s34^3 s45^2 s51-s12 s34^4 s45^2 s51+3 s12^2 s23 s34 s45^3 s51-5 s12^2 s34^2 s45^3 s51-10 s12 s23 s34^2 s45^3 s51+2 s12 s34^3 s45^3 s51+3 s12 s34^2 s45^4 s51-4 s12^4 s23^2 s51^2+6 s12^3 s23^3 s51^2+12 s12^3 s23^2 s34 s51^2-12 s12^2 s23^3 s34 s51^2-12 s12^2 s23^2 s34^2 s51^2+6 s12 s23^3 s34^2 s51^2+4 s12 s23^2 s34^3 s51^2+4 s12^3 s23^2 s45 s51^2-6 s12^2 s23^3 s45 s51^2+s12^4 s34 s45 s51^2+4 s12^3 s23 s34 s45 s51^2+6 s12^2 s23^2 s34 s45 s51^2+6 s12 s23^3 s34 s45 s51^2+s12^3 s34^2 s45 s51^2+3 s12^2 s23 s34^2 s45 s51^2-10 s12 s23^2 s34^2 s45 s51^2-2 s12^2 s34^3 s45 s51^2-7 s12 s23 s34^3 s45 s51^2-5 s12^3 s34 s45^2 s51^2-15 s12^2 s23 s34 s45^2 s51^2-14 s12 s23^2 s34 s45^2 s51^2-s12^2 s34^2 s45^2 s51^2+4 s12 s23 s34^2 s45^2 s51^2+3 s12 s34^3 s45^2 s51^2+7 s12^2 s34 s45^3 s51^2+11 s12 s23 s34 s45^3 s51^2-3 s12 s34 s45^4 s51^2+s12^4 s23 s51^3-3 s12^3 s23^2 s51^3+7 s12^2 s23^3 s51^3+s12 s23^4 s51^3+s12^4 s34 s51^3+2 s12^3 s23 s34 s51^3+12 s12^2 s23^2 s34 s51^3-6 s12 s23^3 s34 s51^3-s23^4 s34 s51^3-s12^3 s34^2 s51^3-3 s12^2 s23 s34^2 s51^3-9 s12 s23^2 s34^2 s51^3-s23^3 s34^2 s51^3-s12^4 s45 s51^3-6 s12^3 s23 s45 s51^3-3 s12^2 s23^2 s45 s51^3-8 s12 s23^3 s45 s51^3-4 s12^3 s34 s45 s51^3-6 s12^2 s23 s34 s45 s51^3-4 s12 s23^2 s34 s45 s51^3+s23^3 s34 s45 s51^3+4 s12^2 s34^2 s45 s51^3+8 s12 s23 s34^2 s45 s51^3+s23^2 s34^2 s45 s51^3+3 s12^3 s45^2 s51^3+9 s12^2 s23 s45^2 s51^3+6 s12 s23^2 s45^2 s51^3+5 s12^2 s34 s45^2 s51^3+4 s12 s23 s34 s45^2 s51^3-3 s12 s34^2 s45^2 s51^3-3 s12^2 s45^3 s51^3-4 s12 s23 s45^3 s51^3-2 s12 s34 s45^3 s51^3+s12 s45^4 s51^3-s12^4 s51^4-3 s12^3 s23 s51^4-7 s12^2 s23^2 s51^4+s12^3 s34 s51^4+3 s12^2 s23 s34 s51^4+7 s12 s23^2 s34 s51^4+s23^3 s34 s51^4+3 s12^3 s45 s51^4+6 s12^2 s23 s45 s51^4+7 s12 s23^2 s45 s51^4-s23^3 s45 s51^4-2 s12^2 s34 s45 s51^4-3 s12 s23 s34 s45 s51^4-2 s23^2 s34 s45 s51^4-3 s12^2 s45^2 s51^4-3 s12 s23 s45^2 s51^4+s12 s34 s45^2 s51^4+s12 s45^3 s51^4-s12 s23^2 s51^5+s23^2 s45 s51^5) tr5)/((s12-s34+s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12^2 s23 s34 s45 (s23+s34-s51) (s12 s23-s23 s34+s34 s45+s12 s51+2 s23 s51-s45 s51))/((s12-s34+s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12^2 s23 s34 s45 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2+2 s12 s23^2 s51-2 s23^2 s34 s51+2 s12 s34 s45 s51+4 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2+2 s12 s23 s51^2+2 s23^2 s51^2-2 s12 s45 s51^2-2 s23 s45 s51^2+s45^2 s51^2) tr5)/((s12-s34+s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12^2 s23 s34 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2+3 s12 s23^2 s51+s12 s23 s34 s51-3 s23^2 s34 s51-s23 s34^2 s51-s12 s23 s45 s51+s12 s34 s45 s51+5 s23 s34 s45 s51+s34^2 s45 s51-2 s34 s45^2 s51+3 s23^2 s51^2+s12 s34 s51^2+3 s23 s34 s51^2-s12 s45 s51^2-3 s23 s45 s51^2-2 s34 s45 s51^2+s45^2 s51^2-s12 s51^3-2 s23 s51^3+s45 s51^3))/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12^2 s23 s34 s45 (s12^3 s23^3-3 s12^2 s23^3 s34+3 s12 s23^3 s34^2-s23^3 s34^3+3 s12^2 s23^2 s34 s45-6 s12 s23^2 s34^2 s45+3 s23^2 s34^3 s45+3 s12 s23 s34^2 s45^2-3 s23 s34^3 s45^2+s34^3 s45^3-s12^3 s23^2 s51+3 s12^2 s23^3 s51+3 s12^2 s23^2 s34 s51-6 s12 s23^3 s34 s51-3 s12 s23^2 s34^2 s51+3 s23^3 s34^2 s51+s23^2 s34^3 s51+s12^2 s23 s34 s45 s51+9 s12 s23^2 s34 s45 s51+s12 s23 s34^2 s45 s51-9 s23^2 s34^2 s45 s51-2 s23 s34^3 s45 s51-3 s12 s23 s34 s45^2 s51+2 s12 s34^2 s45^2 s51+9 s23 s34^2 s45^2 s51+s34^3 s45^2 s51-3 s34^2 s45^3 s51-3 s12^2 s23^2 s51^2+3 s12 s23^3 s51^2+6 s12 s23^2 s34 s51^2-3 s23^3 s34 s51^2-3 s23^2 s34^2 s51^2+s12^2 s34 s45 s51^2+3 s12 s23 s34 s45 s51^2+9 s23^2 s34 s45 s51^2+2 s12 s34^2 s45 s51^2+6 s23 s34^2 s45 s51^2-4 s12 s34 s45^2 s51^2-9 s23 s34 s45^2 s51^2-3 s34^2 s45^2 s51^2+3 s34 s45^3 s51^2+s12^2 s23 s51^3-s12 s23^2 s51^3+2 s23^3 s51^3+s12^2 s34 s51^3+2 s12 s23 s34 s51^3+4 s23^2 s34 s51^3-s12^2 s45 s51^3-4 s12 s23 s45 s51^3-3 s23^2 s45 s51^3-4 s12 s34 s45 s51^3-6 s23 s34 s45 s51^3+2 s12 s45^2 s51^3+3 s23 s45^2 s51^3+3 s34 s45^2 s51^3-s45^3 s51^3-s12^2 s51^4-2 s12 s23 s51^4-2 s23^2 s51^4+2 s12 s45 s51^4+2 s23 s45 s51^4-s45^2 s51^4) tr5)/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s34 s45 (-s12^3 s23^3-s12^3 s23^2 s34+2 s12^2 s23^3 s34+2 s12^2 s23^2 s34^2-s12 s23^3 s34^2-s12 s23^2 s34^3+s12^3 s23^2 s45+s12^2 s23^3 s45+s12^3 s23 s34 s45-2 s12^2 s23^2 s34 s45-s12 s23^3 s34 s45-3 s12^2 s23 s34^2 s45+s12 s23^2 s34^2 s45+2 s12 s23 s34^3 s45-s12^2 s23^2 s45^2+2 s12 s23^2 s34 s45^2+s12^2 s34^2 s45^2+s12 s23 s34^2 s45^2-s12 s34^3 s45^2-s12 s23 s34 s45^3-s12 s34^2 s45^3-3 s12^2 s23^3 s51-s12^3 s23 s34 s51-4 s12^2 s23^2 s34 s51+3 s12 s23^3 s34 s51+s12^2 s23 s34^2 s51+4 s12 s23^2 s34^2 s51+s12^3 s23 s45 s51+4 s12^2 s23^2 s45 s51+3 s12 s23^3 s45 s51+2 s12^3 s34 s45 s51+6 s12^2 s23 s34 s45 s51-2 s12^2 s34^2 s45 s51-6 s12 s23 s34^2 s45 s51-2 s12^2 s23 s45^2 s51-4 s12 s23^2 s45^2 s51-4 s12^2 s34 s45^2 s51-5 s12 s23 s34 s45^2 s51+2 s12 s34^2 s45^2 s51+s12 s23 s45^3 s51+2 s12 s34 s45^3 s51+s12^4 s51^2+4 s12^3 s23 s51^2+6 s12^2 s23^2 s51^2+s12 s23^3 s51^2+s23^4 s51^2-s12^3 s34 s51^2-4 s12^2 s23 s34 s51^2-6 s12 s23^2 s34 s51^2-3 s12^3 s45 s51^2-8 s12^2 s23 s45 s51^2-6 s12 s23^2 s45 s51^2-s23^3 s45 s51^2+2 s12^2 s34 s45 s51^2+4 s12 s23 s34 s45 s51^2+3 s12^2 s45^2 s51^2+4 s12 s23 s45^2 s51^2-s12 s34 s45^2 s51^2-s12 s45^3 s51^2-s23^3 s51^3))/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s34 s45 (-s12^4 s23^4-s12^4 s23^3 s34+3 s12^3 s23^4 s34+3 s12^3 s23^3 s34^2-3 s12^2 s23^4 s34^2-3 s12^2 s23^3 s34^3+s12 s23^4 s34^3+s12 s23^3 s34^4+s12^4 s23^3 s45+s12^3 s23^4 s45+s12^4 s23^2 s34 s45-4 s12^3 s23^3 s34 s45-2 s12^2 s23^4 s34 s45-5 s12^3 s23^2 s34^2 s45+5 s12^2 s23^3 s34^2 s45+s12 s23^4 s34^2 s45+7 s12^2 s23^2 s34^3 s45-2 s12 s23^3 s34^3 s45-3 s12 s23^2 s34^4 s45-s12^3 s23^3 s45^2+s12^3 s23^2 s34 s45^2+4 s12^2 s23^3 s34 s45^2+2 s12^3 s23 s34^2 s45^2-s12^2 s23^2 s34^2 s45^2-3 s12 s23^3 s34^2 s45^2-5 s12^2 s23 s34^3 s45^2+3 s12 s23 s34^4 s45^2-2 s12^2 s23^2 s34 s45^3-s12^2 s23 s34^2 s45^3+3 s12 s23^2 s34^2 s45^3+s12^2 s34^3 s45^3+2 s12 s23 s34^3 s45^3-s12 s34^4 s45^3-s12 s23 s34^2 s45^4-s12 s34^3 s45^4+s12^4 s23^3 s51-3 s12^3 s23^4 s51-6 s12^3 s23^3 s34 s51+6 s12^2 s23^4 s34 s51+9 s12^2 s23^3 s34^2 s51-3 s12 s23^4 s34^2 s51-4 s12 s23^3 s34^3 s51+2 s12^3 s23^3 s45 s51+3 s12^2 s23^4 s45 s51+s12^4 s23 s34 s45 s51+4 s12^3 s23^2 s34 s45 s51-6 s12^2 s23^3 s34 s45 s51-3 s12 s23^4 s34 s45 s51-4 s12^3 s23 s34^2 s45 s51-15 s12^2 s23^2 s34^2 s45 s51+4 s12 s23^3 s34^2 s45 s51+3 s12^2 s23 s34^3 s45 s51+11 s12 s23^2 s34^3 s45 s51-3 s12^2 s23^3 s45^2 s51+3 s12^2 s23^2 s34 s45^2 s51+8 s12 s23^3 s34 s45^2 s51+3 s12^3 s34^2 s45^2 s51+12 s12^2 s23 s34^2 s45^2 s51+4 s12 s23^2 s34^2 s45^2 s51-3 s12^2 s34^3 s45^2 s51-10 s12 s23 s34^3 s45^2 s51-3 s12^2 s23 s34 s45^3 s51-7 s12 s23^2 s34 s45^3 s51-6 s12^2 s34^2 s45^3 s51-8 s12 s23 s34^2 s45^3 s51+3 s12 s34^3 s45^3 s51+2 s12 s23 s34 s45^4 s51+3 s12 s34^2 s45^4 s51-s12^5 s23 s51^2-4 s12^4 s23^2 s51^2-3 s12^3 s23^3 s51^2-7 s12^2 s23^4 s51^2-s12 s23^5 s51^2+s12^4 s23 s34 s51^2+4 s12^3 s23^2 s34 s51^2-3 s12^2 s23^3 s34 s51^2+7 s12 s23^4 s34 s51^2+s23^5 s34 s51^2+6 s12 s23^3 s34^2 s51^2+4 s12^4 s23 s45 s51^2+12 s12^3 s23^2 s45 s51^2+12 s12^2 s23^3 s45 s51^2+7 s12 s23^4 s45 s51^2+3 s12^4 s34 s45 s51^2+8 s12^3 s23 s34 s45 s51^2+6 s12^2 s23^2 s34 s45 s51^2-4 s12 s23^3 s34 s45 s51^2-2 s23^4 s34 s45 s51^2-3 s12^3 s34^2 s45 s51^2-11 s12^2 s23 s34^2 s45 s51^2-14 s12 s23^2 s34^2 s45 s51^2-6 s12^3 s23 s45^2 s51^2-12 s12^2 s23^2 s45^2 s51^2-9 s12 s23^3 s45^2 s51^2-9 s12^3 s34 s45^2 s51^2-19 s12^2 s23 s34 s45^2 s51^2-10 s12 s23^2 s34 s45^2 s51^2+s23^3 s34 s45^2 s51^2+6 s12^2 s34^2 s45^2 s51^2+11 s12 s23 s34^2 s45^2 s51^2+4 s12^2 s23 s45^3 s51^2+4 s12 s23^2 s45^3 s51^2+9 s12^2 s34 s45^3 s51^2+10 s12 s23 s34 s45^3 s51^2-3 s12 s34^2 s45^3 s51^2-s12 s23 s45^4 s51^2-3 s12 s34 s45^4 s51^2+s12^5 s51^3+4 s12^4 s23 s51^3+6 s12^3 s23^2 s51^3+7 s12^2 s23^3 s51^3-s12^4 s34 s51^3-4 s12^3 s23 s34 s51^3-6 s12^2 s23^2 s34 s51^3-8 s12 s23^3 s34 s51^3-s23^4 s34 s51^3-4 s12^4 s45 s51^3-12 s12^3 s23 s45 s51^3-12 s12^2 s23^2 s45 s51^3-6 s12 s23^3 s45 s51^3+s23^4 s45 s51^3+3 s12^3 s34 s45 s51^3+8 s12^2 s23 s34 s45 s51^3+6 s12 s23^2 s34 s45 s51^3+s23^3 s34 s45 s51^3+6 s12^3 s45^2 s51^3+12 s12^2 s23 s45^2 s51^3+6 s12 s23^2 s45^2 s51^3-s23^3 s45^2 s51^3-3 s12^2 s34 s45^2 s51^3-4 s12 s23 s34 s45^2 s51^3-4 s12^2 s45^3 s51^3-4 s12 s23 s45^3 s51^3+s12 s34 s45^3 s51^3+s12 s45^4 s51^3+s12 s23^3 s51^4-s23^3 s45 s51^4) tr5)/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s34 s45 (-s23+s45+s51) (s12^4 s23^2-3 s12^3 s23^2 s34+3 s12^2 s23^2 s34^2-s12 s23^2 s34^3-s12^3 s23^2 s45+2 s12^3 s23 s34 s45+2 s12^2 s23^2 s34 s45-4 s12^2 s23 s34^2 s45-s12 s23^2 s34^2 s45+2 s12 s23 s34^3 s45-2 s12^2 s23 s34 s45^2+s12^2 s34^2 s45^2+2 s12 s23 s34^2 s45^2-s12 s34^3 s45^2-s12 s34^2 s45^3+s12^4 s23 s51+4 s12^3 s23^2 s51-2 s12^3 s23 s34 s51-8 s12^2 s23^2 s34 s51+s12^2 s23 s34^2 s51+4 s12 s23^2 s34^2 s51-2 s12^3 s23 s45 s51-4 s12^2 s23^2 s45 s51+2 s12^3 s34 s45 s51+8 s12^2 s23 s34 s45 s51+4 s12 s23^2 s34 s45 s51-2 s12^2 s34^2 s45 s51-6 s12 s23 s34^2 s45 s51+s12^2 s23 s45^2 s51-4 s12^2 s34 s45^2 s51-6 s12 s23 s34 s45^2 s51+2 s12 s34^2 s45^2 s51+2 s12 s34 s45^3 s51+s12^4 s51^2+4 s12^3 s23 s51^2+6 s12^2 s23^2 s51^2-s12^3 s34 s51^2-4 s12^2 s23 s34 s51^2-6 s12 s23^2 s34 s51^2-3 s12^3 s45 s51^2-8 s12^2 s23 s45 s51^2-6 s12 s23^2 s45 s51^2+2 s12^2 s34 s45 s51^2+4 s12 s23 s34 s45 s51^2+3 s12^2 s45^2 s51^2+4 s12 s23 s45^2 s51^2-s12 s34 s45^2 s51^2-s12 s45^3 s51^2-s23^3 s51^3))/((s12-s34+s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s34 s45 (-s23+s45+s51) (s12^5 s23^3-4 s12^4 s23^3 s34+6 s12^3 s23^3 s34^2-4 s12^2 s23^3 s34^3+s12 s23^3 s34^4-s12^4 s23^3 s45+3 s12^4 s23^2 s34 s45+3 s12^3 s23^3 s34 s45-9 s12^3 s23^2 s34^2 s45-3 s12^2 s23^3 s34^2 s45+9 s12^2 s23^2 s34^3 s45+s12 s23^3 s34^3 s45-3 s12 s23^2 s34^4 s45-3 s12^3 s23^2 s34 s45^2+3 s12^3 s23 s34^2 s45^2+6 s12^2 s23^2 s34^2 s45^2-6 s12^2 s23 s34^3 s45^2-3 s12 s23^2 s34^3 s45^2+3 s12 s23 s34^4 s45^2-3 s12^2 s23 s34^2 s45^3+s12^2 s34^3 s45^3+3 s12 s23 s34^3 s45^3-s12 s34^4 s45^3-s12 s34^3 s45^4+4 s12^4 s23^3 s51-12 s12^3 s23^3 s34 s51+12 s12^2 s23^3 s34^2 s51-4 s12 s23^3 s34^3 s51-4 s12^3 s23^3 s45 s51+3 s12^4 s23 s34 s45 s51+11 s12^3 s23^2 s34 s45 s51+8 s12^2 s23^3 s34 s45 s51-6 s12^3 s23 s34^2 s45 s51-22 s12^2 s23^2 s34^2 s45 s51-4 s12 s23^3 s34^2 s45 s51+3 s12^2 s23 s34^3 s45 s51+11 s12 s23^2 s34^3 s45 s51-6 s12^3 s23 s34 s45^2 s51-11 s12^2 s23^2 s34 s45^2 s51+3 s12^3 s34^2 s45^2 s51+16 s12^2 s23 s34^2 s45^2 s51+11 s12 s23^2 s34^2 s45^2 s51-3 s12^2 s34^3 s45^2 s51-10 s12 s23 s34^3 s45^2 s51+3 s12^2 s23 s34 s45^3 s51-6 s12^2 s34^2 s45^3 s51-10 s12 s23 s34^2 s45^3 s51+3 s12 s34^3 s45^3 s51+3 s12 s34^2 s45^4 s51+6 s12^3 s23^3 s51^2-12 s12^2 s23^3 s34 s51^2+6 s12 s23^3 s34^2 s51^2-6 s12^2 s23^3 s45 s51^2+3 s12^4 s34 s45 s51^2+11 s12^3 s23 s34 s45 s51^2+14 s12^2 s23^2 s34 s45 s51^2+6 s12 s23^3 s34 s45 s51^2-3 s12^3 s34^2 s45 s51^2-11 s12^2 s23 s34^2 s45 s51^2-14 s12 s23^2 s34^2 s45 s51^2-9 s12^3 s34 s45^2 s51^2-22 s12^2 s23 s34 s45^2 s51^2-14 s12 s23^2 s34 s45^2 s51^2+6 s12^2 s34^2 s45^2 s51^2+11 s12 s23 s34^2 s45^2 s51^2+9 s12^2 s34 s45^3 s51^2+11 s12 s23 s34 s45^3 s51^2-3 s12 s34^2 s45^3 s51^2-3 s12 s34 s45^4 s51^2+s12^5 s51^3+4 s12^4 s23 s51^3+6 s12^3 s23^2 s51^3+8 s12^2 s23^3 s51^3+s12 s23^4 s51^3-s12^4 s34 s51^3-4 s12^3 s23 s34 s51^3-6 s12^2 s23^2 s34 s51^3-8 s12 s23^3 s34 s51^3-s23^4 s34 s51^3-4 s12^4 s45 s51^3-12 s12^3 s23 s45 s51^3-12 s12^2 s23^2 s45 s51^3-8 s12 s23^3 s45 s51^3+3 s12^3 s34 s45 s51^3+8 s12^2 s23 s34 s45 s51^3+6 s12 s23^2 s34 s45 s51^3+s23^3 s34 s45 s51^3+6 s12^3 s45^2 s51^3+12 s12^2 s23 s45^2 s51^3+6 s12 s23^2 s45^2 s51^3-3 s12^2 s34 s45^2 s51^3-4 s12 s23 s34 s45^2 s51^3-4 s12^2 s45^3 s51^3-4 s12 s23 s45^3 s51^3+s12 s34 s45^3 s51^3+s12 s45^4 s51^3+s12 s23^3 s51^4-s23^3 s45 s51^4) tr5)/((s12-s34+s51)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12^2 s34 s45 (-s12 s23^3-s12 s23^2 s34+s23^3 s34+s23^2 s34^2+s12 s23^2 s45+s12 s23 s34 s45-2 s23^2 s34 s45-2 s23 s34^2 s45+s23 s34 s45^2+s34^2 s45^2-2 s23^3 s51-s12 s23 s34 s51-3 s23^2 s34 s51+s12 s23 s45 s51+3 s23^2 s45 s51+2 s12 s34 s45 s51+5 s23 s34 s45 s51-s23 s45^2 s51-2 s34 s45^2 s51+s12^2 s51^2+3 s12 s23 s51^2+3 s23^2 s51^2-2 s12 s45 s51^2-3 s23 s45 s51^2+s45^2 s51^2))/((s12-s34+s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12^2 s34 s45 (-s12^2 s23^4-s12^2 s23^3 s34+2 s12 s23^4 s34+2 s12 s23^3 s34^2-s23^4 s34^2-s23^3 s34^3+s12^2 s23^3 s45+s12^2 s23^2 s34 s45-4 s12 s23^3 s34 s45-4 s12 s23^2 s34^2 s45+3 s23^3 s34^2 s45+3 s23^2 s34^3 s45+2 s12 s23^2 s34 s45^2+2 s12 s23 s34^2 s45^2-3 s23^2 s34^2 s45^2-3 s23 s34^3 s45^2+s23 s34^2 s45^3+s34^3 s45^3+s12^2 s23^3 s51-2 s12 s23^4 s51-4 s12 s23^3 s34 s51+2 s23^4 s34 s51+3 s23^3 s34^2 s51+2 s12 s23^3 s45 s51+s12^2 s23 s34 s45 s51+3 s12 s23^2 s34 s45 s51-6 s23^3 s34 s45 s51-3 s12 s23 s34^2 s45 s51-9 s23^2 s34^2 s45 s51+s12 s23 s34 s45^2 s51+6 s23^2 s34 s45^2 s51+3 s12 s34^2 s45^2 s51+9 s23 s34^2 s45^2 s51-2 s23 s34 s45^3 s51-3 s34^2 s45^3 s51-s12^3 s23 s51^2-3 s12^2 s23^2 s51^2-s12 s23^3 s51^2-2 s23^4 s51^2-3 s23^3 s34 s51^2+3 s12^2 s23 s45 s51^2+6 s12 s23^2 s45 s51^2+4 s23^3 s45 s51^2+3 s12^2 s34 s45 s51^2+9 s12 s23 s34 s45 s51^2+9 s23^2 s34 s45 s51^2-3 s12 s23 s45^2 s51^2-3 s23^2 s45^2 s51^2-6 s12 s34 s45^2 s51^2-9 s23 s34 s45^2 s51^2+s23 s45^3 s51^2+3 s34 s45^3 s51^2+s12^3 s51^3+3 s12^2 s23 s51^3+3 s12 s23^2 s51^3+2 s23^3 s51^3-3 s12^2 s45 s51^3-6 s12 s23 s45 s51^3-3 s23^2 s45 s51^3+3 s12 s45^2 s51^3+3 s23 s45^2 s51^3-s45^3 s51^3) tr5)/((s12-s34+s51)^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12^2 s34 s45 (-s23+s45+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2+s12^2 s23 s51+3 s12 s23^2 s51-s12 s23 s34 s51-3 s23^2 s34 s51-s12 s23 s45 s51+2 s12 s34 s45 s51+5 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2+3 s12 s23 s51^2+3 s23^2 s51^2-2 s12 s45 s51^2-3 s23 s45 s51^2+s45^2 s51^2))/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12^2 s34 s45 (-s23+s45+s51) (s12 s23-s23 s34+s34 s45+s12 s51+2 s23 s51-s45 s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-s12^2 s23 s51+s12 s23^2 s51+s12 s23 s34 s51-s23^2 s34 s51+s12 s23 s45 s51+2 s12 s34 s45 s51+3 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2+s12 s23 s51^2+s23^2 s51^2-2 s12 s45 s51^2-s23 s45 s51^2+s45^2 s51^2) tr5)/((s12-s34+s51)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3)};
C5g["++--+"] = {(16 s12 s23 (s23+s34-s51)^2 s51 (s12 s23-s23 s34-s12 s45-s23 s45+s45^2-s12 s51+s45 s51))/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 (s23+s34-s51)^2 s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12^2 s23 s45-s12 s23^2 s45+2 s12 s23 s34 s45+s23^2 s34 s45-s23 s34^2 s45+s12 s23 s45^2+s12 s34 s45^2-s34 s45^3-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12^2 s45 s51+3 s12 s23 s45 s51+s12 s34 s45 s51-2 s12 s45^2 s51-s23 s45^2 s51-s34 s45^2 s51+s45^3 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s23+s34-s51) (s23-s45-s51) s51 (s12 s23-s23 s34-s23 s45-s12 s51+s45 s51))/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 (s23+s34-s51) (s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12 s23^2 s45+s12 s23 s34 s45+s23^2 s34 s45-s23 s34^2 s45-s23 s34 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+3 s12 s23 s45 s51+s12 s34 s45 s51-s23 s45^2 s51-s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s23+s34-s51)^2 s51 (s12 s23-s23 s34-s12 s45-s12 s51))/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 (s23+s34-s51)^2 s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12^2 s23 s45+2 s12 s23 s34 s45-s23 s34^2 s45+s12 s34 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12^2 s45 s51+s12 s23 s45 s51+s12 s34 s45 s51+s23 s34 s45 s51-s12 s45^2 s51+s12^2 s51^2-s12 s45 s51^2) tr5)/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s23+s34-s51) (s23-s45-s51) s51 (s12 s23-s23 s34-s12 s51))/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 (s23+s34-s51) (s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+s12 s23 s34 s45-s23 s34^2 s45-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12 s23 s45 s51+s12 s34 s45 s51+s23 s34 s45 s51+s12^2 s51^2-s12 s45 s51^2) tr5)/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s23+s34-s51) s51 (s12 s23^2+s12 s23 s34-s23^2 s34-s23 s34^2-2 s12 s23 s45-s23^2 s45-2 s12 s34 s45+s34^2 s45+s12 s45^2+2 s23 s45^2+s34 s45^2-s45^3-2 s12 s23 s51-s12 s34 s51+s23 s34 s51+2 s12 s45 s51+2 s23 s45 s51-2 s45^2 s51+s12 s51^2-s45 s51^2))/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 (s23+s34-s51) s51 (s12^2 s23^3+s12^2 s23^2 s34-2 s12 s23^3 s34-2 s12 s23^2 s34^2+s23^3 s34^2+s23^2 s34^3-2 s12^2 s23^2 s45-s12 s23^3 s45-2 s12^2 s23 s34 s45+3 s12 s23^2 s34 s45+s23^3 s34 s45+4 s12 s23 s34^2 s45-s23^2 s34^2 s45-2 s23 s34^3 s45+s12^2 s23 s45^2+2 s12 s23^2 s45^2+2 s12^2 s34 s45^2+2 s12 s23 s34 s45^2-s23^2 s34 s45^2-2 s12 s34^2 s45^2-s23 s34^2 s45^2+s34^3 s45^2-s12 s23 s45^3-3 s12 s34 s45^3-s23 s34 s45^3+s34^2 s45^3+s34 s45^4-3 s12^2 s23^2 s51-2 s12^2 s23 s34 s51+4 s12 s23^2 s34 s51+2 s12 s23 s34^2 s51-s23^2 s34^2 s51+4 s12^2 s23 s45 s51+4 s12 s23^2 s45 s51+2 s12^2 s34 s45 s51-s12 s23 s34 s45 s51-s23^2 s34 s45 s51+2 s23 s34^2 s45 s51-s12^2 s45^2 s51-6 s12 s23 s45^2 s51-s23^2 s45^2 s51-3 s12 s34 s45^2 s51-s34^2 s45^2 s51+2 s12 s45^3 s51+2 s23 s45^3 s51+s34 s45^3 s51-s45^4 s51+3 s12^2 s23 s51^2+s12^2 s34 s51^2-2 s12 s23 s34 s51^2-2 s12^2 s45 s51^2-5 s12 s23 s45 s51^2-2 s12 s34 s45 s51^2+4 s12 s45^2 s51^2+2 s23 s45^2 s51^2+s34 s45^2 s51^2-2 s45^3 s51^2-s12^2 s51^3+2 s12 s45 s51^3-s45^2 s51^3) tr5)/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s23+s34-s51) (s23-s45-s51) s51 (s12 s23-s23 s34-s12 s45-s23 s45+s34 s45+s45^2-s12 s51+s45 s51))/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 (s23+s34-s51) (s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12^2 s23 s45-s12 s23^2 s45+3 s12 s23 s34 s45+s23^2 s34 s45-2 s23 s34^2 s45+s12 s23 s45^2-s12 s34 s45^2-2 s23 s34 s45^2+s34^2 s45^2+s34 s45^3-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12^2 s45 s51+3 s12 s23 s45 s51-2 s12 s45^2 s51-s23 s45^2 s51+s45^3 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s23+s34-s51) s51 (s12 s23^2+s12 s23 s34-s23^2 s34-s23 s34^2-2 s12 s23 s45-2 s12 s34 s45+s23 s34 s45+s34^2 s45+s12 s45^2-2 s12 s23 s51-s12 s34 s51+s23 s34 s51+2 s12 s45 s51-s34 s45 s51+s12 s51^2))/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 (s23+s34-s51) s51 (s12^2 s23^3+s12^2 s23^2 s34-2 s12 s23^3 s34-2 s12 s23^2 s34^2+s23^3 s34^2+s23^2 s34^3-2 s12^2 s23^2 s45-2 s12^2 s23 s34 s45+4 s12 s23^2 s34 s45+4 s12 s23 s34^2 s45-2 s23^2 s34^2 s45-2 s23 s34^3 s45+s12^2 s23 s45^2+2 s12^2 s34 s45^2-s12 s23 s34 s45^2-2 s12 s34^2 s45^2+s23 s34^2 s45^2+s34^3 s45^2-s12 s34 s45^3-3 s12^2 s23^2 s51-2 s12^2 s23 s34 s51+4 s12 s23^2 s34 s51+2 s12 s23 s34^2 s51-s23^2 s34^2 s51+4 s12^2 s23 s45 s51+s12 s23^2 s45 s51+2 s12^2 s34 s45 s51-3 s12 s23 s34 s45 s51+s23^2 s34 s45 s51+3 s23 s34^2 s45 s51-s12^2 s45^2 s51-2 s12 s23 s45^2 s51-s23 s34 s45^2 s51-2 s34^2 s45^2 s51+s12 s45^3 s51+3 s12^2 s23 s51^2+s12^2 s34 s51^2-2 s12 s23 s34 s51^2-2 s12^2 s45 s51^2-2 s12 s23 s45 s51^2-s12 s34 s45 s51^2-s23 s34 s45 s51^2+2 s12 s45^2 s51^2+s34 s45^2 s51^2-s12^2 s51^3+s12 s45 s51^3) tr5)/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s23+s34-s51) (s23-s45-s51) s51 (s12 s23-s23 s34-s12 s45+s34 s45-s12 s51))/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 (s23+s34-s51) (s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12^2 s23 s45+3 s12 s23 s34 s45-2 s23 s34^2 s45-s12 s34 s45^2+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12^2 s45 s51+s12 s23 s45 s51+s23 s34 s45 s51-s12 s45^2 s51-s34 s45^2 s51+s12^2 s51^2-s12 s45 s51^2) tr5)/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s23+s34-s51) s51 (s12^2 s23^2+s12^2 s23 s34-s12 s23^2 s34-s12 s23 s34^2-s12^2 s23 s45-s12 s23^2 s45-s12^2 s34 s45-s12 s23 s34 s45+s12 s23 s45^2+2 s12 s34 s45^2+s23 s34 s45^2-s34 s45^3-2 s12^2 s23 s51-s12^2 s34 s51+s12 s23 s34 s51+s12^2 s45 s51+3 s12 s23 s45 s51+2 s12 s34 s45 s51-2 s12 s45^2 s51-s23 s45^2 s51-s34 s45^2 s51+s45^3 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2))/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 (s23+s34-s51) s51 (s12^3 s23^3+s12^3 s23^2 s34-2 s12^2 s23^3 s34-2 s12^2 s23^2 s34^2+s12 s23^3 s34^2+s12 s23^2 s34^3-s12^3 s23^2 s45-s12^2 s23^3 s45-s12^3 s23 s34 s45+s12^2 s23^2 s34 s45+s12 s23^3 s34 s45+2 s12^2 s23 s34^2 s45-s12 s23 s34^3 s45+s12^2 s23^2 s45^2+s12^2 s23 s34 s45^2-s12 s23^2 s34 s45^2+s12^2 s34^2 s45^2+s12 s23 s34^2 s45^2+s23^2 s34^2 s45^2-2 s12 s34^2 s45^3-2 s23 s34^2 s45^3+s34^2 s45^4-3 s12^3 s23^2 s51-2 s12^3 s23 s34 s51+4 s12^2 s23^2 s34 s51+2 s12^2 s23 s34^2 s51-s12 s23^2 s34^2 s51+2 s12^3 s23 s45 s51+5 s12^2 s23^2 s45 s51+s12^3 s34 s45 s51+3 s12^2 s23 s34 s45 s51-2 s12 s23^2 s34 s45 s51+s12^2 s34^2 s45 s51-4 s12^2 s23 s45^2 s51-2 s12 s23^2 s45^2 s51-4 s12^2 s34 s45^2 s51-4 s12 s23 s34 s45^2 s51-s23^2 s34 s45^2 s51-2 s12 s34^2 s45^2 s51-s23 s34^2 s45^2 s51+2 s12 s23 s45^3 s51+5 s12 s34 s45^3 s51+3 s23 s34 s45^3 s51+s34^2 s45^3 s51-2 s34 s45^4 s51+3 s12^3 s23 s51^2+s12^3 s34 s51^2-2 s12^2 s23 s34 s51^2-s12^3 s45 s51^2-7 s12^2 s23 s45 s51^2-4 s12^2 s34 s45 s51^2+s12 s23 s34 s45 s51^2+3 s12^2 s45^2 s51^2+5 s12 s23 s45^2 s51^2+5 s12 s34 s45^2 s51^2+s23 s34 s45^2 s51^2-3 s12 s45^3 s51^2-s23 s45^3 s51^2-2 s34 s45^3 s51^2+s45^4 s51^2-s12^3 s51^3+3 s12^2 s45 s51^3-3 s12 s45^2 s51^3+s45^3 s51^3) tr5)/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s23+s34-s51) (s23-s45-s51) s51 (s12^2 s23-s12 s23 s34-s12 s23 s45-s12^2 s51+2 s12 s45 s51-s45^2 s51))/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 (s23+s34-s51) (s23-s45-s51) s51 (s12^3 s23^2-2 s12^2 s23^2 s34+s12 s23^2 s34^2-s12^2 s23^2 s45+s12^2 s23 s34 s45+s12 s23^2 s34 s45-s12 s23 s34^2 s45-s12 s23 s34 s45^2-2 s12^3 s23 s51+2 s12^2 s23 s34 s51+4 s12^2 s23 s45 s51+s12^2 s34 s45 s51-s12 s23 s34 s45 s51-2 s12 s23 s45^2 s51-2 s12 s34 s45^2 s51-s23 s34 s45^2 s51+s34 s45^3 s51+s12^3 s51^2-3 s12^2 s45 s51^2+3 s12 s45^2 s51^2-s45^3 s51^2) tr5)/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12^2 s23 (s23+s34-s51) s51 (s12 s23^2+s12 s23 s34-s23^2 s34-s23 s34^2-s12 s23 s45-s12 s34 s45+s34 s45^2-2 s12 s23 s51-s12 s34 s51+s23 s34 s51+s12 s45 s51+s23 s45 s51+s34 s45 s51-s45^2 s51+s12 s51^2-s45 s51^2))/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12^2 s23 (s23+s34-s51) s51 (s12^2 s23^3+s12^2 s23^2 s34-2 s12 s23^3 s34-2 s12 s23^2 s34^2+s23^3 s34^2+s23^2 s34^3-s12^2 s23^2 s45-s12^2 s23 s34 s45+2 s12 s23^2 s34 s45+2 s12 s23 s34^2 s45-s23^2 s34^2 s45-s23 s34^3 s45+s12 s34^2 s45^2+s23 s34^2 s45^2-s34^2 s45^3-3 s12^2 s23^2 s51-2 s12^2 s23 s34 s51+4 s12 s23^2 s34 s51+2 s12 s23 s34^2 s51-s23^2 s34^2 s51+2 s12^2 s23 s45 s51+2 s12 s23^2 s45 s51+s12^2 s34 s45 s51+s12 s23 s34 s45 s51+s12 s34^2 s45 s51+s23 s34^2 s45 s51-2 s12 s23 s45^2 s51-3 s12 s34 s45^2 s51-2 s23 s34 s45^2 s51-s34^2 s45^2 s51+2 s34 s45^3 s51+3 s12^2 s23 s51^2+s12^2 s34 s51^2-2 s12 s23 s34 s51^2-s12^2 s45 s51^2-4 s12 s23 s45 s51^2-3 s12 s34 s45 s51^2+2 s12 s45^2 s51^2+s23 s45^2 s51^2+2 s34 s45^2 s51^2-s45^3 s51^2-s12^2 s51^3+2 s12 s45 s51^3-s45^2 s51^3) tr5)/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12^2 s23 (s23+s34-s51) (s23-s45-s51) s51 (s12 s23-s23 s34-s12 s51+s45 s51))/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12^2 s23 (s23+s34-s51) (s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+s12 s23 s34 s45-s23 s34^2 s45-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+s12 s34 s45 s51-s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s51 (s12^2 s23^3+2 s12^2 s23^2 s34-s12 s23^3 s34+s12^2 s23 s34^2-2 s12 s23^2 s34^2-s12 s23 s34^3-2 s12^2 s23^2 s45-s12 s23^3 s45-4 s12^2 s23 s34 s45-s12 s23^2 s34 s45-2 s12^2 s34^2 s45+s12 s23 s34^2 s45+s12 s34^3 s45+s12^2 s23 s45^2+2 s12 s23^2 s45^2+2 s12^2 s34 s45^2+5 s12 s23 s34 s45^2+s23^2 s34 s45^2+s12 s34^2 s45^2-s12 s23 s45^3-3 s12 s34 s45^3-2 s23 s34 s45^3+s34 s45^4-3 s12^2 s23^2 s51-4 s12^2 s23 s34 s51+2 s12 s23^2 s34 s51-s12^2 s34^2 s51+2 s12 s23 s34^2 s51+4 s12^2 s23 s45 s51+4 s12 s23^2 s45 s51+4 s12^2 s34 s45 s51+4 s12 s23 s34 s45 s51-s12^2 s45^2 s51-6 s12 s23 s45^2 s51-s23^2 s45^2 s51-6 s12 s34 s45^2 s51-2 s23 s34 s45^2 s51+2 s12 s45^3 s51+2 s23 s45^3 s51+2 s34 s45^3 s51-s45^4 s51+3 s12^2 s23 s51^2+2 s12^2 s34 s51^2-s12 s23 s34 s51^2-2 s12^2 s45 s51^2-5 s12 s23 s45 s51^2-3 s12 s34 s45 s51^2+4 s12 s45^2 s51^2+2 s23 s45^2 s51^2+s34 s45^2 s51^2-2 s45^3 s51^2-s12^2 s51^3+2 s12 s45 s51^3-s45^2 s51^3))/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s51 (s12^3 s23^4+2 s12^3 s23^3 s34-2 s12^2 s23^4 s34+s12^3 s23^2 s34^2-4 s12^2 s23^3 s34^2+s12 s23^4 s34^2-2 s12^2 s23^2 s34^3+2 s12 s23^3 s34^3+s12 s23^2 s34^4-2 s12^3 s23^3 s45-s12^2 s23^4 s45-4 s12^3 s23^2 s34 s45+2 s12^2 s23^3 s34 s45+s12 s23^4 s34 s45-2 s12^3 s23 s34^2 s45+7 s12^2 s23^2 s34^2 s45+4 s12^2 s23 s34^3 s45-3 s12 s23^2 s34^3 s45-2 s12 s23 s34^4 s45+s12^3 s23^2 s45^2+2 s12^2 s23^3 s45^2+2 s12^3 s23 s34 s45^2+2 s12^2 s23^2 s34 s45^2-2 s12 s23^3 s34 s45^2+2 s12^3 s34^2 s45^2+s12^2 s23 s34^2 s45^2+s23^3 s34^2 s45^2-2 s12^2 s34^3 s45^2+s12 s34^4 s45^2-s12^2 s23^2 s45^3-2 s12^2 s23 s34 s45^3+s12 s23^2 s34 s45^3-4 s12^2 s34^2 s45^3-4 s12 s23 s34^2 s45^3-3 s23^2 s34^2 s45^3+s12 s34^3 s45^3+3 s12 s34^2 s45^4+3 s23 s34^2 s45^4-s34^2 s45^5-4 s12^3 s23^3 s51-6 s12^3 s23^2 s34 s51+6 s12^2 s23^3 s34 s51-2 s12^3 s23 s34^2 s51+8 s12^2 s23^2 s34^2 s51-2 s12 s23^3 s34^2 s51+2 s12^2 s23 s34^3 s51-2 s12 s23^2 s34^3 s51+6 s12^3 s23^2 s45 s51+6 s12^2 s23^3 s45 s51+8 s12^3 s23 s34 s45 s51+2 s12^2 s23^2 s34 s45 s51-3 s12 s23^3 s34 s45 s51+2 s12^3 s34^2 s45 s51-4 s12^2 s23 s34^2 s45 s51+3 s12 s23 s34^3 s45 s51-2 s12^3 s23 s45^2 s51-10 s12^2 s23^2 s45^2 s51-2 s12 s23^3 s45^2 s51-2 s12^3 s34 s45^2 s51-14 s12^2 s23 s34 s45^2 s51-2 s12 s23^2 s34 s45^2 s51-s23^3 s34 s45^2 s51-5 s12^2 s34^2 s45^2 s51-3 s12 s23 s34^2 s45^2 s51-2 s23^2 s34^2 s45^2 s51-s12 s34^3 s45^2 s51+4 s12^2 s23 s45^3 s51+4 s12 s23^2 s45^3 s51+6 s12^2 s34 s45^3 s51+11 s12 s23 s34 s45^3 s51+4 s23^2 s34 s45^3 s51+5 s12 s34^2 s45^3 s51+4 s23 s34^2 s45^3 s51-2 s12 s23 s45^4 s51-6 s12 s34 s45^4 s51-5 s23 s34 s45^4 s51-2 s34^2 s45^4 s51+2 s34 s45^5 s51+6 s12^3 s23^2 s51^2+6 s12^3 s23 s34 s51^2-6 s12^2 s23^2 s34 s51^2+s12^3 s34^2 s51^2-4 s12^2 s23 s34^2 s51^2+s12 s23^2 s34^2 s51^2-6 s12^3 s23 s45 s51^2-12 s12^2 s23^2 s45 s51^2-4 s12^3 s34 s45 s51^2-10 s12^2 s23 s34 s45 s51^2+3 s12 s23^2 s34 s45 s51^2-3 s12^2 s34^2 s45 s51^2+s12^3 s45^2 s51^2+14 s12^2 s23 s45^2 s51^2+7 s12 s23^2 s45^2 s51^2+12 s12^2 s34 s45^2 s51^2+10 s12 s23 s34 s45^2 s51^2+2 s23^2 s34 s45^2 s51^2+3 s12 s34^2 s45^2 s51^2+s23 s34^2 s45^2 s51^2-3 s12^2 s45^3 s51^2-10 s12 s23 s45^3 s51^2-s23^2 s45^3 s51^2-12 s12 s34 s45^3 s51^2-6 s23 s34 s45^3 s51^2-s34^2 s45^3 s51^2+3 s12 s45^4 s51^2+2 s23 s45^4 s51^2+4 s34 s45^4 s51^2-s45^5 s51^2-4 s12^3 s23 s51^3-2 s12^3 s34 s51^3+2 s12^2 s23 s34 s51^3+2 s12^3 s45 s51^3+10 s12^2 s23 s45 s51^3+6 s12^2 s34 s45 s51^3-s12 s23 s34 s45 s51^3-6 s12^2 s45^2 s51^3-8 s12 s23 s45^2 s51^3-6 s12 s34 s45^2 s51^3-s23 s34 s45^2 s51^3+6 s12 s45^3 s51^3+2 s23 s45^3 s51^3+2 s34 s45^3 s51^3-2 s45^4 s51^3+s12^3 s51^4-3 s12^2 s45 s51^4+3 s12 s45^2 s51^4-s45^3 s51^4) tr5)/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s23-s45-s51) s51 (s12^2 s23^2+s12^2 s23 s34-s12 s23^2 s34-s12 s23 s34^2-s12^2 s23 s45-s12 s23^2 s45-s12^2 s34 s45+s12 s34^2 s45+s12 s23 s45^2+s12 s34 s45^2-2 s12^2 s23 s51-s12^2 s34 s51+s12 s23 s34 s51+s12^2 s45 s51+3 s12 s23 s45 s51+s12 s34 s45 s51-2 s12 s45^2 s51-s23 s45^2 s51+s45^3 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2))/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 (s23-s45-s51) s51 (s12^3 s23^3+s12^3 s23^2 s34-2 s12^2 s23^3 s34-2 s12^2 s23^2 s34^2+s12 s23^3 s34^2+s12 s23^2 s34^3-s12^3 s23^2 s45-s12^2 s23^3 s45-s12^3 s23 s34 s45+2 s12^2 s23^2 s34 s45+s12 s23^3 s34 s45+3 s12^2 s23 s34^2 s45-s12 s23^2 s34^2 s45-2 s12 s23 s34^3 s45+s12^2 s23^2 s45^2-2 s12 s23^2 s34 s45^2-s12^2 s34^2 s45^2-s12 s23 s34^2 s45^2+s12 s34^3 s45^2+s12 s23 s34 s45^3+s12 s34^2 s45^3-3 s12^3 s23^2 s51-2 s12^3 s23 s34 s51+4 s12^2 s23^2 s34 s51+2 s12^2 s23 s34^2 s51-s12 s23^2 s34^2 s51+2 s12^3 s23 s45 s51+5 s12^2 s23^2 s45 s51+s12^3 s34 s45 s51+s12^2 s23 s34 s45 s51-2 s12 s23^2 s34 s45 s51+s12 s23 s34^2 s45 s51-4 s12^2 s23 s45^2 s51-2 s12 s23^2 s45^2 s51-3 s12^2 s34 s45^2 s51-s12 s23 s34 s45^2 s51-s23^2 s34 s45^2 s51+2 s12 s23 s45^3 s51+3 s12 s34 s45^3 s51+2 s23 s34 s45^3 s51-s34 s45^4 s51+3 s12^3 s23 s51^2+s12^3 s34 s51^2-2 s12^2 s23 s34 s51^2-s12^3 s45 s51^2-7 s12^2 s23 s45 s51^2-3 s12^2 s34 s45 s51^2+s12 s23 s34 s45 s51^2+3 s12^2 s45^2 s51^2+5 s12 s23 s45^2 s51^2+3 s12 s34 s45^2 s51^2+s23 s34 s45^2 s51^2-3 s12 s45^3 s51^2-s23 s45^3 s51^2-s34 s45^3 s51^2+s45^4 s51^2-s12^3 s51^3+3 s12^2 s45 s51^3-3 s12 s45^2 s51^3+s45^3 s51^3) tr5)/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12^2 s23 (s23+s34-s45-s51) s51 (s12 s23^2+s12 s23 s34-s23^2 s34-s23 s34^2-s12 s23 s45-2 s12 s34 s45+s34^2 s45+s34 s45^2-2 s12 s23 s51-s12 s34 s51+s23 s34 s51+s12 s45 s51+s23 s45 s51-s45^2 s51+s12 s51^2-s45 s51^2))/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12^2 s23 s51 (s12^2 s23^4+2 s12^2 s23^3 s34-2 s12 s23^4 s34+s12^2 s23^2 s34^2-4 s12 s23^3 s34^2+s23^4 s34^2-2 s12 s23^2 s34^3+2 s23^3 s34^3+s23^2 s34^4-2 s12^2 s23^3 s45-4 s12^2 s23^2 s34 s45+4 s12 s23^3 s34 s45-2 s12^2 s23 s34^2 s45+8 s12 s23^2 s34^2 s45-2 s23^3 s34^2 s45+4 s12 s23 s34^3 s45-4 s23^2 s34^3 s45-2 s23 s34^4 s45+s12^2 s23^2 s45^2+2 s12^2 s23 s34 s45^2-2 s12 s23^2 s34 s45^2+2 s12^2 s34^2 s45^2-2 s12 s23 s34^2 s45^2+2 s23^2 s34^2 s45^2-2 s12 s34^3 s45^2+2 s23 s34^3 s45^2+s34^4 s45^2-2 s12 s34^2 s45^3-2 s23 s34^2 s45^3+s34^2 s45^4-4 s12^2 s23^3 s51-6 s12^2 s23^2 s34 s51+6 s12 s23^3 s34 s51-2 s12^2 s23 s34^2 s51+8 s12 s23^2 s34^2 s51-2 s23^3 s34^2 s51+2 s12 s23 s34^3 s51-2 s23^2 s34^3 s51+6 s12^2 s23^2 s45 s51+2 s12 s23^3 s45 s51+8 s12^2 s23 s34 s45 s51-4 s12 s23^2 s34 s45 s51+2 s12^2 s34^2 s45 s51-6 s12 s23 s34^2 s45 s51+4 s23^2 s34^2 s45 s51+4 s23 s34^3 s45 s51-2 s12^2 s23 s45^2 s51-4 s12 s23^2 s45^2 s51-2 s12^2 s34 s45^2 s51-6 s12 s23 s34 s45^2 s51-2 s23^2 s34 s45^2 s51-2 s12 s34^2 s45^2 s51-4 s23 s34^2 s45^2 s51-2 s34^3 s45^2 s51+2 s12 s23 s45^3 s51+4 s12 s34 s45^3 s51+4 s23 s34 s45^3 s51+2 s34^2 s45^3 s51-2 s34 s45^4 s51+6 s12^2 s23^2 s51^2+6 s12^2 s23 s34 s51^2-6 s12 s23^2 s34 s51^2+s12^2 s34^2 s51^2-4 s12 s23 s34^2 s51^2+s23^2 s34^2 s51^2-6 s12^2 s23 s45 s51^2-6 s12 s23^2 s45 s51^2-4 s12^2 s34 s45 s51^2-4 s12 s23 s34 s45 s51^2-2 s12 s34^2 s45 s51^2-2 s23 s34^2 s45 s51^2+s12^2 s45^2 s51^2+8 s12 s23 s45^2 s51^2+s23^2 s45^2 s51^2+8 s12 s34 s45^2 s51^2+4 s23 s34 s45^2 s51^2+2 s34^2 s45^2 s51^2-2 s12 s45^3 s51^2-2 s23 s45^3 s51^2-4 s34 s45^3 s51^2+s45^4 s51^2-4 s12^2 s23 s51^3-2 s12^2 s34 s51^3+2 s12 s23 s34 s51^3+2 s12^2 s45 s51^3+6 s12 s23 s45 s51^3+4 s12 s34 s45 s51^3-4 s12 s45^2 s51^3-2 s23 s45^2 s51^3-2 s34 s45^2 s51^3+2 s45^3 s51^3+s12^2 s51^4-2 s12 s45 s51^4+s45^2 s51^4) tr5)/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12^2 s23 (s23-s45-s51) s51 (s12 s23^2+s12 s23 s34-s23^2 s34-s23 s34^2-s12 s23 s45-s12 s34 s45+s23 s34 s45+s34^2 s45-2 s12 s23 s51-s12 s34 s51+s23 s34 s51+s12 s45 s51+s23 s45 s51-s45^2 s51+s12 s51^2-s45 s51^2))/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12^2 s23 (s23-s45-s51) s51 (s12^2 s23^3+s12^2 s23^2 s34-2 s12 s23^3 s34-2 s12 s23^2 s34^2+s23^3 s34^2+s23^2 s34^3-s12^2 s23^2 s45-s12^2 s23 s34 s45+3 s12 s23^2 s34 s45+3 s12 s23 s34^2 s45-2 s23^2 s34^2 s45-2 s23 s34^3 s45-s12 s23 s34 s45^2-s12 s34^2 s45^2+s23 s34^2 s45^2+s34^3 s45^2-3 s12^2 s23^2 s51-2 s12^2 s23 s34 s51+4 s12 s23^2 s34 s51+2 s12 s23 s34^2 s51-s23^2 s34^2 s51+2 s12^2 s23 s45 s51+2 s12 s23^2 s45 s51+s12^2 s34 s45 s51-s12 s23 s34 s45 s51+2 s23 s34^2 s45 s51-2 s12 s23 s45^2 s51-2 s12 s34 s45^2 s51-s23 s34 s45^2 s51-s34^2 s45^2 s51+s34 s45^3 s51+3 s12^2 s23 s51^2+s12^2 s34 s51^2-2 s12 s23 s34 s51^2-s12^2 s45 s51^2-4 s12 s23 s45 s51^2-2 s12 s34 s45 s51^2+2 s12 s45^2 s51^2+s23 s45^2 s51^2+s34 s45^2 s51^2-s45^3 s51^2-s12^2 s51^3+2 s12 s45 s51^3-s45^2 s51^3) tr5)/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) (s23+s34-s51) s51 (s12 s23-s23 s34-s23 s45-s34 s45-s12 s51+s45 s51))/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 (s12+s23-s45) (s23+s34-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12 s23^2 s45+s23^2 s34 s45+s23 s34 s45^2+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+3 s12 s23 s45 s51+2 s12 s34 s45 s51-s23 s45^2 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) s51 (s12 s23^2-s23^2 s34-s23^2 s45-2 s12 s23 s51+s23 s34 s51+2 s23 s45 s51+s34 s45 s51+s12 s51^2-s45 s51^2))/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 (s12+s23-s45) s51 (s12^2 s23^3-2 s12 s23^3 s34+s23^3 s34^2-s12 s23^3 s45+s12 s23^2 s34 s45+s23^3 s34 s45-s23^2 s34^2 s45-s23^2 s34 s45^2-3 s12^2 s23^2 s51+4 s12 s23^2 s34 s51-s23^2 s34^2 s51+4 s12 s23^2 s45 s51+s12 s23 s34 s45 s51-s23^2 s34 s45 s51-s23^2 s45^2 s51-2 s23 s34 s45^2 s51-s34^2 s45^2 s51+3 s12^2 s23 s51^2-2 s12 s23 s34 s51^2-5 s12 s23 s45 s51^2-2 s12 s34 s45 s51^2+2 s23 s45^2 s51^2+2 s34 s45^2 s51^2-s12^2 s51^3+2 s12 s45 s51^3-s45^2 s51^3) tr5)/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s23+s34-s51) s51 (s12^2 s23+s12 s23^2-s12 s23 s34-s23^2 s34-s12 s23 s45-s12 s34 s45-s12^2 s51-s12 s23 s51+s12 s45 s51))/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 (s23+s34-s51) s51 (s12^3 s23^2+s12^2 s23^3-2 s12^2 s23^2 s34-2 s12 s23^3 s34+s12 s23^2 s34^2+s23^3 s34^2-s12^2 s23^2 s45+2 s12 s23^2 s34 s45-s23^2 s34^2 s45+s12 s23 s34 s45^2+s12 s34^2 s45^2-2 s12^3 s23 s51-2 s12^2 s23^2 s51+2 s12^2 s23 s34 s51+2 s12 s23^2 s34 s51+3 s12^2 s23 s45 s51+s12 s23^2 s45 s51+2 s12^2 s34 s45 s51+s12 s23 s34 s45 s51+s23^2 s34 s45 s51-s12 s23 s45^2 s51-2 s12 s34 s45^2 s51+s12^3 s51^2+s12^2 s23 s51^2-2 s12^2 s45 s51^2-s12 s23 s45 s51^2+s12 s45^2 s51^2) tr5)/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s51 (s12^2 s23^2+s12 s23^3-s12 s23^2 s34-s23^3 s34-s12 s23^2 s45+s23^2 s34 s45-2 s12^2 s23 s51-2 s12 s23^2 s51+s12 s23 s34 s51+s23^2 s34 s51+2 s12 s23 s45 s51+s12 s34 s45 s51+s12^2 s51^2+s12 s23 s51^2-s12 s45 s51^2))/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 s51 (s12^3 s23^3+s12^2 s23^4-2 s12^2 s23^3 s34-2 s12 s23^4 s34+s12 s23^3 s34^2+s23^4 s34^2-s12^2 s23^3 s45+s12^2 s23^2 s34 s45+3 s12 s23^3 s34 s45-s12 s23^2 s34^2 s45-2 s23^3 s34^2 s45-s12 s23^2 s34 s45^2+s23^2 s34^2 s45^2-3 s12^3 s23^2 s51-3 s12^2 s23^3 s51+4 s12^2 s23^2 s34 s51+4 s12 s23^3 s34 s51-s12 s23^2 s34^2 s51-s23^3 s34^2 s51+4 s12^2 s23^2 s45 s51+s12 s23^3 s45 s51+s12^2 s23 s34 s45 s51-2 s12 s23^2 s34 s45 s51+s23^3 s34 s45 s51+s23^2 s34^2 s45 s51-s12 s23^2 s45^2 s51-2 s12 s23 s34 s45^2 s51-s23^2 s34 s45^2 s51-s12 s34^2 s45^2 s51+3 s12^3 s23 s51^2+3 s12^2 s23^2 s51^2-2 s12^2 s23 s34 s51^2-2 s12 s23^2 s34 s51^2-5 s12^2 s23 s45 s51^2-2 s12 s23^2 s45 s51^2-2 s12^2 s34 s45 s51^2-s12 s23 s34 s45 s51^2-s23^2 s34 s45 s51^2+2 s12 s23 s45^2 s51^2+2 s12 s34 s45^2 s51^2-s12^3 s51^3-s12^2 s23 s51^3+2 s12^2 s45 s51^3+s12 s23 s45 s51^3-s12 s45^2 s51^3) tr5)/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) (s23+s34-s51) s51 (s12 s23-s23 s34-s12 s45-s23 s45+s45^2-s12 s51+s45 s51))/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 (s12+s23-s45) (s23+s34-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12^2 s23 s45-s12 s23^2 s45+2 s12 s23 s34 s45+s23^2 s34 s45-s23 s34^2 s45+s12 s23 s45^2+s12 s34 s45^2-s34 s45^3-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12^2 s45 s51+3 s12 s23 s45 s51+s12 s34 s45 s51-2 s12 s45^2 s51-s23 s45^2 s51-s34 s45^2 s51+s45^3 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) (s23-s45-s51) s51 (s12 s23-s23 s34-s23 s45-s12 s51+s45 s51))/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 (s12+s23-s45) (s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12 s23^2 s45+s12 s23 s34 s45+s23^2 s34 s45-s23 s34^2 s45-s23 s34 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+3 s12 s23 s45 s51+s12 s34 s45 s51-s23 s45^2 s51-s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) (s23+s34-s51) s51 (s12 s23-s23 s34-s12 s45-s12 s51))/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 (s12+s23-s45) (s23+s34-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12^2 s23 s45+2 s12 s23 s34 s45-s23 s34^2 s45+s12 s34 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12^2 s45 s51+s12 s23 s45 s51+s12 s34 s45 s51+s23 s34 s45 s51-s12 s45^2 s51+s12^2 s51^2-s12 s45 s51^2) tr5)/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) (s23-s45-s51) s51 (s12 s23-s23 s34-s12 s51))/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 (s12+s23-s45) (s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+s12 s23 s34 s45-s23 s34^2 s45-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12 s23 s45 s51+s12 s34 s45 s51+s23 s34 s45 s51+s12^2 s51^2-s12 s45 s51^2) tr5)/(s34 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) (s23+s34-s51) s51 (s12^2 s23-s12 s23 s34-s12 s23 s45-s12 s34 s45+s34 s45^2-s12^2 s51+2 s12 s45 s51-s45^2 s51))/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 (s12+s23-s45) (s23+s34-s51) s51 (s12^3 s23^2-2 s12^2 s23^2 s34+s12 s23^2 s34^2-s12^2 s23^2 s45+s12 s23^2 s34 s45+s12 s34^2 s45^2+s23 s34^2 s45^2-s34^2 s45^3-2 s12^3 s23 s51+2 s12^2 s23 s34 s51+4 s12^2 s23 s45 s51+2 s12^2 s34 s45 s51-s12 s23 s34 s45 s51-2 s12 s23 s45^2 s51-4 s12 s34 s45^2 s51-s23 s34 s45^2 s51+2 s34 s45^3 s51+s12^3 s51^2-3 s12^2 s45 s51^2+3 s12 s45^2 s51^2-s45^3 s51^2) tr5)/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) s51 (s12^2 s23^2-s12 s23^2 s34-s12 s23^2 s45-2 s12^2 s23 s51+s12 s23 s34 s51+3 s12 s23 s45 s51+s12 s34 s45 s51-s23 s45^2 s51-s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2))/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 (s12+s23-s45) s51 (s12^3 s23^3-2 s12^2 s23^3 s34+s12 s23^3 s34^2-s12^2 s23^3 s45+s12^2 s23^2 s34 s45+s12 s23^3 s34 s45-s12 s23^2 s34^2 s45-s12 s23^2 s34 s45^2-3 s12^3 s23^2 s51+4 s12^2 s23^2 s34 s51-s12 s23^2 s34^2 s51+5 s12^2 s23^2 s45 s51+s12^2 s23 s34 s45 s51-2 s12 s23^2 s34 s45 s51-2 s12 s23^2 s45^2 s51-2 s12 s23 s34 s45^2 s51-s23^2 s34 s45^2 s51-s12 s34^2 s45^2 s51-s23 s34^2 s45^2 s51+s23 s34 s45^3 s51+s34^2 s45^3 s51+3 s12^3 s23 s51^2-2 s12^2 s23 s34 s51^2-7 s12^2 s23 s45 s51^2-2 s12^2 s34 s45 s51^2+s12 s23 s34 s45 s51^2+5 s12 s23 s45^2 s51^2+4 s12 s34 s45^2 s51^2+s23 s34 s45^2 s51^2-s23 s45^3 s51^2-2 s34 s45^3 s51^2-s12^3 s51^3+3 s12^2 s45 s51^3-3 s12 s45^2 s51^3+s45^3 s51^3) tr5)/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12^2 s23 (s12+s23-s45) (s23+s34-s51) s51 (s12 s23-s23 s34-s34 s45-s12 s51+s45 s51))/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12^2 s23 (s12+s23-s45) (s23+s34-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12^2 s23 (s12+s23-s45) s51 (s12 s23^2-s23^2 s34-2 s12 s23 s51+s23 s34 s51+s23 s45 s51+s34 s45 s51+s12 s51^2-s45 s51^2))/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12^2 s23 (s12+s23-s45) s51 (s12^2 s23^3-2 s12 s23^3 s34+s23^3 s34^2+s12 s23^2 s34 s45-s23^2 s34^2 s45-3 s12^2 s23^2 s51+4 s12 s23^2 s34 s51-s23^2 s34^2 s51+2 s12 s23^2 s45 s51+s12 s23 s34 s45 s51-s23 s34 s45^2 s51-s34^2 s45^2 s51+3 s12^2 s23 s51^2-2 s12 s23 s34 s51^2-4 s12 s23 s45 s51^2-2 s12 s34 s45 s51^2+s23 s45^2 s51^2+2 s34 s45^2 s51^2-s12^2 s51^3+2 s12 s45 s51^3-s45^2 s51^3) tr5)/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) s51 (s12^2 s23^2+s12^2 s23 s34-s12 s23^2 s34-s12 s23 s34^2-s12^2 s23 s45-s12 s23^2 s45-s12^2 s34 s45-s12 s23 s34 s45+s12 s23 s45^2+2 s12 s34 s45^2+s23 s34 s45^2-s34 s45^3-2 s12^2 s23 s51-s12^2 s34 s51+s12 s23 s34 s51+s12^2 s45 s51+3 s12 s23 s45 s51+2 s12 s34 s45 s51-2 s12 s45^2 s51-s23 s45^2 s51-s34 s45^2 s51+s45^3 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2))/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 (s12+s23-s45) s51 (s12^3 s23^3+s12^3 s23^2 s34-2 s12^2 s23^3 s34-2 s12^2 s23^2 s34^2+s12 s23^3 s34^2+s12 s23^2 s34^3-s12^3 s23^2 s45-s12^2 s23^3 s45-s12^3 s23 s34 s45+s12^2 s23^2 s34 s45+s12 s23^3 s34 s45+2 s12^2 s23 s34^2 s45-s12 s23 s34^3 s45+s12^2 s23^2 s45^2+s12^2 s23 s34 s45^2-s12 s23^2 s34 s45^2+s12^2 s34^2 s45^2+s12 s23 s34^2 s45^2+s23^2 s34^2 s45^2-2 s12 s34^2 s45^3-2 s23 s34^2 s45^3+s34^2 s45^4-3 s12^3 s23^2 s51-2 s12^3 s23 s34 s51+4 s12^2 s23^2 s34 s51+2 s12^2 s23 s34^2 s51-s12 s23^2 s34^2 s51+2 s12^3 s23 s45 s51+5 s12^2 s23^2 s45 s51+s12^3 s34 s45 s51+3 s12^2 s23 s34 s45 s51-2 s12 s23^2 s34 s45 s51+s12^2 s34^2 s45 s51-4 s12^2 s23 s45^2 s51-2 s12 s23^2 s45^2 s51-4 s12^2 s34 s45^2 s51-4 s12 s23 s34 s45^2 s51-s23^2 s34 s45^2 s51-2 s12 s34^2 s45^2 s51-s23 s34^2 s45^2 s51+2 s12 s23 s45^3 s51+5 s12 s34 s45^3 s51+3 s23 s34 s45^3 s51+s34^2 s45^3 s51-2 s34 s45^4 s51+3 s12^3 s23 s51^2+s12^3 s34 s51^2-2 s12^2 s23 s34 s51^2-s12^3 s45 s51^2-7 s12^2 s23 s45 s51^2-4 s12^2 s34 s45 s51^2+s12 s23 s34 s45 s51^2+3 s12^2 s45^2 s51^2+5 s12 s23 s45^2 s51^2+5 s12 s34 s45^2 s51^2+s23 s34 s45^2 s51^2-3 s12 s45^3 s51^2-s23 s45^3 s51^2-2 s34 s45^3 s51^2+s45^4 s51^2-s12^3 s51^3+3 s12^2 s45 s51^3-3 s12 s45^2 s51^3+s45^3 s51^3) tr5)/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) (s23-s45-s51) s51 (s12^2 s23-s12 s23 s34-s12 s23 s45-s12^2 s51+2 s12 s45 s51-s45^2 s51))/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12 s23 (s12+s23-s45) (s23-s45-s51) s51 (s12^3 s23^2-2 s12^2 s23^2 s34+s12 s23^2 s34^2-s12^2 s23^2 s45+s12^2 s23 s34 s45+s12 s23^2 s34 s45-s12 s23 s34^2 s45-s12 s23 s34 s45^2-2 s12^3 s23 s51+2 s12^2 s23 s34 s51+4 s12^2 s23 s45 s51+s12^2 s34 s45 s51-s12 s23 s34 s45 s51-2 s12 s23 s45^2 s51-2 s12 s34 s45^2 s51-s23 s34 s45^2 s51+s34 s45^3 s51+s12^3 s51^2-3 s12^2 s45 s51^2+3 s12 s45^2 s51^2-s45^3 s51^2) tr5)/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12^2 s23 (s12+s23-s45) s51 (s12 s23^2+s12 s23 s34-s23^2 s34-s23 s34^2-s12 s23 s45-s12 s34 s45+s34 s45^2-2 s12 s23 s51-s12 s34 s51+s23 s34 s51+s12 s45 s51+s23 s45 s51+s34 s45 s51-s45^2 s51+s12 s51^2-s45 s51^2))/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12^2 s23 (s12+s23-s45) s51 (s12^2 s23^3+s12^2 s23^2 s34-2 s12 s23^3 s34-2 s12 s23^2 s34^2+s23^3 s34^2+s23^2 s34^3-s12^2 s23^2 s45-s12^2 s23 s34 s45+2 s12 s23^2 s34 s45+2 s12 s23 s34^2 s45-s23^2 s34^2 s45-s23 s34^3 s45+s12 s34^2 s45^2+s23 s34^2 s45^2-s34^2 s45^3-3 s12^2 s23^2 s51-2 s12^2 s23 s34 s51+4 s12 s23^2 s34 s51+2 s12 s23 s34^2 s51-s23^2 s34^2 s51+2 s12^2 s23 s45 s51+2 s12 s23^2 s45 s51+s12^2 s34 s45 s51+s12 s23 s34 s45 s51+s12 s34^2 s45 s51+s23 s34^2 s45 s51-2 s12 s23 s45^2 s51-3 s12 s34 s45^2 s51-2 s23 s34 s45^2 s51-s34^2 s45^2 s51+2 s34 s45^3 s51+3 s12^2 s23 s51^2+s12^2 s34 s51^2-2 s12 s23 s34 s51^2-s12^2 s45 s51^2-4 s12 s23 s45 s51^2-3 s12 s34 s45 s51^2+2 s12 s45^2 s51^2+s23 s45^2 s51^2+2 s34 s45^2 s51^2-s45^3 s51^2-s12^2 s51^3+2 s12 s45 s51^3-s45^2 s51^3) tr5)/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12^2 s23 (s12+s23-s45) (s23-s45-s51) s51 (s12 s23-s23 s34-s12 s51+s45 s51))/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)-(16 s12^2 s23 (s12+s23-s45) (s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+s12 s23 s34 s45-s23 s34^2 s45-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+s12 s34 s45 s51-s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/(s34^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3)};
C5g["++-+-"] = {(16 s12 s23 s45 (s23+s34-s51) (s12^2 s23^3+2 s12^2 s23^2 s34-2 s12 s23^3 s34+s12^2 s23 s34^2-4 s12 s23^2 s34^2+s23^3 s34^2-2 s12 s23 s34^3+2 s23^2 s34^3+s23 s34^4+s12 s23^2 s34 s45+2 s12 s23 s34^2 s45-s23^2 s34^2 s45+s12 s34^3 s45-2 s23 s34^3 s45-s34^4 s45-2 s12^2 s23^2 s51-2 s12^2 s23 s34 s51+5 s12 s23^2 s34 s51+6 s12 s23 s34^2 s51-3 s23^2 s34^2 s51+s12 s34^3 s51-4 s23 s34^3 s51-s34^4 s51+2 s12 s23^2 s45 s51+2 s12 s23 s34 s45 s51-s23^2 s34 s45 s51+s34^3 s45 s51+s12^2 s23 s51^2-3 s12 s23 s34 s51^2+3 s23 s34^2 s51^2+s34^3 s51^2-2 s12 s23 s45 s51^2+3 s23 s34 s45 s51^2+s23 s45^2 s51^2))/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s45 (s23+s34-s51) (s12^3 s23^4+2 s12^3 s23^3 s34-3 s12^2 s23^4 s34+s12^3 s23^2 s34^2-6 s12^2 s23^3 s34^2+3 s12 s23^4 s34^2-3 s12^2 s23^2 s34^3+6 s12 s23^3 s34^3-s23^4 s34^3+3 s12 s23^2 s34^4-2 s23^3 s34^4-s23^2 s34^5+2 s12^2 s23^3 s34 s45+4 s12^2 s23^2 s34^2 s45-4 s12 s23^3 s34^2 s45+2 s12^2 s23 s34^3 s45-8 s12 s23^2 s34^3 s45+2 s23^3 s34^3 s45-4 s12 s23 s34^4 s45+4 s23^2 s34^4 s45+2 s23 s34^5 s45+s12 s23^2 s34^2 s45^2+2 s12 s23 s34^3 s45^2-s23^2 s34^3 s45^2+s12 s34^4 s45^2-2 s23 s34^4 s45^2-s34^5 s45^2-3 s12^3 s23^3 s51-4 s12^3 s23^2 s34 s51+9 s12^2 s23^3 s34 s51-s12^3 s23 s34^2 s51+12 s12^2 s23^2 s34^2 s51-9 s12 s23^3 s34^2 s51+3 s12^2 s23 s34^3 s51-12 s12 s23^2 s34^3 s51+3 s23^3 s34^3 s51-3 s12 s23 s34^4 s51+4 s23^2 s34^4 s51+s23 s34^5 s51+3 s12^2 s23^3 s45 s51+3 s12^2 s23^2 s34 s45 s51-3 s12 s23^3 s34 s45 s51+s12^2 s23 s34^2 s45 s51+2 s12 s23^2 s34^2 s45 s51+s12^2 s34^3 s45 s51+5 s12 s23 s34^3 s45 s51-5 s23^2 s34^3 s45 s51-6 s23 s34^4 s45 s51-s34^5 s45 s51+s12 s23^2 s34 s45^2 s51-s12 s34^3 s45^2 s51+2 s23 s34^3 s45^2 s51+2 s34^4 s45^2 s51+3 s12^3 s23^2 s51^2+2 s12^3 s23 s34 s51^2-9 s12^2 s23^2 s34 s51^2-6 s12^2 s23 s34^2 s51^2+9 s12 s23^2 s34^2 s51^2+s12^2 s34^3 s51^2+7 s12 s23 s34^3 s51^2-3 s23^2 s34^3 s51^2-s12 s34^4 s51^2-3 s23 s34^4 s51^2-6 s12^2 s23^2 s45 s51^2-5 s12^2 s23 s34 s45 s51^2+9 s12 s23^2 s34 s45 s51^2+9 s12 s23 s34^2 s45 s51^2+s23 s34^3 s45 s51^2+2 s34^4 s45 s51^2+3 s12 s23^2 s45^2 s51^2+4 s12 s23 s34 s45^2 s51^2-3 s23 s34^2 s45^2 s51^2-s34^3 s45^2 s51^2-s23 s34 s45^3 s51^2-s12^3 s23 s51^3+3 s12^2 s23 s34 s51^3-3 s12 s23 s34^2 s51^3+s12 s34^3 s51^3+2 s23 s34^3 s51^3+3 s12^2 s23 s45 s51^3-6 s12 s23 s34 s45 s51^3+3 s23 s34^2 s45 s51^3-s34^3 s45 s51^3-3 s12 s23 s45^2 s51^3+3 s23 s34 s45^2 s51^3+s23 s45^3 s51^3) tr5)/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s45 (s23+s34-s51) (s12^2 s23^3+s12^2 s23^2 s34-2 s12 s23^3 s34-2 s12 s23^2 s34^2+s23^3 s34^2+s23^2 s34^3+2 s12 s23^2 s34 s45+2 s12 s23 s34^2 s45-2 s23^2 s34^2 s45-2 s23 s34^3 s45+s23 s34^2 s45^2+s34^3 s45^2-2 s12^2 s23^2 s51-s12^2 s23 s34 s51+5 s12 s23^2 s34 s51+3 s12 s23 s34^2 s51-3 s23^2 s34^2 s51-2 s23 s34^3 s51+2 s12 s23^2 s45 s51-s23^2 s34 s45 s51+3 s23 s34^2 s45 s51+2 s34^3 s45 s51+s23 s34 s45^2 s51+s12^2 s23 s51^2-3 s12 s23 s34 s51^2+3 s23 s34^2 s51^2+s34^3 s51^2-2 s12 s23 s45 s51^2+3 s23 s34 s45 s51^2+s23 s45^2 s51^2))/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s45 (s23+s34-s51) (s12^3 s23^4+s12^3 s23^3 s34-3 s12^2 s23^4 s34-3 s12^2 s23^3 s34^2+3 s12 s23^4 s34^2+3 s12 s23^3 s34^3-s23^4 s34^3-s23^3 s34^4+3 s12^2 s23^3 s34 s45+3 s12^2 s23^2 s34^2 s45-6 s12 s23^3 s34^2 s45-6 s12 s23^2 s34^3 s45+3 s23^3 s34^3 s45+3 s23^2 s34^4 s45+3 s12 s23^2 s34^2 s45^2+3 s12 s23 s34^3 s45^2-3 s23^2 s34^3 s45^2-3 s23 s34^4 s45^2+s23 s34^3 s45^3+s34^4 s45^3-3 s12^3 s23^3 s51-2 s12^3 s23^2 s34 s51+9 s12^2 s23^3 s34 s51+6 s12^2 s23^2 s34^2 s51-9 s12 s23^3 s34^2 s51-6 s12 s23^2 s34^3 s51+3 s23^3 s34^3 s51+2 s23^2 s34^4 s51+3 s12^2 s23^3 s45 s51-s12^2 s23^2 s34 s45 s51-3 s12 s23^3 s34 s45 s51-s12^2 s23 s34^2 s45 s51+8 s12 s23^2 s34^2 s45 s51+5 s12 s23 s34^3 s45 s51-7 s23^2 s34^3 s45 s51-4 s23 s34^4 s45 s51+3 s12 s23^2 s34 s45^2 s51+s12 s23 s34^2 s45^2 s51+s12 s34^3 s45^2 s51+5 s23 s34^3 s45^2 s51+2 s34^4 s45^2 s51-s34^3 s45^3 s51+3 s12^3 s23^2 s51^2+s12^3 s23 s34 s51^2-9 s12^2 s23^2 s34 s51^2-3 s12^2 s23 s34^2 s51^2+9 s12 s23^2 s34^2 s51^2+3 s12 s23 s34^3 s51^2-3 s23^2 s34^3 s51^2-s23 s34^4 s51^2-6 s12^2 s23^2 s45 s51^2-2 s12^2 s23 s34 s45 s51^2+9 s12 s23^2 s34 s45 s51^2+3 s12 s23 s34^2 s45 s51^2+2 s12 s34^3 s45 s51^2+5 s23 s34^3 s45 s51^2+s34^4 s45 s51^2+3 s12 s23^2 s45^2 s51^2+s12 s23 s34 s45^2 s51^2-2 s34^3 s45^2 s51^2-s12^3 s23 s51^3+3 s12^2 s23 s34 s51^3-3 s12 s23 s34^2 s51^3+s12 s34^3 s51^3+2 s23 s34^3 s51^3+3 s12^2 s23 s45 s51^3-6 s12 s23 s34 s45 s51^3+3 s23 s34^2 s45 s51^3-s34^3 s45 s51^3-3 s12 s23 s45^2 s51^3+3 s23 s34 s45^2 s51^3+s23 s45^3 s51^3) tr5)/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s45 (s23+s34-s51) (s12^3 s23^3+2 s12^3 s23^2 s34-3 s12^2 s23^3 s34+s12^3 s23 s34^2-6 s12^2 s23^2 s34^2+3 s12 s23^3 s34^2-3 s12^2 s23 s34^3+6 s12 s23^2 s34^3-s23^3 s34^3+3 s12 s23 s34^4-2 s23^2 s34^4-s23 s34^5+s12^2 s23^2 s34 s45+2 s12^2 s23 s34^2 s45-2 s12 s23^2 s34^2 s45+s12^2 s34^3 s45-4 s12 s23 s34^3 s45+s23^2 s34^3 s45-2 s12 s34^4 s45+2 s23 s34^4 s45+s34^5 s45-2 s12^3 s23^2 s51-2 s12^3 s23 s34 s51+7 s12^2 s23^2 s34 s51+8 s12^2 s23 s34^2 s51-8 s12 s23^2 s34^2 s51+s12^2 s34^3 s51-10 s12 s23 s34^3 s51+3 s23^2 s34^3 s51-2 s12 s34^4 s51+4 s23 s34^4 s51+s34^5 s51+2 s12^2 s23^2 s45 s51+2 s12^2 s23 s34 s45 s51-2 s12 s23^2 s34 s45 s51+2 s12 s34^3 s45 s51-2 s23 s34^3 s45 s51-2 s34^4 s45 s51+s12^3 s23 s51^2-4 s12^2 s23 s34 s51^2+6 s12 s23 s34^2 s51^2+2 s12 s34^3 s51^2-3 s23 s34^3 s51^2-2 s34^4 s51^2-2 s12^2 s23 s45 s51^2+4 s12 s23 s34 s45 s51^2+s34^3 s45 s51^2+s12 s23 s45^2 s51^2+s34^3 s51^3))/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s45 (s23+s34-s51) (s12^4 s23^4+2 s12^4 s23^3 s34-4 s12^3 s23^4 s34+s12^4 s23^2 s34^2-8 s12^3 s23^3 s34^2+6 s12^2 s23^4 s34^2-4 s12^3 s23^2 s34^3+12 s12^2 s23^3 s34^3-4 s12 s23^4 s34^3+6 s12^2 s23^2 s34^4-8 s12 s23^3 s34^4+s23^4 s34^4-4 s12 s23^2 s34^5+2 s23^3 s34^5+s23^2 s34^6+2 s12^3 s23^3 s34 s45+4 s12^3 s23^2 s34^2 s45-6 s12^2 s23^3 s34^2 s45+2 s12^3 s23 s34^3 s45-12 s12^2 s23^2 s34^3 s45+6 s12 s23^3 s34^3 s45-6 s12^2 s23 s34^4 s45+12 s12 s23^2 s34^4 s45-2 s23^3 s34^4 s45+6 s12 s23 s34^5 s45-4 s23^2 s34^5 s45-2 s23 s34^6 s45+s12^2 s23^2 s34^2 s45^2+2 s12^2 s23 s34^3 s45^2-2 s12 s23^2 s34^3 s45^2+s12^2 s34^4 s45^2-4 s12 s23 s34^4 s45^2+s23^2 s34^4 s45^2-2 s12 s34^5 s45^2+2 s23 s34^5 s45^2+s34^6 s45^2-3 s12^4 s23^3 s51-4 s12^4 s23^2 s34 s51+12 s12^3 s23^3 s34 s51-s12^4 s23 s34^2 s51+16 s12^3 s23^2 s34^2 s51-18 s12^2 s23^3 s34^2 s51+4 s12^3 s23 s34^3 s51-24 s12^2 s23^2 s34^3 s51+12 s12 s23^3 s34^3 s51-6 s12^2 s23 s34^4 s51+16 s12 s23^2 s34^4 s51-3 s23^3 s34^4 s51+4 s12 s23 s34^5 s51-4 s23^2 s34^5 s51-s23 s34^6 s51+3 s12^3 s23^3 s45 s51+3 s12^3 s23^2 s34 s45 s51-5 s12^2 s23^3 s34 s45 s51+s12^3 s23 s34^2 s45 s51+s12^2 s23^2 s34^2 s45 s51+s12 s23^3 s34^2 s45 s51+s12^3 s34^3 s45 s51+5 s12^2 s23 s34^3 s45 s51-11 s12 s23^2 s34^3 s45 s51+s23^3 s34^3 s45 s51-s12^2 s34^4 s45 s51-13 s12 s23 s34^4 s45 s51+7 s23^2 s34^4 s45 s51-s12 s34^5 s45 s51+7 s23 s34^5 s45 s51+s34^6 s45 s51+s12^2 s23^2 s34 s45^2 s51-s12^2 s34^3 s45^2 s51+4 s12 s23 s34^3 s45^2 s51-s23^2 s34^3 s45^2 s51+4 s12 s34^4 s45^2 s51-4 s23 s34^4 s45^2 s51-3 s34^5 s45^2 s51+3 s12^4 s23^2 s51^2+2 s12^4 s23 s34 s51^2-12 s12^3 s23^2 s34 s51^2-8 s12^3 s23 s34^2 s51^2+18 s12^2 s23^2 s34^2 s51^2+s12^3 s34^3 s51^2+12 s12^2 s23 s34^3 s51^2-12 s12 s23^2 s34^3 s51^2-2 s12^2 s34^4 s51^2-8 s12 s23 s34^4 s51^2+3 s23^2 s34^4 s51^2+s12 s34^5 s51^2+2 s23 s34^5 s51^2-6 s12^3 s23^2 s45 s51^2-5 s12^3 s23 s34 s45 s51^2+13 s12^2 s23^2 s34 s45 s51^2+12 s12^2 s23 s34^2 s45 s51^2-4 s12 s23^2 s34^2 s45 s51^2+s12^2 s34^3 s45 s51^2+s12 s23 s34^3 s45 s51^2-3 s23^2 s34^3 s45 s51^2+2 s12 s34^4 s45 s51^2-8 s23 s34^4 s45 s51^2-3 s34^5 s45 s51^2+3 s12^2 s23^2 s45^2 s51^2+4 s12^2 s23 s34 s45^2 s51^2-s12 s23^2 s34 s45^2 s51^2-4 s12 s23 s34^2 s45^2 s51^2-2 s12 s34^3 s45^2 s51^2+2 s23 s34^3 s45^2 s51^2+3 s34^4 s45^2 s51^2-s12 s23 s34 s45^3 s51^2-s12^4 s23 s51^3+4 s12^3 s23 s34 s51^3-6 s12^2 s23 s34^2 s51^3+2 s12^2 s34^3 s51^3+4 s12 s23 s34^3 s51^3-2 s12 s34^4 s51^3-s23 s34^4 s51^3+3 s12^3 s23 s45 s51^3-8 s12^2 s23 s34 s45 s51^3+6 s12 s23 s34^2 s45 s51^3-s12 s34^3 s45 s51^3+3 s23 s34^3 s45 s51^3+3 s34^4 s45 s51^3-3 s12^2 s23 s45^2 s51^3+4 s12 s23 s34 s45^2 s51^3-s34^3 s45^2 s51^3+s12 s23 s45^3 s51^3+s12 s34^3 s51^4-s34^3 s45 s51^4) tr5)/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s45 (s23+s34-s51) (s12^3 s23^3+s12^3 s23^2 s34-3 s12^2 s23^3 s34-3 s12^2 s23^2 s34^2+3 s12 s23^3 s34^2+3 s12 s23^2 s34^3-s23^3 s34^3-s23^2 s34^4+2 s12^2 s23^2 s34 s45+2 s12^2 s23 s34^2 s45-4 s12 s23^2 s34^2 s45-4 s12 s23 s34^3 s45+2 s23^2 s34^3 s45+2 s23 s34^4 s45+s12 s23 s34^2 s45^2+s12 s34^3 s45^2-s23 s34^3 s45^2-s34^4 s45^2-2 s12^3 s23^2 s51-s12^3 s23 s34 s51+7 s12^2 s23^2 s34 s51+4 s12^2 s23 s34^2 s51-8 s12 s23^2 s34^2 s51-5 s12 s23 s34^3 s51+3 s23^2 s34^3 s51+2 s23 s34^4 s51+2 s12^2 s23^2 s45 s51-2 s12 s23^2 s34 s45 s51+4 s12 s23 s34^2 s45 s51+2 s12 s34^3 s45 s51-4 s23 s34^3 s45 s51-2 s34^4 s45 s51+s12 s23 s34 s45^2 s51+s34^3 s45^2 s51+s12^3 s23 s51^2-4 s12^2 s23 s34 s51^2+6 s12 s23 s34^2 s51^2+s12 s34^3 s51^2-3 s23 s34^3 s51^2-s34^4 s51^2-2 s12^2 s23 s45 s51^2+4 s12 s23 s34 s45 s51^2+2 s34^3 s45 s51^2+s12 s23 s45^2 s51^2+s34^3 s51^3))/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s45 (s23+s34-s51) (s12^4 s23^4+s12^4 s23^3 s34-4 s12^3 s23^4 s34-4 s12^3 s23^3 s34^2+6 s12^2 s23^4 s34^2+6 s12^2 s23^3 s34^3-4 s12 s23^4 s34^3-4 s12 s23^3 s34^4+s23^4 s34^4+s23^3 s34^5+3 s12^3 s23^3 s34 s45+3 s12^3 s23^2 s34^2 s45-9 s12^2 s23^3 s34^2 s45-9 s12^2 s23^2 s34^3 s45+9 s12 s23^3 s34^3 s45+9 s12 s23^2 s34^4 s45-3 s23^3 s34^4 s45-3 s23^2 s34^5 s45+3 s12^2 s23^2 s34^2 s45^2+3 s12^2 s23 s34^3 s45^2-6 s12 s23^2 s34^3 s45^2-6 s12 s23 s34^4 s45^2+3 s23^2 s34^4 s45^2+3 s23 s34^5 s45^2+s12 s23 s34^3 s45^3+s12 s34^4 s45^3-s23 s34^4 s45^3-s34^5 s45^3-3 s12^4 s23^3 s51-2 s12^4 s23^2 s34 s51+12 s12^3 s23^3 s34 s51+8 s12^3 s23^2 s34^2 s51-18 s12^2 s23^3 s34^2 s51-12 s12^2 s23^2 s34^3 s51+12 s12 s23^3 s34^3 s51+8 s12 s23^2 s34^4 s51-3 s23^3 s34^4 s51-2 s23^2 s34^5 s51+3 s12^3 s23^3 s45 s51-s12^3 s23^2 s34 s45 s51-5 s12^2 s23^3 s34 s45 s51-s12^3 s23 s34^2 s45 s51+10 s12^2 s23^2 s34^2 s45 s51+s12 s23^3 s34^2 s45 s51+6 s12^2 s23 s34^3 s45 s51-17 s12 s23^2 s34^3 s45 s51+s23^3 s34^3 s45 s51-9 s12 s23 s34^4 s45 s51+8 s23^2 s34^4 s45 s51+4 s23 s34^5 s45 s51+3 s12^2 s23^2 s34 s45^2 s51+s12^2 s23 s34^2 s45^2 s51-s12 s23^2 s34^2 s45^2 s51+s12^2 s34^3 s45^2 s51+6 s12 s23 s34^3 s45^2 s51-2 s23^2 s34^3 s45^2 s51+s12 s34^4 s45^2 s51-7 s23 s34^4 s45^2 s51-2 s34^5 s45^2 s51-s12 s34^3 s45^3 s51+s23 s34^3 s45^3 s51+2 s34^4 s45^3 s51+3 s12^4 s23^2 s51^2+s12^4 s23 s34 s51^2-12 s12^3 s23^2 s34 s51^2-4 s12^3 s23 s34^2 s51^2+18 s12^2 s23^2 s34^2 s51^2+6 s12^2 s23 s34^3 s51^2-12 s12 s23^2 s34^3 s51^2-4 s12 s23 s34^4 s51^2+3 s23^2 s34^4 s51^2+s23 s34^5 s51^2-6 s12^3 s23^2 s45 s51^2-2 s12^3 s23 s34 s45 s51^2+13 s12^2 s23^2 s34 s45 s51^2+4 s12^2 s23 s34^2 s45 s51^2-4 s12 s23^2 s34^2 s45 s51^2+2 s12^2 s34^3 s45 s51^2+5 s12 s23 s34^3 s45 s51^2-3 s23^2 s34^3 s45 s51^2-s12 s34^4 s45 s51^2-7 s23 s34^4 s45 s51^2-s34^5 s45 s51^2+3 s12^2 s23^2 s45^2 s51^2+s12^2 s23 s34 s45^2 s51^2-s12 s23^2 s34 s45^2 s51^2-s12 s34^3 s45^2 s51^2+4 s23 s34^3 s45^2 s51^2+4 s34^4 s45^2 s51^2-s34^3 s45^3 s51^2-s12^4 s23 s51^3+4 s12^3 s23 s34 s51^3-6 s12^2 s23 s34^2 s51^3+s12^2 s34^3 s51^3+4 s12 s23 s34^3 s51^3-s12 s34^4 s51^3-s23 s34^4 s51^3+3 s12^3 s23 s45 s51^3-8 s12^2 s23 s34 s45 s51^3+6 s12 s23 s34^2 s45 s51^3+s12 s34^3 s45 s51^3+3 s23 s34^3 s45 s51^3+2 s34^4 s45 s51^3-3 s12^2 s23 s45^2 s51^3+4 s12 s23 s34 s45^2 s51^3-2 s34^3 s45^2 s51^3+s12 s23 s45^3 s51^3+s12 s34^3 s51^4-s34^3 s45 s51^4) tr5)/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) s45 (s23+s34-s51) (s12^2 s23^2+s12^2 s23 s34-2 s12 s23^2 s34-2 s12 s23 s34^2+s23^2 s34^2+s23 s34^3+s12 s23 s34 s45+s12 s34^2 s45-s23 s34^2 s45-s34^3 s45-2 s12^2 s23 s51-s12^2 s34 s51+5 s12 s23 s34 s51+3 s12 s34^2 s51-3 s23 s34^2 s51-2 s34^3 s51+2 s12 s23 s45 s51+s12 s34 s45 s51-s23 s34 s45 s51+s12^2 s51^2-3 s12 s34 s51^2+3 s34^2 s51^2-2 s12 s45 s51^2+3 s34 s45 s51^2+s45^2 s51^2))/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 (s12+s23-s45) s45 (s23+s34-s51) (s12^3 s23^3+s12^3 s23^2 s34-3 s12^2 s23^3 s34-3 s12^2 s23^2 s34^2+3 s12 s23^3 s34^2+3 s12 s23^2 s34^3-s23^3 s34^3-s23^2 s34^4+2 s12^2 s23^2 s34 s45+2 s12^2 s23 s34^2 s45-4 s12 s23^2 s34^2 s45-4 s12 s23 s34^3 s45+2 s23^2 s34^3 s45+2 s23 s34^4 s45+s12 s23 s34^2 s45^2+s12 s34^3 s45^2-s23 s34^3 s45^2-s34^4 s45^2-3 s12^3 s23^2 s51-2 s12^3 s23 s34 s51+9 s12^2 s23^2 s34 s51+6 s12^2 s23 s34^2 s51-9 s12 s23^2 s34^2 s51-6 s12 s23 s34^3 s51+3 s23^2 s34^3 s51+2 s23 s34^4 s51+3 s12^2 s23^2 s45 s51+s12^2 s23 s34 s45 s51-3 s12 s23^2 s34 s45 s51+3 s12 s23 s34^2 s45 s51+2 s12 s34^3 s45 s51-4 s23 s34^3 s45 s51-2 s34^4 s45 s51+s12 s23 s34 s45^2 s51+s34^3 s45^2 s51+3 s12^3 s23 s51^2+s12^3 s34 s51^2-9 s12^2 s23 s34 s51^2-3 s12^2 s34^2 s51^2+9 s12 s23 s34^2 s51^2+4 s12 s34^3 s51^2-3 s23 s34^3 s51^2-2 s34^4 s51^2-6 s12^2 s23 s45 s51^2-3 s12^2 s34 s45 s51^2+9 s12 s23 s34 s45 s51^2+6 s12 s34^2 s45 s51^2-s34^3 s45 s51^2+3 s12 s23 s45^2 s51^2+3 s12 s34 s45^2 s51^2-3 s34^2 s45^2 s51^2-s34 s45^3 s51^2-s12^3 s51^3+3 s12^2 s34 s51^3-3 s12 s34^2 s51^3+2 s34^3 s51^3+3 s12^2 s45 s51^3-6 s12 s34 s45 s51^3+3 s34^2 s45 s51^3-3 s12 s45^2 s51^3+3 s34 s45^2 s51^3+s45^3 s51^3) tr5)/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) s45 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+5 s12 s23 s34 s51-3 s23 s34^2 s51+2 s12 s23 s45 s51-s12 s34 s45 s51-s23 s34 s45 s51+3 s34^2 s45 s51+s34 s45^2 s51+s12^2 s51^2-3 s12 s34 s51^2+3 s34^2 s51^2-2 s12 s45 s51^2+3 s34 s45 s51^2+s45^2 s51^2))/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 (s12+s23-s45) s45 (s23+s34-s51) (s12 s23-s23 s34+s34 s45-s12 s51+2 s34 s51+s45 s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+3 s12 s23 s34 s51-s23 s34^2 s51+2 s12 s23 s45 s51+s12 s34 s45 s51+s23 s34 s45 s51+s34^2 s45 s51-s34 s45^2 s51+s12^2 s51^2-s12 s34 s51^2+s34^2 s51^2-2 s12 s45 s51^2+s34 s45 s51^2+s45^2 s51^2) tr5)/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s45 (s23+s34-s51) (s12^4 s23^2+s12^3 s23^3+s12^4 s23 s34-2 s12^3 s23^2 s34-3 s12^2 s23^3 s34-3 s12^3 s23 s34^2+3 s12 s23^3 s34^2+3 s12^2 s23 s34^3+2 s12 s23^2 s34^3-s23^3 s34^3-s12 s23 s34^4-s23^2 s34^4-s12^3 s23^2 s45+4 s12^2 s23^2 s34 s45+s12^3 s34^2 s45+2 s12^2 s23 s34^2 s45-5 s12 s23^2 s34^2 s45-2 s12^2 s34^3 s45-4 s12 s23 s34^3 s45+2 s23^2 s34^3 s45+s12 s34^4 s45+2 s23 s34^4 s45-s12^2 s23 s34 s45^2-s12^2 s34^2 s45^2+2 s12 s23 s34^2 s45^2+2 s12 s34^3 s45^2-s23 s34^3 s45^2-s34^4 s45^2-2 s12^4 s23 s51-2 s12^3 s23^2 s51-s12^4 s34 s51+6 s12^3 s23 s34 s51+7 s12^2 s23^2 s34 s51+4 s12^3 s34^2 s51-4 s12^2 s23 s34^2 s51-8 s12 s23^2 s34^2 s51-5 s12^2 s34^3 s51-2 s12 s23 s34^3 s51+3 s23^2 s34^3 s51+2 s12 s34^4 s51+2 s23 s34^4 s51+4 s12^3 s23 s45 s51+2 s12^2 s23^2 s45 s51+2 s12^3 s34 s45 s51-8 s12^2 s23 s34 s45 s51-2 s12 s23^2 s34 s45 s51-4 s12^2 s34^2 s45 s51+8 s12 s23 s34^2 s45 s51+4 s12 s34^3 s45 s51-4 s23 s34^3 s45 s51-2 s34^4 s45 s51-2 s12^2 s23 s45^2 s51-s12^2 s34 s45^2 s51+2 s12 s23 s34 s45^2 s51+s34^3 s45^2 s51+s12^4 s51^2+s12^3 s23 s51^2-4 s12^3 s34 s51^2-4 s12^2 s23 s34 s51^2+6 s12^2 s34^2 s51^2+6 s12 s23 s34^2 s51^2-2 s12 s34^3 s51^2-3 s23 s34^3 s51^2-s34^4 s51^2-3 s12^3 s45 s51^2-2 s12^2 s23 s45 s51^2+8 s12^2 s34 s45 s51^2+4 s12 s23 s34 s45 s51^2-6 s12 s34^2 s45 s51^2+2 s34^3 s45 s51^2+3 s12^2 s45^2 s51^2+s12 s23 s45^2 s51^2-4 s12 s34 s45^2 s51^2-s12 s45^3 s51^2+s34^3 s51^3))/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s45 (s23+s34-s51) (s12^5 s23^3+s12^4 s23^4+s12^5 s23^2 s34-3 s12^4 s23^3 s34-4 s12^3 s23^4 s34-4 s12^4 s23^2 s34^2+2 s12^3 s23^3 s34^2+6 s12^2 s23^4 s34^2+6 s12^3 s23^2 s34^3+2 s12^2 s23^3 s34^3-4 s12 s23^4 s34^3-4 s12^2 s23^2 s34^4-3 s12 s23^3 s34^4+s23^4 s34^4+s12 s23^2 s34^5+s23^3 s34^5-s12^4 s23^3 s45+s12^4 s23^2 s34 s45+6 s12^3 s23^3 s34 s45+2 s12^4 s23 s34^2 s45-12 s12^2 s23^3 s34^2 s45-6 s12^3 s23 s34^3 s45-6 s12^2 s23^2 s34^3 s45+10 s12 s23^3 s34^3 s45+6 s12^2 s23 s34^4 s45+8 s12 s23^2 s34^4 s45-3 s23^3 s34^4 s45-2 s12 s23 s34^5 s45-3 s23^2 s34^5 s45-2 s12^3 s23^2 s34 s45^2-s12^3 s23 s34^2 s45^2+7 s12^2 s23^2 s34^2 s45^2+s12^3 s34^3 s45^2+5 s12^2 s23 s34^3 s45^2-8 s12 s23^2 s34^3 s45^2-2 s12^2 s34^4 s45^2-7 s12 s23 s34^4 s45^2+3 s23^2 s34^4 s45^2+s12 s34^5 s45^2+3 s23 s34^5 s45^2-s12^2 s23 s34^2 s45^3-s12^2 s34^3 s45^3+2 s12 s23 s34^3 s45^3+2 s12 s34^4 s45^3-s23 s34^4 s45^3-s34^5 s45^3-3 s12^5 s23^2 s51-3 s12^4 s23^3 s51-2 s12^5 s23 s34 s51+10 s12^4 s23^2 s34 s51+12 s12^3 s23^3 s34 s51+8 s12^4 s23 s34^2 s51-10 s12^3 s23^2 s34^2 s51-18 s12^2 s23^3 s34^2 s51-12 s12^3 s23 s34^3 s51+12 s12 s23^3 s34^3 s51+8 s12^2 s23 s34^4 s51+5 s12 s23^2 s34^4 s51-3 s23^3 s34^4 s51-2 s12 s23 s34^5 s51-2 s23^2 s34^5 s51+6 s12^4 s23^2 s45 s51+3 s12^3 s23^3 s45 s51+3 s12^4 s23 s34 s45 s51-16 s12^3 s23^2 s34 s45 s51-5 s12^2 s23^3 s34 s45 s51-5 s12^3 s23 s34^2 s45 s51+22 s12^2 s23^2 s34^2 s45 s51+s12 s23^3 s34^2 s45 s51+2 s12^3 s34^3 s45 s51+5 s12^2 s23 s34^3 s45 s51-20 s12 s23^2 s34^3 s45 s51+s23^3 s34^3 s45 s51-4 s12^2 s34^4 s45 s51-7 s12 s23 s34^4 s45 s51+8 s23^2 s34^4 s45 s51+2 s12 s34^5 s45 s51+4 s23 s34^5 s45 s51-3 s12^3 s23^2 s45^2 s51+6 s12^2 s23^2 s34 s45^2 s51-3 s12^2 s23 s34^2 s45^2 s51-s12 s23^2 s34^2 s45^2 s51+10 s12 s23 s34^3 s45^2 s51-2 s23^2 s34^3 s45^2 s51+2 s12 s34^4 s45^2 s51-7 s23 s34^4 s45^2 s51-2 s34^5 s45^2 s51-s12^2 s23 s34 s45^3 s51-2 s12 s34^3 s45^3 s51+s23 s34^3 s45^3 s51+2 s34^4 s45^3 s51+3 s12^5 s23 s51^2+3 s12^4 s23^2 s51^2+s12^5 s34 s51^2-11 s12^4 s23 s34 s51^2-12 s12^3 s23^2 s34 s51^2-4 s12^4 s34^2 s51^2+14 s12^3 s23 s34^2 s51^2+18 s12^2 s23^2 s34^2 s51^2+7 s12^3 s34^3 s51^2-6 s12^2 s23 s34^3 s51^2-12 s12 s23^2 s34^3 s51^2-6 s12^2 s34^4 s51^2-s12 s23 s34^4 s51^2+3 s23^2 s34^4 s51^2+2 s12 s34^5 s51^2+s23 s34^5 s51^2-9 s12^4 s23 s45 s51^2-6 s12^3 s23^2 s45 s51^2-4 s12^4 s34 s45 s51^2+22 s12^3 s23 s34 s45 s51^2+13 s12^2 s23^2 s34 s45 s51^2+12 s12^3 s34^2 s45 s51^2-14 s12^2 s23 s34^2 s45 s51^2-4 s12 s23^2 s34^2 s45 s51^2-9 s12^2 s34^3 s45 s51^2+8 s12 s23 s34^3 s45 s51^2-3 s23^2 s34^3 s45 s51^2+2 s12 s34^4 s45 s51^2-7 s23 s34^4 s45 s51^2-s34^5 s45 s51^2+9 s12^3 s23 s45^2 s51^2+3 s12^2 s23^2 s45^2 s51^2+6 s12^3 s34 s45^2 s51^2-11 s12^2 s23 s34 s45^2 s51^2-s12 s23^2 s34 s45^2 s51^2-12 s12^2 s34^2 s45^2 s51^2+3 s12 s34^3 s45^2 s51^2+4 s23 s34^3 s45^2 s51^2+4 s34^4 s45^2 s51^2-3 s12^2 s23 s45^3 s51^2-4 s12^2 s34 s45^3 s51^2+4 s12 s34^2 s45^3 s51^2-s34^3 s45^3 s51^2+s12 s34 s45^4 s51^2-s12^5 s51^3-s12^4 s23 s51^3+4 s12^4 s34 s51^3+4 s12^3 s23 s34 s51^3-6 s12^3 s34^2 s51^3-6 s12^2 s23 s34^2 s51^3+6 s12^2 s34^3 s51^3+4 s12 s23 s34^3 s51^3-3 s12 s34^4 s51^3-s23 s34^4 s51^3+4 s12^4 s45 s51^3+3 s12^3 s23 s45 s51^3-12 s12^3 s34 s45 s51^3-8 s12^2 s23 s34 s45 s51^3+12 s12^2 s34^2 s45 s51^3+6 s12 s23 s34^2 s45 s51^3-4 s12 s34^3 s45 s51^3+3 s23 s34^3 s45 s51^3+2 s34^4 s45 s51^3-6 s12^3 s45^2 s51^3-3 s12^2 s23 s45^2 s51^3+12 s12^2 s34 s45^2 s51^3+4 s12 s23 s34 s45^2 s51^3-6 s12 s34^2 s45^2 s51^3-2 s34^3 s45^2 s51^3+4 s12^2 s45^3 s51^3+s12 s23 s45^3 s51^3-4 s12 s34 s45^3 s51^3-s12 s45^4 s51^3+s12 s34^3 s51^4-s34^3 s45 s51^4) tr5)/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s45 (s23+s34-s51) (s12^4 s23^2+s12^3 s23^3-3 s12^3 s23^2 s34-3 s12^2 s23^3 s34+3 s12^2 s23^2 s34^2+3 s12 s23^3 s34^2-s12 s23^2 s34^3-s23^3 s34^3-s12^3 s23^2 s45+2 s12^3 s23 s34 s45+5 s12^2 s23^2 s34 s45-4 s12^2 s23 s34^2 s45-7 s12 s23^2 s34^2 s45+2 s12 s23 s34^3 s45+3 s23^2 s34^3 s45-2 s12^2 s23 s34 s45^2+s12^2 s34^2 s45^2+5 s12 s23 s34^2 s45^2-s12 s34^3 s45^2-3 s23 s34^3 s45^2-s12 s34^2 s45^3+s34^3 s45^3-2 s12^4 s23 s51-2 s12^3 s23^2 s51+7 s12^3 s23 s34 s51+7 s12^2 s23^2 s34 s51-8 s12^2 s23 s34^2 s51-8 s12 s23^2 s34^2 s51+3 s12 s23 s34^3 s51+3 s23^2 s34^3 s51+4 s12^3 s23 s45 s51+2 s12^2 s23^2 s45 s51-s12^3 s34 s45 s51-10 s12^2 s23 s34 s45 s51-2 s12 s23^2 s34 s45 s51+4 s12^2 s34^2 s45 s51+12 s12 s23 s34^2 s45 s51-3 s12 s34^3 s45 s51-6 s23 s34^3 s45 s51-2 s12^2 s23 s45^2 s51+2 s12^2 s34 s45^2 s51+3 s12 s23 s34 s45^2 s51-4 s12 s34^2 s45^2 s51+3 s34^3 s45^2 s51-s12 s34 s45^3 s51+s12^4 s51^2+s12^3 s23 s51^2-4 s12^3 s34 s51^2-4 s12^2 s23 s34 s51^2+6 s12^2 s34^2 s51^2+6 s12 s23 s34^2 s51^2-3 s12 s34^3 s51^2-3 s23 s34^3 s51^2-3 s12^3 s45 s51^2-2 s12^2 s23 s45 s51^2+8 s12^2 s34 s45 s51^2+4 s12 s23 s34 s45 s51^2-6 s12 s34^2 s45 s51^2+3 s34^3 s45 s51^2+3 s12^2 s45^2 s51^2+s12 s23 s45^2 s51^2-4 s12 s34 s45^2 s51^2-s12 s45^3 s51^2+s34^3 s51^3))/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s45 (s23+s34-s51) (s12^5 s23^3+s12^4 s23^4-4 s12^4 s23^3 s34-4 s12^3 s23^4 s34+6 s12^3 s23^3 s34^2+6 s12^2 s23^4 s34^2-4 s12^2 s23^3 s34^3-4 s12 s23^4 s34^3+s12 s23^3 s34^4+s23^4 s34^4-s12^4 s23^3 s45+3 s12^4 s23^2 s34 s45+7 s12^3 s23^3 s34 s45-9 s12^3 s23^2 s34^2 s45-15 s12^2 s23^3 s34^2 s45+9 s12^2 s23^2 s34^3 s45+13 s12 s23^3 s34^3 s45-3 s12 s23^2 s34^4 s45-4 s23^3 s34^4 s45-3 s12^3 s23^2 s34 s45^2+3 s12^3 s23 s34^2 s45^2+12 s12^2 s23^2 s34^2 s45^2-6 s12^2 s23 s34^3 s45^2-15 s12 s23^2 s34^3 s45^2+3 s12 s23 s34^4 s45^2+6 s23^2 s34^4 s45^2-3 s12^2 s23 s34^2 s45^3+s12^2 s34^3 s45^3+7 s12 s23 s34^3 s45^3-s12 s34^4 s45^3-4 s23 s34^4 s45^3-s12 s34^3 s45^4+s34^4 s45^4-3 s12^5 s23^2 s51-3 s12^4 s23^3 s51+12 s12^4 s23^2 s34 s51+12 s12^3 s23^3 s34 s51-18 s12^3 s23^2 s34^2 s51-18 s12^2 s23^3 s34^2 s51+12 s12^2 s23^2 s34^3 s51+12 s12 s23^3 s34^3 s51-3 s12 s23^2 s34^4 s51-3 s23^3 s34^4 s51+6 s12^4 s23^2 s45 s51+3 s12^3 s23^3 s45 s51-3 s12^4 s23 s34 s45 s51-20 s12^3 s23^2 s34 s45 s51-5 s12^2 s23^3 s34 s45 s51+12 s12^3 s23 s34^2 s45 s51+31 s12^2 s23^2 s34^2 s45 s51+s12 s23^3 s34^2 s45 s51-15 s12^2 s23 s34^3 s45 s51-26 s12 s23^2 s34^3 s45 s51+s23^3 s34^3 s45 s51+6 s12 s23 s34^4 s45 s51+9 s23^2 s34^4 s45 s51-3 s12^3 s23^2 s45^2 s51+6 s12^3 s23 s34 s45^2 s51+8 s12^2 s23^2 s34 s45^2 s51-13 s12^2 s23 s34^2 s45^2 s51-2 s12 s23^2 s34^2 s45^2 s51+3 s12^2 s34^3 s45^2 s51+16 s12 s23 s34^3 s45^2 s51-3 s23^2 s34^3 s45^2 s51-3 s12 s34^4 s45^2 s51-9 s23 s34^4 s45^2 s51-3 s12^2 s23 s34 s45^3 s51+s12 s23 s34^2 s45^3 s51-2 s12 s34^3 s45^3 s51+3 s23 s34^3 s45^3 s51+3 s34^4 s45^3 s51-s34^3 s45^4 s51+3 s12^5 s23 s51^2+3 s12^4 s23^2 s51^2-12 s12^4 s23 s34 s51^2-12 s12^3 s23^2 s34 s51^2+18 s12^3 s23 s34^2 s51^2+18 s12^2 s23^2 s34^2 s51^2-12 s12^2 s23 s34^3 s51^2-12 s12 s23^2 s34^3 s51^2+3 s12 s23 s34^4 s51^2+3 s23^2 s34^4 s51^2-9 s12^4 s23 s45 s51^2-6 s12^3 s23^2 s45 s51^2+25 s12^3 s23 s34 s45 s51^2+13 s12^2 s23^2 s34 s45 s51^2-22 s12^2 s23 s34^2 s45 s51^2-4 s12 s23^2 s34^2 s45 s51^2+3 s12^2 s34^3 s45 s51^2+12 s12 s23 s34^3 s45 s51^2-3 s23^2 s34^3 s45 s51^2-3 s12 s34^4 s45 s51^2-6 s23 s34^4 s45 s51^2+9 s12^3 s23 s45^2 s51^2+3 s12^2 s23^2 s45^2 s51^2-14 s12^2 s23 s34 s45^2 s51^2-s12 s23^2 s34 s45^2 s51^2+4 s12 s23 s34^2 s45^2 s51^2+6 s23 s34^3 s45^2 s51^2+3 s34^4 s45^2 s51^2-3 s12^2 s23 s45^3 s51^2+s12 s23 s34 s45^3 s51^2-3 s34^3 s45^3 s51^2-s12^5 s51^3-s12^4 s23 s51^3+4 s12^4 s34 s51^3+4 s12^3 s23 s34 s51^3-6 s12^3 s34^2 s51^3-6 s12^2 s23 s34^2 s51^3+5 s12^2 s34^3 s51^3+4 s12 s23 s34^3 s51^3-2 s12 s34^4 s51^3-s23 s34^4 s51^3+4 s12^4 s45 s51^3+3 s12^3 s23 s45 s51^3-12 s12^3 s34 s45 s51^3-8 s12^2 s23 s34 s45 s51^3+12 s12^2 s34^2 s45 s51^3+6 s12 s23 s34^2 s45 s51^3-2 s12 s34^3 s45 s51^3+3 s23 s34^3 s45 s51^3+s34^4 s45 s51^3-6 s12^3 s45^2 s51^3-3 s12^2 s23 s45^2 s51^3+12 s12^2 s34 s45^2 s51^3+4 s12 s23 s34 s45^2 s51^3-6 s12 s34^2 s45^2 s51^3-3 s34^3 s45^2 s51^3+4 s12^2 s45^3 s51^3+s12 s23 s45^3 s51^3-4 s12 s34 s45^3 s51^3-s12 s45^4 s51^3+s12 s34^3 s51^4-s34^3 s45 s51^4) tr5)/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) s45 (s23+s34-s51) (s12^2 s23^2+s12^2 s23 s34-2 s12 s23^2 s34-2 s12 s23 s34^2+s23^2 s34^2+s23 s34^3+s12 s23 s34 s45+s12 s34^2 s45-s23 s34^2 s45-s34^3 s45-s12^2 s23 s51+3 s12 s23 s34 s51+s12 s34^2 s51-2 s23 s34^2 s51-s34^3 s51+s12 s23 s45 s51+s34^2 s45 s51+s34^2 s51^2))/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 (s12+s23-s45) s45 (s23+s34-s51) (s12^3 s23^3+s12^3 s23^2 s34-3 s12^2 s23^3 s34-3 s12^2 s23^2 s34^2+3 s12 s23^3 s34^2+3 s12 s23^2 s34^3-s23^3 s34^3-s23^2 s34^4+2 s12^2 s23^2 s34 s45+2 s12^2 s23 s34^2 s45-4 s12 s23^2 s34^2 s45-4 s12 s23 s34^3 s45+2 s23^2 s34^3 s45+2 s23 s34^4 s45+s12 s23 s34^2 s45^2+s12 s34^3 s45^2-s23 s34^3 s45^2-s34^4 s45^2-2 s12^3 s23^2 s51-s12^3 s23 s34 s51+6 s12^2 s23^2 s34 s51+3 s12^2 s23 s34^2 s51-6 s12 s23^2 s34^2 s51-3 s12 s23 s34^3 s51+2 s23^2 s34^3 s51+s23 s34^4 s51+2 s12^2 s23^2 s45 s51+s12^2 s23 s34 s45 s51-s12 s23^2 s34 s45 s51+s12^2 s34^2 s45 s51+3 s12 s23 s34^2 s45 s51-s23^2 s34^2 s45 s51-4 s23 s34^3 s45 s51-s34^4 s45 s51-s12 s34^2 s45^2 s51+s23 s34^2 s45^2 s51+2 s34^3 s45^2 s51+s12^3 s23 s51^2-3 s12^2 s23 s34 s51^2+s12^2 s34^2 s51^2+3 s12 s23 s34^2 s51^2-s12 s34^3 s51^2-s23 s34^3 s51^2-2 s12^2 s23 s45 s51^2+3 s12 s23 s34 s45 s51^2+2 s23 s34^2 s45 s51^2+2 s34^3 s45 s51^2+s12 s23 s45^2 s51^2-s34^2 s45^2 s51^2+s12 s34^2 s51^3-s34^2 s45 s51^3) tr5)/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) s45 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-s12^2 s23 s51+3 s12 s23 s34 s51-2 s23 s34^2 s51+s12 s23 s45 s51+2 s34^2 s45 s51+s34^2 s51^2))/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 (s12+s23-s45) s45 (s23+s34-s51) (s12^3 s23^3-3 s12^2 s23^3 s34+3 s12 s23^3 s34^2-s23^3 s34^3+3 s12^2 s23^2 s34 s45-6 s12 s23^2 s34^2 s45+3 s23^2 s34^3 s45+3 s12 s23 s34^2 s45^2-3 s23 s34^3 s45^2+s34^3 s45^3-2 s12^3 s23^2 s51+6 s12^2 s23^2 s34 s51-6 s12 s23^2 s34^2 s51+2 s23^2 s34^3 s51+2 s12^2 s23^2 s45 s51-s12^2 s23 s34 s45 s51-s12 s23^2 s34 s45 s51+5 s12 s23 s34^2 s45 s51-s23^2 s34^2 s45 s51-4 s23 s34^3 s45 s51+s12 s23 s34 s45^2 s51+s12 s34^2 s45^2 s51+2 s23 s34^2 s45^2 s51+2 s34^3 s45^2 s51-s34^2 s45^3 s51+s12^3 s23 s51^2-3 s12^2 s23 s34 s51^2+3 s12 s23 s34^2 s51^2-s23 s34^3 s51^2-2 s12^2 s23 s45 s51^2+3 s12 s23 s34 s45 s51^2+2 s12 s34^2 s45 s51^2+2 s23 s34^2 s45 s51^2+s34^3 s45 s51^2+s12 s23 s45^2 s51^2-2 s34^2 s45^2 s51^2+s12 s34^2 s51^3-s34^2 s45 s51^3) tr5)/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s45 (s23+s34-s51) (s12^4 s23^2+s12^3 s23^3+s12^4 s23 s34-2 s12^3 s23^2 s34-3 s12^2 s23^3 s34-3 s12^3 s23 s34^2+3 s12 s23^3 s34^2+3 s12^2 s23 s34^3+2 s12 s23^2 s34^3-s23^3 s34^3-s12 s23 s34^4-s23^2 s34^4-s12^3 s23^2 s45+4 s12^2 s23^2 s34 s45+s12^3 s34^2 s45+2 s12^2 s23 s34^2 s45-5 s12 s23^2 s34^2 s45-2 s12^2 s34^3 s45-4 s12 s23 s34^3 s45+2 s23^2 s34^3 s45+s12 s34^4 s45+2 s23 s34^4 s45-s12^2 s23 s34 s45^2-s12^2 s34^2 s45^2+2 s12 s23 s34^2 s45^2+2 s12 s34^3 s45^2-s23 s34^3 s45^2-s34^4 s45^2-s12^4 s23 s51-s12^3 s23^2 s51+4 s12^3 s23 s34 s51+4 s12^2 s23^2 s34 s51+s12^3 s34^2 s51-4 s12^2 s23 s34^2 s51-5 s12 s23^2 s34^2 s51-2 s12^2 s34^3 s51+2 s23^2 s34^3 s51+s12 s34^4 s51+s23 s34^4 s51+2 s12^3 s23 s45 s51+s12^2 s23^2 s45 s51-4 s12^2 s23 s34 s45 s51+s12^2 s34^2 s45 s51+6 s12 s23 s34^2 s45 s51-s23^2 s34^2 s45 s51-4 s23 s34^3 s45 s51-s34^4 s45 s51-s12^2 s23 s45^2 s51-2 s12 s34^2 s45^2 s51+s23 s34^2 s45^2 s51+2 s34^3 s45^2 s51+2 s12^2 s34^2 s51^2+s12 s23 s34^2 s51^2-2 s12 s34^3 s51^2-s23 s34^3 s51^2-s12 s34^2 s45 s51^2+2 s23 s34^2 s45 s51^2+2 s34^3 s45 s51^2-s34^2 s45^2 s51^2+s12 s34^2 s51^3-s34^2 s45 s51^3))/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s45 (s23+s34-s51) (s12^5 s23^3+s12^4 s23^4+s12^5 s23^2 s34-3 s12^4 s23^3 s34-4 s12^3 s23^4 s34-4 s12^4 s23^2 s34^2+2 s12^3 s23^3 s34^2+6 s12^2 s23^4 s34^2+6 s12^3 s23^2 s34^3+2 s12^2 s23^3 s34^3-4 s12 s23^4 s34^3-4 s12^2 s23^2 s34^4-3 s12 s23^3 s34^4+s23^4 s34^4+s12 s23^2 s34^5+s23^3 s34^5-s12^4 s23^3 s45+s12^4 s23^2 s34 s45+6 s12^3 s23^3 s34 s45+2 s12^4 s23 s34^2 s45-12 s12^2 s23^3 s34^2 s45-6 s12^3 s23 s34^3 s45-6 s12^2 s23^2 s34^3 s45+10 s12 s23^3 s34^3 s45+6 s12^2 s23 s34^4 s45+8 s12 s23^2 s34^4 s45-3 s23^3 s34^4 s45-2 s12 s23 s34^5 s45-3 s23^2 s34^5 s45-2 s12^3 s23^2 s34 s45^2-s12^3 s23 s34^2 s45^2+7 s12^2 s23^2 s34^2 s45^2+s12^3 s34^3 s45^2+5 s12^2 s23 s34^3 s45^2-8 s12 s23^2 s34^3 s45^2-2 s12^2 s34^4 s45^2-7 s12 s23 s34^4 s45^2+3 s23^2 s34^4 s45^2+s12 s34^5 s45^2+3 s23 s34^5 s45^2-s12^2 s23 s34^2 s45^3-s12^2 s34^3 s45^3+2 s12 s23 s34^3 s45^3+2 s12 s34^4 s45^3-s23 s34^4 s45^3-s34^5 s45^3-2 s12^5 s23^2 s51-2 s12^4 s23^3 s51-s12^5 s23 s34 s51+7 s12^4 s23^2 s34 s51+8 s12^3 s23^3 s34 s51+4 s12^4 s23 s34^2 s51-8 s12^3 s23^2 s34^2 s51-12 s12^2 s23^3 s34^2 s51-6 s12^3 s23 s34^3 s51+2 s12^2 s23^2 s34^3 s51+8 s12 s23^3 s34^3 s51+4 s12^2 s23 s34^4 s51+2 s12 s23^2 s34^4 s51-2 s23^3 s34^4 s51-s12 s23 s34^5 s51-s23^2 s34^5 s51+4 s12^4 s23^2 s45 s51+2 s12^3 s23^3 s45 s51+2 s12^4 s23 s34 s45 s51-9 s12^3 s23^2 s34 s45 s51-2 s12^2 s23^3 s34 s45 s51+s12^4 s34^2 s45 s51+13 s12^2 s23^2 s34^2 s45 s51-2 s12 s23^3 s34^2 s45 s51-s12^3 s34^3 s45 s51-4 s12^2 s23 s34^3 s45 s51-15 s12 s23^2 s34^3 s45 s51+2 s23^3 s34^3 s45 s51-s12^2 s34^4 s45 s51+7 s23^2 s34^4 s45 s51+s12 s34^5 s45 s51+2 s23 s34^5 s45 s51-2 s12^3 s23^2 s45^2 s51-s12^3 s23 s34 s45^2 s51+2 s12^2 s23^2 s34 s45^2 s51-2 s12^3 s34^2 s45^2 s51-2 s12^2 s23 s34^2 s45^2 s51+4 s12 s23^2 s34^2 s45^2 s51+5 s12^2 s34^3 s45^2 s51+11 s12 s23 s34^3 s45^2 s51-4 s23^2 s34^3 s45^2 s51-2 s12 s34^4 s45^2 s51-8 s23 s34^4 s45^2 s51-s34^5 s45^2 s51+s12^2 s34^2 s45^3 s51-2 s12 s23 s34^2 s45^3 s51-4 s12 s34^3 s45^3 s51+2 s23 s34^3 s45^3 s51+3 s34^4 s45^3 s51+s12^5 s23 s51^2+s12^4 s23^2 s51^2-4 s12^4 s23 s34 s51^2-4 s12^3 s23^2 s34 s51^2+s12^4 s34^2 s51^2+6 s12^3 s23 s34^2 s51^2+6 s12^2 s23^2 s34^2 s51^2-2 s12^3 s34^3 s51^2-4 s12^2 s23 s34^3 s51^2-4 s12 s23^2 s34^3 s51^2+s12^2 s34^4 s51^2+s12 s23 s34^4 s51^2+s23^2 s34^4 s51^2-3 s12^4 s23 s45 s51^2-2 s12^3 s23^2 s45 s51^2+8 s12^3 s23 s34 s45 s51^2+4 s12^2 s23^2 s34 s45 s51^2-s12^2 s23 s34^2 s45 s51^2+2 s12 s23^2 s34^2 s45 s51^2+4 s12^2 s34^3 s45 s51^2-4 s23^2 s34^3 s45 s51^2-4 s12 s34^4 s45 s51^2-4 s23 s34^4 s45 s51^2+3 s12^3 s23 s45^2 s51^2+s12^2 s23^2 s45^2 s51^2-4 s12^2 s23 s34 s45^2 s51^2-3 s12^2 s34^2 s45^2 s51^2-4 s12 s23 s34^2 s45^2 s51^2+s23^2 s34^2 s45^2 s51^2+s12 s34^3 s45^2 s51^2+7 s23 s34^3 s45^2 s51^2+3 s34^4 s45^2 s51^2-s12^2 s23 s45^3 s51^2+2 s12 s34^2 s45^3 s51^2-s23 s34^2 s45^3 s51^2-3 s34^3 s45^3 s51^2+2 s12^3 s34^2 s51^3-2 s12^2 s34^3 s51^3-3 s12^2 s34^2 s45 s51^3+2 s12 s23 s34^2 s45 s51^3+5 s12 s34^3 s45 s51^3+2 s23 s34^3 s45 s51^3-2 s23 s34^2 s45^2 s51^3-3 s34^3 s45^2 s51^3+s34^2 s45^3 s51^3+s12^2 s34^2 s51^4-2 s12 s34^2 s45 s51^4+s34^2 s45^2 s51^4) tr5)/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s45 (s23+s34-s51) (s12^4 s23^2+s12^3 s23^3-3 s12^3 s23^2 s34-3 s12^2 s23^3 s34+3 s12^2 s23^2 s34^2+3 s12 s23^3 s34^2-s12 s23^2 s34^3-s23^3 s34^3-s12^3 s23^2 s45+2 s12^3 s23 s34 s45+5 s12^2 s23^2 s34 s45-4 s12^2 s23 s34^2 s45-7 s12 s23^2 s34^2 s45+2 s12 s23 s34^3 s45+3 s23^2 s34^3 s45-2 s12^2 s23 s34 s45^2+s12^2 s34^2 s45^2+5 s12 s23 s34^2 s45^2-s12 s34^3 s45^2-3 s23 s34^3 s45^2-s12 s34^2 s45^3+s34^3 s45^3-s12^4 s23 s51-s12^3 s23^2 s51+4 s12^3 s23 s34 s51+4 s12^2 s23^2 s34 s51-5 s12^2 s23 s34^2 s51-5 s12 s23^2 s34^2 s51+2 s12 s23 s34^3 s51+2 s23^2 s34^3 s51+2 s12^3 s23 s45 s51+s12^2 s23^2 s45 s51-4 s12^2 s23 s34 s45 s51+2 s12^2 s34^2 s45 s51+6 s12 s23 s34^2 s45 s51-s23^2 s34^2 s45 s51-2 s12 s34^3 s45 s51-4 s23 s34^3 s45 s51-s12^2 s23 s45^2 s51-s12 s34^2 s45^2 s51+2 s23 s34^2 s45^2 s51+2 s34^3 s45^2 s51-s34^2 s45^3 s51+s12^2 s34^2 s51^2+s12 s23 s34^2 s51^2-s12 s34^3 s51^2-s23 s34^3 s51^2+s12 s34^2 s45 s51^2+2 s23 s34^2 s45 s51^2+s34^3 s45 s51^2-2 s34^2 s45^2 s51^2+s12 s34^2 s51^3-s34^2 s45 s51^3))/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s45 (s23+s34-s51) (s12^5 s23^3+s12^4 s23^4-4 s12^4 s23^3 s34-4 s12^3 s23^4 s34+6 s12^3 s23^3 s34^2+6 s12^2 s23^4 s34^2-4 s12^2 s23^3 s34^3-4 s12 s23^4 s34^3+s12 s23^3 s34^4+s23^4 s34^4-s12^4 s23^3 s45+3 s12^4 s23^2 s34 s45+7 s12^3 s23^3 s34 s45-9 s12^3 s23^2 s34^2 s45-15 s12^2 s23^3 s34^2 s45+9 s12^2 s23^2 s34^3 s45+13 s12 s23^3 s34^3 s45-3 s12 s23^2 s34^4 s45-4 s23^3 s34^4 s45-3 s12^3 s23^2 s34 s45^2+3 s12^3 s23 s34^2 s45^2+12 s12^2 s23^2 s34^2 s45^2-6 s12^2 s23 s34^3 s45^2-15 s12 s23^2 s34^3 s45^2+3 s12 s23 s34^4 s45^2+6 s23^2 s34^4 s45^2-3 s12^2 s23 s34^2 s45^3+s12^2 s34^3 s45^3+7 s12 s23 s34^3 s45^3-s12 s34^4 s45^3-4 s23 s34^4 s45^3-s12 s34^3 s45^4+s34^4 s45^4-2 s12^5 s23^2 s51-2 s12^4 s23^3 s51+8 s12^4 s23^2 s34 s51+8 s12^3 s23^3 s34 s51-12 s12^3 s23^2 s34^2 s51-12 s12^2 s23^3 s34^2 s51+8 s12^2 s23^2 s34^3 s51+8 s12 s23^3 s34^3 s51-2 s12 s23^2 s34^4 s51-2 s23^3 s34^4 s51+4 s12^4 s23^2 s45 s51+2 s12^3 s23^3 s45 s51-s12^4 s23 s34 s45 s51-11 s12^3 s23^2 s34 s45 s51-2 s12^2 s23^3 s34 s45 s51+6 s12^3 s23 s34^2 s45 s51+16 s12^2 s23^2 s34^2 s45 s51-2 s12 s23^3 s34^2 s45 s51-9 s12^2 s23 s34^3 s45 s51-15 s12 s23^2 s34^3 s45 s51+2 s23^3 s34^3 s45 s51+4 s12 s23 s34^4 s45 s51+6 s23^2 s34^4 s45 s51-2 s12^3 s23^2 s45^2 s51+2 s12^3 s23 s34 s45^2 s51+3 s12^2 s23^2 s34 s45^2 s51+s12^3 s34^2 s45^2 s51-2 s12^2 s23 s34^2 s45^2 s51+5 s12 s23^2 s34^2 s45^2 s51+s12^2 s34^3 s45^2 s51+6 s12 s23 s34^3 s45^2 s51-6 s23^2 s34^3 s45^2 s51-2 s12 s34^4 s45^2 s51-6 s23 s34^4 s45^2 s51-s12^2 s23 s34 s45^3 s51-2 s12^2 s34^2 s45^3 s51-4 s12 s23 s34^2 s45^3 s51+s12 s34^3 s45^3 s51+6 s23 s34^3 s45^3 s51+2 s34^4 s45^3 s51+s12 s34^2 s45^4 s51-2 s34^3 s45^4 s51+s12^5 s23 s51^2+s12^4 s23^2 s51^2-4 s12^4 s23 s34 s51^2-4 s12^3 s23^2 s34 s51^2+6 s12^3 s23 s34^2 s51^2+6 s12^2 s23^2 s34^2 s51^2-4 s12^2 s23 s34^3 s51^2-4 s12 s23^2 s34^3 s51^2+s12 s23 s34^4 s51^2+s23^2 s34^4 s51^2-3 s12^4 s23 s45 s51^2-2 s12^3 s23^2 s45 s51^2+8 s12^3 s23 s34 s45 s51^2+4 s12^2 s23^2 s34 s45 s51^2+2 s12^3 s34^2 s45 s51^2-2 s12^2 s23 s34^2 s45 s51^2+2 s12 s23^2 s34^2 s45 s51^2-s12^2 s34^3 s45 s51^2-s12 s23 s34^3 s45 s51^2-4 s23^2 s34^3 s45 s51^2-s12 s34^4 s45 s51^2-2 s23 s34^4 s45 s51^2+3 s12^3 s23 s45^2 s51^2+s12^2 s23^2 s45^2 s51^2-4 s12^2 s23 s34 s45^2 s51^2-3 s12^2 s34^2 s45^2 s51^2-2 s12 s23 s34^2 s45^2 s51^2+s23^2 s34^2 s45^2 s51^2+5 s12 s34^3 s45^2 s51^2+8 s23 s34^3 s45^2 s51^2+s34^4 s45^2 s51^2-s12^2 s23 s45^3 s51^2-2 s23 s34^2 s45^3 s51^2-4 s34^3 s45^3 s51^2+s34^2 s45^4 s51^2+s12^3 s34^2 s51^3-s12^2 s34^3 s51^3+2 s12 s23 s34^2 s45 s51^3+3 s12 s34^3 s45 s51^3+2 s23 s34^3 s45 s51^3-3 s12 s34^2 s45^2 s51^3-2 s23 s34^2 s45^2 s51^3-2 s34^3 s45^2 s51^3+2 s34^2 s45^3 s51^3+s12^2 s34^2 s51^4-2 s12 s34^2 s45 s51^4+s34^2 s45^2 s51^4) tr5)/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) s45 (s23+s34-s51) (s12^3 s23+s12^2 s23^2-2 s12^2 s23 s34-2 s12 s23^2 s34+s12 s23 s34^2+s23^2 s34^2-s12^2 s23 s45+s12^2 s34 s45+3 s12 s23 s34 s45-s12 s34^2 s45-2 s23 s34^2 s45-s12 s34 s45^2+s34^2 s45^2-s12^3 s51-s12^2 s23 s51+3 s12^2 s34 s51+3 s12 s23 s34 s51-2 s12 s34^2 s51-2 s23 s34^2 s51+2 s12^2 s45 s51+s12 s23 s45 s51-3 s12 s34 s45 s51+2 s34^2 s45 s51-s12 s45^2 s51+s34^2 s51^2))/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 (s12+s23-s45) s45 (s23+s34-s51) (s12^4 s23^2+s12^3 s23^3-3 s12^3 s23^2 s34-3 s12^2 s23^3 s34+3 s12^2 s23^2 s34^2+3 s12 s23^3 s34^2-s12 s23^2 s34^3-s23^3 s34^3-s12^3 s23^2 s45+2 s12^3 s23 s34 s45+5 s12^2 s23^2 s34 s45-4 s12^2 s23 s34^2 s45-7 s12 s23^2 s34^2 s45+2 s12 s23 s34^3 s45+3 s23^2 s34^3 s45-2 s12^2 s23 s34 s45^2+s12^2 s34^2 s45^2+5 s12 s23 s34^2 s45^2-s12 s34^3 s45^2-3 s23 s34^3 s45^2-s12 s34^2 s45^3+s34^3 s45^3-2 s12^4 s23 s51-2 s12^3 s23^2 s51+6 s12^3 s23 s34 s51+6 s12^2 s23^2 s34 s51-6 s12^2 s23 s34^2 s51-6 s12 s23^2 s34^2 s51+2 s12 s23 s34^3 s51+2 s23^2 s34^3 s51+4 s12^3 s23 s45 s51+2 s12^2 s23^2 s45 s51-7 s12^2 s23 s34 s45 s51-s12 s23^2 s34 s45 s51+2 s12^2 s34^2 s45 s51+7 s12 s23 s34^2 s45 s51-s23^2 s34^2 s45 s51-2 s12 s34^3 s45 s51-4 s23 s34^3 s45 s51-2 s12^2 s23 s45^2 s51+s12 s23 s34 s45^2 s51-s12 s34^2 s45^2 s51+2 s23 s34^2 s45^2 s51+2 s34^3 s45^2 s51-s34^2 s45^3 s51+s12^4 s51^2+s12^3 s23 s51^2-3 s12^3 s34 s51^2-3 s12^2 s23 s34 s51^2+4 s12^2 s34^2 s51^2+3 s12 s23 s34^2 s51^2-2 s12 s34^3 s51^2-s23 s34^3 s51^2-3 s12^3 s45 s51^2-2 s12^2 s23 s45 s51^2+6 s12^2 s34 s45 s51^2+3 s12 s23 s34 s45 s51^2-2 s12 s34^2 s45 s51^2+2 s23 s34^2 s45 s51^2+s34^3 s45 s51^2+3 s12^2 s45^2 s51^2+s12 s23 s45^2 s51^2-3 s12 s34 s45^2 s51^2-2 s34^2 s45^2 s51^2-s12 s45^3 s51^2+s12 s34^2 s51^3-s34^2 s45 s51^3) tr5)/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) s45 (s12^3 s23^2+s12^2 s23^3-2 s12^2 s23^2 s34-2 s12 s23^3 s34+s12 s23^2 s34^2+s23^3 s34^2-s12^2 s23^2 s45+2 s12^2 s23 s34 s45+4 s12 s23^2 s34 s45-2 s12 s23 s34^2 s45-3 s23^2 s34^2 s45-2 s12 s23 s34 s45^2+s12 s34^2 s45^2+3 s23 s34^2 s45^2-s34^2 s45^3-2 s12^3 s23 s51-2 s12^2 s23^2 s51+5 s12^2 s23 s34 s51+5 s12 s23^2 s34 s51-3 s12 s23 s34^2 s51-3 s23^2 s34^2 s51+3 s12^2 s23 s45 s51+s12 s23^2 s45 s51-s12^2 s34 s45 s51-6 s12 s23 s34 s45 s51+3 s12 s34^2 s45 s51+6 s23 s34^2 s45 s51-s12 s23 s45^2 s51+s12 s34 s45^2 s51-3 s34^2 s45^2 s51+s12^3 s51^2+s12^2 s23 s51^2-3 s12^2 s34 s51^2-3 s12 s23 s34 s51^2+3 s12 s34^2 s51^2+3 s23 s34^2 s51^2-2 s12^2 s45 s51^2-s12 s23 s45 s51^2+3 s12 s34 s45 s51^2-3 s34^2 s45 s51^2+s12 s45^2 s51^2-s34^2 s51^3))/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 (s12+s23-s45) s45 (s12^4 s23^3+s12^3 s23^4-3 s12^3 s23^3 s34-3 s12^2 s23^4 s34+3 s12^2 s23^3 s34^2+3 s12 s23^4 s34^2-s12 s23^3 s34^3-s23^4 s34^3-s12^3 s23^3 s45+3 s12^3 s23^2 s34 s45+6 s12^2 s23^3 s34 s45-6 s12^2 s23^2 s34^2 s45-9 s12 s23^3 s34^2 s45+3 s12 s23^2 s34^3 s45+4 s23^3 s34^3 s45-3 s12^2 s23^2 s34 s45^2+3 s12^2 s23 s34^2 s45^2+9 s12 s23^2 s34^2 s45^2-3 s12 s23 s34^3 s45^2-6 s23^2 s34^3 s45^2-3 s12 s23 s34^2 s45^3+s12 s34^3 s45^3+4 s23 s34^3 s45^3-s34^3 s45^4-3 s12^4 s23^2 s51-3 s12^3 s23^3 s51+9 s12^3 s23^2 s34 s51+9 s12^2 s23^3 s34 s51-9 s12^2 s23^2 s34^2 s51-9 s12 s23^3 s34^2 s51+3 s12 s23^2 s34^3 s51+3 s23^3 s34^3 s51+5 s12^3 s23^2 s45 s51+2 s12^2 s23^3 s45 s51-3 s12^3 s23 s34 s45 s51-13 s12^2 s23^2 s34 s45 s51-s12 s23^3 s34 s45 s51+9 s12^2 s23 s34^2 s45 s51+17 s12 s23^2 s34^2 s45 s51-s23^3 s34^2 s45 s51-6 s12 s23 s34^3 s45 s51-9 s23^2 s34^3 s45 s51-2 s12^2 s23^2 s45^2 s51+4 s12^2 s23 s34 s45^2 s51+2 s12 s23^2 s34 s45^2 s51-7 s12 s23 s34^2 s45^2 s51+3 s23^2 s34^2 s45^2 s51+3 s12 s34^3 s45^2 s51+9 s23 s34^3 s45^2 s51-s12 s23 s34 s45^3 s51-s12 s34^2 s45^3 s51-3 s23 s34^2 s45^3 s51-3 s34^3 s45^3 s51+s34^2 s45^4 s51+3 s12^4 s23 s51^2+3 s12^3 s23^2 s51^2-9 s12^3 s23 s34 s51^2-9 s12^2 s23^2 s34 s51^2+9 s12^2 s23 s34^2 s51^2+9 s12 s23^2 s34^2 s51^2-3 s12 s23 s34^3 s51^2-3 s23^2 s34^3 s51^2-7 s12^3 s23 s45 s51^2-4 s12^2 s23^2 s45 s51^2+13 s12^2 s23 s34 s45 s51^2+4 s12 s23^2 s34 s45 s51^2-6 s12 s23 s34^2 s45 s51^2+3 s23^2 s34^2 s45 s51^2+3 s12 s34^3 s45 s51^2+6 s23 s34^3 s45 s51^2+5 s12^2 s23 s45^2 s51^2+s12 s23^2 s45^2 s51^2-4 s12 s23 s34 s45^2 s51^2-3 s12 s34^2 s45^2 s51^2-6 s23 s34^2 s45^2 s51^2-3 s34^3 s45^2 s51^2-s12 s23 s45^3 s51^2+3 s34^2 s45^3 s51^2-s12^4 s51^3-s12^3 s23 s51^3+3 s12^3 s34 s51^3+3 s12^2 s23 s34 s51^3-3 s12^2 s34^2 s51^3-2 s12 s23 s34^2 s51^3+2 s12 s34^3 s51^3+s23 s34^3 s51^3+3 s12^3 s45 s51^3+2 s12^2 s23 s45 s51^3-6 s12^2 s34 s45 s51^3-3 s12 s23 s34 s45 s51^3-3 s23 s34^2 s45 s51^3-s34^3 s45 s51^3-3 s12^2 s45^2 s51^3-s12 s23 s45^2 s51^3+3 s12 s34 s45^2 s51^3+3 s34^2 s45^2 s51^3+s12 s45^3 s51^3-s12 s34^2 s51^4+s34^2 s45 s51^4) tr5)/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s45 (s23+s34-s51) (s12^2+s12 s23-s12 s34-s23 s34-s12 s45+s34 s45+s34 s51) (s12^3 s23+s12^2 s23^2-2 s12^2 s23 s34-2 s12 s23^2 s34+s12 s23 s34^2+s23^2 s34^2-s12^2 s23 s45+s12^2 s34 s45+3 s12 s23 s34 s45-s12 s34^2 s45-2 s23 s34^2 s45-s12 s34 s45^2+s34^2 s45^2-s12^3 s51-s12^2 s23 s51+3 s12^2 s34 s51+2 s12 s23 s34 s51-2 s12 s34^2 s51-s23 s34^2 s51+2 s12^2 s45 s51+s12 s23 s45 s51-2 s12 s34 s45 s51+s23 s34 s45 s51+s34^2 s45 s51-s12 s45^2 s51-s34 s45^2 s51+s12 s34 s51^2-s34 s45 s51^2))/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s45 (s23+s34-s51) (s12^6 s23^2+2 s12^5 s23^3+s12^4 s23^4-4 s12^5 s23^2 s34-8 s12^4 s23^3 s34-4 s12^3 s23^4 s34+6 s12^4 s23^2 s34^2+12 s12^3 s23^3 s34^2+6 s12^2 s23^4 s34^2-4 s12^3 s23^2 s34^3-8 s12^2 s23^3 s34^3-4 s12 s23^4 s34^3+s12^2 s23^2 s34^4+2 s12 s23^3 s34^4+s23^4 s34^4-2 s12^5 s23^2 s45-2 s12^4 s23^3 s45+2 s12^5 s23 s34 s45+12 s12^4 s23^2 s34 s45+10 s12^3 s23^3 s34 s45-6 s12^4 s23 s34^2 s45-24 s12^3 s23^2 s34^2 s45-18 s12^2 s23^3 s34^2 s45+6 s12^3 s23 s34^3 s45+20 s12^2 s23^2 s34^3 s45+14 s12 s23^3 s34^3 s45-2 s12^2 s23 s34^4 s45-6 s12 s23^2 s34^4 s45-4 s23^3 s34^4 s45+s12^4 s23^2 s45^2-4 s12^4 s23 s34 s45^2-8 s12^3 s23^2 s34 s45^2+s12^4 s34^2 s45^2+14 s12^3 s23 s34^2 s45^2+19 s12^2 s23^2 s34^2 s45^2-2 s12^3 s34^3 s45^2-16 s12^2 s23 s34^3 s45^2-18 s12 s23^2 s34^3 s45^2+s12^2 s34^4 s45^2+6 s12 s23 s34^4 s45^2+6 s23^2 s34^4 s45^2+2 s12^3 s23 s34 s45^3-2 s12^3 s34^2 s45^3-8 s12^2 s23 s34^2 s45^3+4 s12^2 s34^3 s45^3+10 s12 s23 s34^3 s45^3-2 s12 s34^4 s45^3-4 s23 s34^4 s45^3+s12^2 s34^2 s45^4-2 s12 s34^3 s45^4+s34^4 s45^4-2 s12^6 s23 s51-4 s12^5 s23^2 s51-2 s12^4 s23^3 s51+8 s12^5 s23 s34 s51+16 s12^4 s23^2 s34 s51+8 s12^3 s23^3 s34 s51-12 s12^4 s23 s34^2 s51-24 s12^3 s23^2 s34^2 s51-12 s12^2 s23^3 s34^2 s51+8 s12^3 s23 s34^3 s51+16 s12^2 s23^2 s34^3 s51+8 s12 s23^3 s34^3 s51-2 s12^2 s23 s34^4 s51-4 s12 s23^2 s34^4 s51-2 s23^3 s34^4 s51+6 s12^5 s23 s45 s51+8 s12^4 s23^2 s45 s51+2 s12^3 s23^3 s45 s51-18 s12^4 s23 s34 s45 s51-20 s12^3 s23^2 s34 s45 s51-2 s12^2 s23^3 s34 s45 s51+2 s12^4 s34^2 s45 s51+26 s12^3 s23 s34^2 s45 s51+22 s12^2 s23^2 s34^2 s45 s51-2 s12 s23^3 s34^2 s45 s51-4 s12^3 s34^3 s45 s51-22 s12^2 s23 s34^3 s45 s51-16 s12 s23^2 s34^3 s45 s51+2 s23^3 s34^3 s45 s51+2 s12^2 s34^4 s45 s51+8 s12 s23 s34^4 s45 s51+6 s23^2 s34^4 s45 s51-6 s12^4 s23 s45^2 s51-4 s12^3 s23^2 s45^2 s51+12 s12^3 s23 s34 s45^2 s51+4 s12^2 s23^2 s34 s45^2 s51-2 s12^3 s34^2 s45^2 s51-8 s12^2 s23 s34^2 s45^2 s51+6 s12 s23^2 s34^2 s45^2 s51+6 s12^2 s34^3 s45^2 s51+8 s12 s23 s34^3 s45^2 s51-6 s23^2 s34^3 s45^2 s51-4 s12 s34^4 s45^2 s51-6 s23 s34^4 s45^2 s51+2 s12^3 s23 s45^3 s51-2 s12^2 s23 s34 s45^3 s51-2 s12^2 s34^2 s45^3 s51-6 s12 s23 s34^2 s45^3 s51+6 s23 s34^3 s45^3 s51+2 s34^4 s45^3 s51+2 s12 s34^2 s45^4 s51-2 s34^3 s45^4 s51+s12^6 s51^2+2 s12^5 s23 s51^2+s12^4 s23^2 s51^2-4 s12^5 s34 s51^2-8 s12^4 s23 s34 s51^2-4 s12^3 s23^2 s34 s51^2+7 s12^4 s34^2 s51^2+12 s12^3 s23 s34^2 s51^2+6 s12^2 s23^2 s34^2 s51^2-6 s12^3 s34^3 s51^2-8 s12^2 s23 s34^3 s51^2-4 s12 s23^2 s34^3 s51^2+2 s12^2 s34^4 s51^2+2 s12 s23 s34^4 s51^2+s23^2 s34^4 s51^2-4 s12^5 s45 s51^2-6 s12^4 s23 s45 s51^2-2 s12^3 s23^2 s45 s51^2+12 s12^4 s34 s45 s51^2+16 s12^3 s23 s34 s45 s51^2+4 s12^2 s23^2 s34 s45 s51^2-10 s12^3 s34^2 s45 s51^2-6 s12^2 s23 s34^2 s45 s51^2+2 s12 s23^2 s34^2 s45 s51^2+4 s12^2 s34^3 s45 s51^2-2 s12 s23 s34^3 s45 s51^2-4 s23^2 s34^3 s45 s51^2-2 s12 s34^4 s45 s51^2-2 s23 s34^4 s45 s51^2+6 s12^4 s45^2 s51^2+6 s12^3 s23 s45^2 s51^2+s12^2 s23^2 s45^2 s51^2-12 s12^3 s34 s45^2 s51^2-8 s12^2 s23 s34 s45^2 s51^2-4 s12 s23 s34^2 s45^2 s51^2+s23^2 s34^2 s45^2 s51^2+6 s12 s34^3 s45^2 s51^2+8 s23 s34^3 s45^2 s51^2+s34^4 s45^2 s51^2-4 s12^3 s45^3 s51^2-2 s12^2 s23 s45^3 s51^2+4 s12^2 s34 s45^3 s51^2+2 s12 s34^2 s45^3 s51^2-2 s23 s34^2 s45^3 s51^2-4 s34^3 s45^3 s51^2+s12^2 s45^4 s51^2+s34^2 s45^4 s51^2+2 s12^3 s34^2 s51^3-2 s12^2 s34^3 s51^3-2 s12^2 s34^2 s45 s51^3+2 s12 s23 s34^2 s45 s51^3+4 s12 s34^3 s45 s51^3+2 s23 s34^3 s45 s51^3-2 s12 s34^2 s45^2 s51^3-2 s23 s34^2 s45^2 s51^3-2 s34^3 s45^2 s51^3+2 s34^2 s45^3 s51^3+s12^2 s34^2 s51^4-2 s12 s34^2 s45 s51^4+s34^2 s45^2 s51^4) tr5)/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s45 (s12^5 s23^2+2 s12^4 s23^3+s12^3 s23^4-3 s12^4 s23^2 s34-6 s12^3 s23^3 s34-3 s12^2 s23^4 s34+3 s12^3 s23^2 s34^2+6 s12^2 s23^3 s34^2+3 s12 s23^4 s34^2-s12^2 s23^2 s34^3-2 s12 s23^3 s34^3-s23^4 s34^3-2 s12^4 s23^2 s45-2 s12^3 s23^3 s45+2 s12^4 s23 s34 s45+10 s12^3 s23^2 s34 s45+8 s12^2 s23^3 s34 s45-4 s12^3 s23 s34^2 s45-14 s12^2 s23^2 s34^2 s45-10 s12 s23^3 s34^2 s45+2 s12^2 s23 s34^3 s45+6 s12 s23^2 s34^3 s45+4 s23^3 s34^3 s45+s12^3 s23^2 s45^2-4 s12^3 s23 s34 s45^2-7 s12^2 s23^2 s34 s45^2+s12^3 s34^2 s45^2+10 s12^2 s23 s34^2 s45^2+12 s12 s23^2 s34^2 s45^2-s12^2 s34^3 s45^2-6 s12 s23 s34^3 s45^2-6 s23^2 s34^3 s45^2+2 s12^2 s23 s34 s45^3-2 s12^2 s34^2 s45^3-6 s12 s23 s34^2 s45^3+2 s12 s34^3 s45^3+4 s23 s34^3 s45^3+s12 s34^2 s45^4-s34^3 s45^4-2 s12^5 s23 s51-4 s12^4 s23^2 s51-2 s12^3 s23^3 s51+7 s12^4 s23 s34 s51+14 s12^3 s23^2 s34 s51+7 s12^2 s23^3 s34 s51-8 s12^3 s23 s34^2 s51-16 s12^2 s23^2 s34^2 s51-8 s12 s23^3 s34^2 s51+3 s12^2 s23 s34^3 s51+6 s12 s23^2 s34^3 s51+3 s23^3 s34^3 s51+5 s12^4 s23 s45 s51+6 s12^3 s23^2 s45 s51+s12^2 s23^3 s45 s51-s12^4 s34 s45 s51-16 s12^3 s23 s34 s45 s51-15 s12^2 s23^2 s34 s45 s51+4 s12^3 s34^2 s45 s51+23 s12^2 s23 s34^2 s45 s51+18 s12 s23^2 s34^2 s45 s51-s23^3 s34^2 s45 s51-3 s12^2 s34^3 s45 s51-12 s12 s23 s34^3 s45 s51-9 s23^2 s34^3 s45 s51-4 s12^3 s23 s45^2 s51-2 s12^2 s23^2 s45^2 s51+2 s12^3 s34 s45^2 s51+9 s12^2 s23 s34 s45^2 s51-7 s12^2 s34^2 s45^2 s51-12 s12 s23 s34^2 s45^2 s51+3 s23^2 s34^2 s45^2 s51+6 s12 s34^3 s45^2 s51+9 s23 s34^3 s45^2 s51+s12^2 s23 s45^3 s51-s12^2 s34 s45^3 s51+2 s12 s34^2 s45^3 s51-3 s23 s34^2 s45^3 s51-3 s34^3 s45^3 s51+s34^2 s45^4 s51+s12^5 s51^2+2 s12^4 s23 s51^2+s12^3 s23^2 s51^2-4 s12^4 s34 s51^2-8 s12^3 s23 s34 s51^2-4 s12^2 s23^2 s34 s51^2+6 s12^3 s34^2 s51^2+12 s12^2 s23 s34^2 s51^2+6 s12 s23^2 s34^2 s51^2-3 s12^2 s34^3 s51^2-6 s12 s23 s34^3 s51^2-3 s23^2 s34^3 s51^2-3 s12^4 s45 s51^2-4 s12^3 s23 s45 s51^2-s12^2 s23^2 s45 s51^2+8 s12^3 s34 s45 s51^2+8 s12^2 s23 s34 s45 s51^2-9 s12^2 s34^2 s45 s51^2-6 s12 s23 s34^2 s45 s51^2+3 s23^2 s34^2 s45 s51^2+6 s12 s34^3 s45 s51^2+6 s23 s34^3 s45 s51^2+3 s12^3 s45^2 s51^2+2 s12^2 s23 s45^2 s51^2-4 s12^2 s34 s45^2 s51^2-6 s23 s34^2 s45^2 s51^2-3 s34^3 s45^2 s51^2-s12^2 s45^3 s51^2+3 s34^2 s45^3 s51^2-s12^2 s34^2 s51^3+2 s12 s34^3 s51^3+s23 s34^3 s51^3-2 s12 s34^2 s45 s51^3-3 s23 s34^2 s45 s51^3-s34^3 s45 s51^3+3 s34^2 s45^2 s51^3-s12 s34^2 s51^4+s34^2 s45 s51^4))/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s45 (s12^6 s23^3+2 s12^5 s23^4+s12^4 s23^5-4 s12^5 s23^3 s34-8 s12^4 s23^4 s34-4 s12^3 s23^5 s34+6 s12^4 s23^3 s34^2+12 s12^3 s23^4 s34^2+6 s12^2 s23^5 s34^2-4 s12^3 s23^3 s34^3-8 s12^2 s23^4 s34^3-4 s12 s23^5 s34^3+s12^2 s23^3 s34^4+2 s12 s23^4 s34^4+s23^5 s34^4-2 s12^5 s23^3 s45-2 s12^4 s23^4 s45+3 s12^5 s23^2 s34 s45+14 s12^4 s23^3 s34 s45+11 s12^3 s23^4 s34 s45-9 s12^4 s23^2 s34^2 s45-30 s12^3 s23^3 s34^2 s45-21 s12^2 s23^4 s34^2 s45+9 s12^3 s23^2 s34^3 s45+26 s12^2 s23^3 s34^3 s45+17 s12 s23^4 s34^3 s45-3 s12^2 s23^2 s34^4 s45-8 s12 s23^3 s34^4 s45-5 s23^4 s34^4 s45+s12^4 s23^3 s45^2-6 s12^4 s23^2 s34 s45^2-10 s12^3 s23^3 s34 s45^2+3 s12^4 s23 s34^2 s45^2+24 s12^3 s23^2 s34^2 s45^2+27 s12^2 s23^3 s34^2 s45^2-6 s12^3 s23 s34^3 s45^2-30 s12^2 s23^2 s34^3 s45^2-28 s12 s23^3 s34^3 s45^2+3 s12^2 s23 s34^4 s45^2+12 s12 s23^2 s34^4 s45^2+10 s23^3 s34^4 s45^2+3 s12^3 s23^2 s34 s45^3-6 s12^3 s23 s34^2 s45^3-15 s12^2 s23^2 s34^2 s45^3+s12^3 s34^3 s45^3+14 s12^2 s23 s34^3 s45^3+22 s12 s23^2 s34^3 s45^3-s12^2 s34^4 s45^3-8 s12 s23 s34^4 s45^3-10 s23^2 s34^4 s45^3+3 s12^2 s23 s34^2 s45^4-2 s12^2 s34^3 s45^4-8 s12 s23 s34^3 s45^4+2 s12 s34^4 s45^4+5 s23 s34^4 s45^4+s12 s34^3 s45^5-s34^4 s45^5-3 s12^6 s23^2 s51-6 s12^5 s23^3 s51-3 s12^4 s23^4 s51+12 s12^5 s23^2 s34 s51+24 s12^4 s23^3 s34 s51+12 s12^3 s23^4 s34 s51-18 s12^4 s23^2 s34^2 s51-36 s12^3 s23^3 s34^2 s51-18 s12^2 s23^4 s34^2 s51+12 s12^3 s23^2 s34^3 s51+24 s12^2 s23^3 s34^3 s51+12 s12 s23^4 s34^3 s51-3 s12^2 s23^2 s34^4 s51-6 s12 s23^3 s34^4 s51-3 s23^4 s34^4 s51+8 s12^5 s23^2 s45 s51+10 s12^4 s23^3 s45 s51+2 s12^3 s23^4 s45 s51-3 s12^5 s23 s34 s45 s51-32 s12^4 s23^2 s34 s45 s51-31 s12^3 s23^3 s34 s45 s51-2 s12^2 s23^4 s34 s45 s51+12 s12^4 s23 s34^2 s45 s51+58 s12^3 s23^2 s34^2 s45 s51+44 s12^2 s23^3 s34^2 s45 s51-2 s12 s23^4 s34^2 s45 s51-15 s12^3 s23 s34^3 s45 s51-52 s12^2 s23^2 s34^3 s45 s51-35 s12 s23^3 s34^3 s45 s51+2 s23^4 s34^3 s45 s51+6 s12^2 s23 s34^4 s45 s51+18 s12 s23^2 s34^4 s45 s51+12 s23^3 s34^4 s45 s51-7 s12^4 s23^2 s45^2 s51-4 s12^3 s23^3 s45^2 s51+7 s12^4 s23 s34 s45^2 s51+24 s12^3 s23^2 s34 s45^2 s51+5 s12^2 s23^3 s34 s45^2 s51-21 s12^3 s23 s34^2 s45^2 s51-32 s12^2 s23^2 s34^2 s45^2 s51+7 s12 s23^3 s34^2 s45^2 s51+3 s12^3 s34^3 s45^2 s51+32 s12^2 s23 s34^3 s45^2 s51+33 s12 s23^2 s34^3 s45^2 s51-8 s23^3 s34^3 s45^2 s51-3 s12^2 s34^4 s45^2 s51-18 s12 s23 s34^4 s45^2 s51-18 s23^2 s34^4 s45^2 s51+2 s12^3 s23^2 s45^3 s51-5 s12^3 s23 s34 s45^3 s51-4 s12^2 s23^2 s34 s45^3 s51-s12^3 s34^2 s45^3 s51+4 s12^2 s23 s34^2 s45^3 s51-9 s12 s23^2 s34^2 s45^3 s51-4 s12^2 s34^3 s45^3 s51-9 s12 s23 s34^3 s45^3 s51+12 s23^2 s34^3 s45^3 s51+6 s12 s34^4 s45^3 s51+12 s23 s34^4 s45^3 s51+s12^2 s23 s34 s45^4 s51+2 s12^2 s34^2 s45^4 s51+5 s12 s23 s34^2 s45^4 s51-s12 s34^3 s45^4 s51-8 s23 s34^3 s45^4 s51-3 s34^4 s45^4 s51-s12 s34^2 s45^5 s51+2 s34^3 s45^5 s51+3 s12^6 s23 s51^2+6 s12^5 s23^2 s51^2+3 s12^4 s23^3 s51^2-12 s12^5 s23 s34 s51^2-24 s12^4 s23^2 s34 s51^2-12 s12^3 s23^3 s34 s51^2+18 s12^4 s23 s34^2 s51^2+36 s12^3 s23^2 s34^2 s51^2+18 s12^2 s23^3 s34^2 s51^2-12 s12^3 s23 s34^3 s51^2-24 s12^2 s23^2 s34^3 s51^2-12 s12 s23^3 s34^3 s51^2+3 s12^2 s23 s34^4 s51^2+6 s12 s23^2 s34^4 s51^2+3 s23^3 s34^4 s51^2-10 s12^5 s23 s45 s51^2-14 s12^4 s23^2 s45 s51^2-4 s12^3 s23^3 s45 s51^2+30 s12^4 s23 s34 s45 s51^2+36 s12^3 s23^2 s34 s45 s51^2+6 s12^2 s23^3 s34 s45 s51^2-32 s12^3 s23 s34^2 s45 s51^2-28 s12^2 s23^2 s34^2 s45 s51^2+4 s12 s23^3 s34^2 s45 s51^2+3 s12^3 s34^3 s45 s51^2+24 s12^2 s23 s34^3 s45 s51^2+15 s12 s23^2 s34^3 s45 s51^2-6 s23^3 s34^3 s45 s51^2-3 s12^2 s34^4 s45 s51^2-12 s12 s23 s34^4 s45 s51^2-9 s23^2 s34^4 s45 s51^2+12 s12^4 s23 s45^2 s51^2+10 s12^3 s23^2 s45^2 s51^2+s12^2 s23^3 s45^2 s51^2-24 s12^3 s23 s34 s45^2 s51^2-12 s12^2 s23^2 s34 s45^2 s51^2-3 s12^3 s34^2 s45^2 s51^2+5 s12^2 s23 s34^2 s45^2 s51^2-9 s12 s23^2 s34^2 s45^2 s51^2+s23^3 s34^2 s45^2 s51^2+6 s12 s23 s34^3 s45^2 s51^2+18 s23^2 s34^3 s45^2 s51^2+6 s12 s34^4 s45^2 s51^2+9 s23 s34^4 s45^2 s51^2-6 s12^3 s23 s45^3 s51^2-2 s12^2 s23^2 s45^3 s51^2+6 s12^2 s23 s34 s45^3 s51^2+5 s12^2 s34^2 s45^3 s51^2+6 s12 s23 s34^2 s45^3 s51^2-3 s23^2 s34^2 s45^3 s51^2-9 s12 s34^3 s45^3 s51^2-18 s23 s34^3 s45^3 s51^2-3 s34^4 s45^3 s51^2+s12^2 s23 s45^4 s51^2-s12 s34^2 s45^4 s51^2+3 s23 s34^2 s45^4 s51^2+6 s34^3 s45^4 s51^2-s34^2 s45^5 s51^2-s12^6 s51^3-2 s12^5 s23 s51^3-s12^4 s23^2 s51^3+4 s12^5 s34 s51^3+8 s12^4 s23 s34 s51^3+4 s12^3 s23^2 s34 s51^3-6 s12^4 s34^2 s51^3-11 s12^3 s23 s34^2 s51^3-6 s12^2 s23^2 s34^2 s51^3+5 s12^3 s34^3 s51^3+7 s12^2 s23 s34^3 s51^3+4 s12 s23^2 s34^3 s51^3-2 s12^2 s34^4 s51^3-2 s12 s23 s34^4 s51^3-s23^2 s34^4 s51^3+4 s12^5 s45 s51^3+6 s12^4 s23 s45 s51^3+2 s12^3 s23^2 s45 s51^3-12 s12^4 s34 s45 s51^3-16 s12^3 s23 s34 s45 s51^3-4 s12^2 s23^2 s34 s45 s51^3+9 s12^3 s34^2 s45 s51^3+8 s12^2 s23 s34^2 s45 s51^3+7 s12 s23 s34^3 s45 s51^3+6 s23^2 s34^3 s45 s51^3+2 s12 s34^4 s45 s51^3+2 s23 s34^4 s45 s51^3-6 s12^4 s45^2 s51^3-6 s12^3 s23 s45^2 s51^3-s12^2 s23^2 s45^2 s51^3+12 s12^3 s34 s45^2 s51^3+8 s12^2 s23 s34 s45^2 s51^3-3 s12^2 s34^2 s45^2 s51^3-3 s12 s23 s34^2 s45^2 s51^3-3 s23^2 s34^2 s45^2 s51^3-11 s12 s34^3 s45^2 s51^3-12 s23 s34^3 s45^2 s51^3-s34^4 s45^2 s51^3+4 s12^3 s45^3 s51^3+2 s12^2 s23 s45^3 s51^3-4 s12^2 s34 s45^3 s51^3+3 s12 s34^2 s45^3 s51^3+6 s23 s34^2 s45^3 s51^3+6 s34^3 s45^3 s51^3-s12^2 s45^4 s51^3-3 s34^2 s45^4 s51^3-s12^3 s34^2 s51^4+s12^2 s23 s34^2 s51^4+2 s12^2 s34^3 s51^4-s12^2 s34^2 s45 s51^4-4 s12 s23 s34^2 s45 s51^4-4 s12 s34^3 s45 s51^4-2 s23 s34^3 s45 s51^4+5 s12 s34^2 s45^2 s51^4+3 s23 s34^2 s45^2 s51^4+2 s34^3 s45^2 s51^4-3 s34^2 s45^3 s51^4-s12^2 s34^2 s51^5+2 s12 s34^2 s45 s51^5-s34^2 s45^2 s51^5) tr5)/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s45 (s12^2 s23^4+3 s12^2 s23^3 s34-2 s12 s23^4 s34+3 s12^2 s23^2 s34^2-6 s12 s23^3 s34^2+s23^4 s34^2+s12^2 s23 s34^3-6 s12 s23^2 s34^3+3 s23^3 s34^3-2 s12 s23 s34^4+3 s23^2 s34^4+s23 s34^5+s12 s23^3 s34 s45+3 s12 s23^2 s34^2 s45-s23^3 s34^2 s45+3 s12 s23 s34^3 s45-3 s23^2 s34^3 s45+s12 s34^4 s45-3 s23 s34^4 s45-s34^5 s45-2 s12^2 s23^3 s51-3 s12^2 s23^2 s34 s51+5 s12 s23^3 s34 s51+9 s12 s23^2 s34^2 s51-3 s23^3 s34^2 s51+s12^2 s34^3 s51+3 s12 s23 s34^3 s51-6 s23^2 s34^3 s51-s12 s34^4 s51-3 s23 s34^4 s51+2 s12 s23^3 s45 s51+3 s12 s23^2 s34 s45 s51-s23^3 s34 s45 s51-s12 s34^3 s45 s51+3 s23 s34^3 s45 s51+2 s34^4 s45 s51+s12^2 s23^2 s51^2-3 s12 s23^2 s34 s51^2+3 s23^2 s34^2 s51^2+s12 s34^3 s51^2+2 s23 s34^3 s51^2-2 s12 s23^2 s45 s51^2+3 s23^2 s34 s45 s51^2-s34^3 s45 s51^2+s23^2 s45^2 s51^2))/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s45 (s12^3 s23^5+3 s12^3 s23^4 s34-3 s12^2 s23^5 s34+3 s12^3 s23^3 s34^2-9 s12^2 s23^4 s34^2+3 s12 s23^5 s34^2+s12^3 s23^2 s34^3-9 s12^2 s23^3 s34^3+9 s12 s23^4 s34^3-s23^5 s34^3-3 s12^2 s23^2 s34^4+9 s12 s23^3 s34^4-3 s23^4 s34^4+3 s12 s23^2 s34^5-3 s23^3 s34^5-s23^2 s34^6+2 s12^2 s23^4 s34 s45+6 s12^2 s23^3 s34^2 s45-4 s12 s23^4 s34^2 s45+6 s12^2 s23^2 s34^3 s45-12 s12 s23^3 s34^3 s45+2 s23^4 s34^3 s45+2 s12^2 s23 s34^4 s45-12 s12 s23^2 s34^4 s45+6 s23^3 s34^4 s45-4 s12 s23 s34^5 s45+6 s23^2 s34^5 s45+2 s23 s34^6 s45+s12 s23^3 s34^2 s45^2+3 s12 s23^2 s34^3 s45^2-s23^3 s34^3 s45^2+3 s12 s23 s34^4 s45^2-3 s23^2 s34^4 s45^2+s12 s34^5 s45^2-3 s23 s34^5 s45^2-s34^6 s45^2-3 s12^3 s23^4 s51-6 s12^3 s23^3 s34 s51+9 s12^2 s23^4 s34 s51-3 s12^3 s23^2 s34^2 s51+18 s12^2 s23^3 s34^2 s51-9 s12 s23^4 s34^2 s51+9 s12^2 s23^2 s34^3 s51-18 s12 s23^3 s34^3 s51+3 s23^4 s34^3 s51-9 s12 s23^2 s34^4 s51+6 s23^3 s34^4 s51+3 s23^2 s34^5 s51+3 s12^2 s23^4 s45 s51+5 s12^2 s23^3 s34 s45 s51-3 s12 s23^4 s34 s45 s51+3 s12^2 s23^2 s34^2 s45 s51+s12 s23^3 s34^2 s45 s51+3 s12^2 s23 s34^3 s45 s51+9 s12 s23^2 s34^3 s45 s51-6 s23^3 s34^3 s45 s51+2 s12^2 s34^4 s45 s51+3 s12 s23 s34^4 s45 s51-12 s23^2 s34^4 s45 s51-2 s12 s34^5 s45 s51-6 s23 s34^5 s45 s51+s12 s23^3 s34 s45^2 s51-3 s12 s23 s34^3 s45^2 s51+3 s23^2 s34^3 s45^2 s51-2 s12 s34^4 s45^2 s51+6 s23 s34^4 s45^2 s51+3 s34^5 s45^2 s51+3 s12^3 s23^3 s51^2+3 s12^3 s23^2 s34 s51^2-9 s12^2 s23^3 s34 s51^2-9 s12^2 s23^2 s34^2 s51^2+9 s12 s23^3 s34^2 s51^2+s12^3 s34^3 s51^2+2 s12^2 s23 s34^3 s51^2+10 s12 s23^2 s34^3 s51^2-3 s23^3 s34^3 s51^2-s12^2 s34^4 s51^2-2 s12 s23 s34^4 s51^2-4 s23^2 s34^4 s51^2-6 s12^2 s23^3 s45 s51^2-7 s12^2 s23^2 s34 s45 s51^2+9 s12 s23^3 s34 s45 s51^2+12 s12 s23^2 s34^2 s45 s51^2-2 s12^2 s34^3 s45 s51^2+s12 s23 s34^3 s45 s51^2+3 s23^2 s34^3 s45 s51^2+4 s12 s34^4 s45 s51^2+6 s23 s34^4 s45 s51^2+3 s12 s23^3 s45^2 s51^2+5 s12 s23^2 s34 s45^2 s51^2-3 s23^2 s34^2 s45^2 s51^2+s12 s34^3 s45^2 s51^2-3 s23 s34^3 s45^2 s51^2-3 s34^4 s45^2 s51^2-s23^2 s34 s45^3 s51^2-s12^3 s23^2 s51^3+3 s12^2 s23^2 s34 s51^3-3 s12 s23^2 s34^2 s51^3+s12^2 s34^3 s51^3+2 s12 s23 s34^3 s51^3+2 s23^2 s34^3 s51^3+3 s12^2 s23^2 s45 s51^3-6 s12 s23^2 s34 s45 s51^3+3 s23^2 s34^2 s45 s51^3-2 s12 s34^3 s45 s51^3-2 s23 s34^3 s45 s51^3-3 s12 s23^2 s45^2 s51^3+3 s23^2 s34 s45^2 s51^3+s34^3 s45^2 s51^3+s23^2 s45^3 s51^3) tr5)/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s45 (s12^2 s23^4+2 s12^2 s23^3 s34-2 s12 s23^4 s34+s12^2 s23^2 s34^2-4 s12 s23^3 s34^2+s23^4 s34^2-2 s12 s23^2 s34^3+2 s23^3 s34^3+s23^2 s34^4+2 s12 s23^3 s34 s45+4 s12 s23^2 s34^2 s45-2 s23^3 s34^2 s45+2 s12 s23 s34^3 s45-4 s23^2 s34^3 s45-2 s23 s34^4 s45+s23^2 s34^2 s45^2+2 s23 s34^3 s45^2+s34^4 s45^2-2 s12^2 s23^3 s51-2 s12^2 s23^2 s34 s51+5 s12 s23^3 s34 s51+6 s12 s23^2 s34^2 s51-3 s23^3 s34^2 s51+s12 s23 s34^3 s51-4 s23^2 s34^3 s51-s23 s34^4 s51+2 s12 s23^3 s45 s51+s12 s23^2 s34 s45 s51-s23^3 s34 s45 s51+3 s23^2 s34^2 s45 s51+s12 s34^3 s45 s51+5 s23 s34^3 s45 s51+s34^4 s45 s51+s23^2 s34 s45^2 s51-s34^3 s45^2 s51+s12^2 s23^2 s51^2-3 s12 s23^2 s34 s51^2+3 s23^2 s34^2 s51^2+s12 s34^3 s51^2+2 s23 s34^3 s51^2-2 s12 s23^2 s45 s51^2+3 s23^2 s34 s45 s51^2-s34^3 s45 s51^2+s23^2 s45^2 s51^2))/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s45 (s12^3 s23^5+2 s12^3 s23^4 s34-3 s12^2 s23^5 s34+s12^3 s23^3 s34^2-6 s12^2 s23^4 s34^2+3 s12 s23^5 s34^2-3 s12^2 s23^3 s34^3+6 s12 s23^4 s34^3-s23^5 s34^3+3 s12 s23^3 s34^4-2 s23^4 s34^4-s23^3 s34^5+3 s12^2 s23^4 s34 s45+6 s12^2 s23^3 s34^2 s45-6 s12 s23^4 s34^2 s45+3 s12^2 s23^2 s34^3 s45-12 s12 s23^3 s34^3 s45+3 s23^4 s34^3 s45-6 s12 s23^2 s34^4 s45+6 s23^3 s34^4 s45+3 s23^2 s34^5 s45+3 s12 s23^3 s34^2 s45^2+6 s12 s23^2 s34^3 s45^2-3 s23^3 s34^3 s45^2+3 s12 s23 s34^4 s45^2-6 s23^2 s34^4 s45^2-3 s23 s34^5 s45^2+s23^2 s34^3 s45^3+2 s23 s34^4 s45^3+s34^5 s45^3-3 s12^3 s23^4 s51-4 s12^3 s23^3 s34 s51+9 s12^2 s23^4 s34 s51-s12^3 s23^2 s34^2 s51+12 s12^2 s23^3 s34^2 s51-9 s12 s23^4 s34^2 s51+3 s12^2 s23^2 s34^3 s51-12 s12 s23^3 s34^3 s51+3 s23^4 s34^3 s51-3 s12 s23^2 s34^4 s51+4 s23^3 s34^4 s51+s23^2 s34^5 s51+3 s12^2 s23^4 s45 s51+s12^2 s23^3 s34 s45 s51-3 s12 s23^4 s34 s45 s51-s12^2 s23^2 s34^2 s45 s51+7 s12 s23^3 s34^2 s45 s51+s12^2 s23 s34^3 s45 s51+11 s12 s23^2 s34^3 s45 s51-8 s23^3 s34^3 s45 s51+s12 s23 s34^4 s45 s51-10 s23^2 s34^4 s45 s51-2 s23 s34^5 s45 s51+3 s12 s23^3 s34 s45^2 s51+2 s12 s23^2 s34^2 s45^2 s51+s12 s23 s34^3 s45^2 s51+7 s23^2 s34^3 s45^2 s51+2 s12 s34^4 s45^2 s51+8 s23 s34^4 s45^2 s51+s34^5 s45^2 s51-2 s23 s34^3 s45^3 s51-2 s34^4 s45^3 s51+3 s12^3 s23^3 s51^2+2 s12^3 s23^2 s34 s51^2-9 s12^2 s23^3 s34 s51^2-6 s12^2 s23^2 s34^2 s51^2+9 s12 s23^3 s34^2 s51^2+6 s12 s23^2 s34^3 s51^2-3 s23^3 s34^3 s51^2-2 s23^2 s34^4 s51^2-6 s12^2 s23^3 s45 s51^2-4 s12^2 s23^2 s34 s45 s51^2+9 s12 s23^3 s34 s45 s51^2+6 s12 s23^2 s34^2 s45 s51^2+s12^2 s34^3 s45 s51^2+5 s12 s23 s34^3 s45 s51^2+7 s23^2 s34^3 s45 s51^2+2 s12 s34^4 s45 s51^2+4 s23 s34^4 s45 s51^2+3 s12 s23^3 s45^2 s51^2+2 s12 s23^2 s34 s45^2 s51^2-2 s12 s34^3 s45^2 s51^2-5 s23 s34^3 s45^2 s51^2-2 s34^4 s45^2 s51^2+s34^3 s45^3 s51^2-s12^3 s23^2 s51^3+3 s12^2 s23^2 s34 s51^3-3 s12 s23^2 s34^2 s51^3+s12^2 s34^3 s51^3+2 s12 s23 s34^3 s51^3+2 s23^2 s34^3 s51^3+3 s12^2 s23^2 s45 s51^3-6 s12 s23^2 s34 s45 s51^3+3 s23^2 s34^2 s45 s51^3-2 s12 s34^3 s45 s51^3-2 s23 s34^3 s45 s51^3-3 s12 s23^2 s45^2 s51^3+3 s23^2 s34 s45^2 s51^3+s34^3 s45^2 s51^3+s23^2 s45^3 s51^3) tr5)/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s45 (s12^3 s23^4+3 s12^3 s23^3 s34-3 s12^2 s23^4 s34+3 s12^3 s23^2 s34^2-9 s12^2 s23^3 s34^2+3 s12 s23^4 s34^2+s12^3 s23 s34^3-9 s12^2 s23^2 s34^3+9 s12 s23^3 s34^3-s23^4 s34^3-3 s12^2 s23 s34^4+9 s12 s23^2 s34^4-3 s23^3 s34^4+3 s12 s23 s34^5-3 s23^2 s34^5-s23 s34^6+s12^2 s23^3 s34 s45+3 s12^2 s23^2 s34^2 s45-2 s12 s23^3 s34^2 s45+3 s12^2 s23 s34^3 s45-6 s12 s23^2 s34^3 s45+s23^3 s34^3 s45+s12^2 s34^4 s45-6 s12 s23 s34^4 s45+3 s23^2 s34^4 s45-2 s12 s34^5 s45+3 s23 s34^5 s45+s34^6 s45-2 s12^3 s23^3 s51-3 s12^3 s23^2 s34 s51+7 s12^2 s23^3 s34 s51+12 s12^2 s23^2 s34^2 s51-8 s12 s23^3 s34^2 s51+s12^3 s34^3 s51+3 s12^2 s23 s34^3 s51-15 s12 s23^2 s34^3 s51+3 s23^3 s34^3 s51-2 s12^2 s34^4 s51-6 s12 s23 s34^4 s51+6 s23^2 s34^4 s51+s12 s34^5 s51+3 s23 s34^5 s51+2 s12^2 s23^3 s45 s51+3 s12^2 s23^2 s34 s45 s51-2 s12 s23^3 s34 s45 s51-s12^2 s34^3 s45 s51+6 s12 s23 s34^3 s45 s51-3 s23^2 s34^3 s45 s51+4 s12 s34^4 s45 s51-6 s23 s34^4 s45 s51-3 s34^5 s45 s51+s12^3 s23^2 s51^2-4 s12^2 s23^2 s34 s51^2+6 s12 s23^2 s34^2 s51^2+2 s12^2 s34^3 s51^2+3 s12 s23 s34^3 s51^2-3 s23^2 s34^3 s51^2-2 s12 s34^4 s51^2-3 s23 s34^4 s51^2-2 s12^2 s23^2 s45 s51^2+4 s12 s23^2 s34 s45 s51^2-2 s12 s34^3 s45 s51^2+3 s23 s34^3 s45 s51^2+3 s34^4 s45 s51^2+s12 s23^2 s45^2 s51^2+s12 s34^3 s51^3+s23 s34^3 s51^3-s34^3 s45 s51^3))/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s45 (s12^4 s23^5+3 s12^4 s23^4 s34-4 s12^3 s23^5 s34+3 s12^4 s23^3 s34^2-12 s12^3 s23^4 s34^2+6 s12^2 s23^5 s34^2+s12^4 s23^2 s34^3-12 s12^3 s23^3 s34^3+18 s12^2 s23^4 s34^3-4 s12 s23^5 s34^3-4 s12^3 s23^2 s34^4+18 s12^2 s23^3 s34^4-12 s12 s23^4 s34^4+s23^5 s34^4+6 s12^2 s23^2 s34^5-12 s12 s23^3 s34^5+3 s23^4 s34^5-4 s12 s23^2 s34^6+3 s23^3 s34^6+s23^2 s34^7+2 s12^3 s23^4 s34 s45+6 s12^3 s23^3 s34^2 s45-6 s12^2 s23^4 s34^2 s45+6 s12^3 s23^2 s34^3 s45-18 s12^2 s23^3 s34^3 s45+6 s12 s23^4 s34^3 s45+2 s12^3 s23 s34^4 s45-18 s12^2 s23^2 s34^4 s45+18 s12 s23^3 s34^4 s45-2 s23^4 s34^4 s45-6 s12^2 s23 s34^5 s45+18 s12 s23^2 s34^5 s45-6 s23^3 s34^5 s45+6 s12 s23 s34^6 s45-6 s23^2 s34^6 s45-2 s23 s34^7 s45+s12^2 s23^3 s34^2 s45^2+3 s12^2 s23^2 s34^3 s45^2-2 s12 s23^3 s34^3 s45^2+3 s12^2 s23 s34^4 s45^2-6 s12 s23^2 s34^4 s45^2+s23^3 s34^4 s45^2+s12^2 s34^5 s45^2-6 s12 s23 s34^5 s45^2+3 s23^2 s34^5 s45^2-2 s12 s34^6 s45^2+3 s23 s34^6 s45^2+s34^7 s45^2-3 s12^4 s23^4 s51-6 s12^4 s23^3 s34 s51+12 s12^3 s23^4 s34 s51-3 s12^4 s23^2 s34^2 s51+24 s12^3 s23^3 s34^2 s51-18 s12^2 s23^4 s34^2 s51+12 s12^3 s23^2 s34^3 s51-36 s12^2 s23^3 s34^3 s51+12 s12 s23^4 s34^3 s51-18 s12^2 s23^2 s34^4 s51+24 s12 s23^3 s34^4 s51-3 s23^4 s34^4 s51+12 s12 s23^2 s34^5 s51-6 s23^3 s34^5 s51-3 s23^2 s34^6 s51+3 s12^3 s23^4 s45 s51+5 s12^3 s23^3 s34 s45 s51-5 s12^2 s23^4 s34 s45 s51+3 s12^3 s23^2 s34^2 s45 s51-s12^2 s23^3 s34^2 s45 s51+s12 s23^4 s34^2 s45 s51+3 s12^3 s23 s34^3 s45 s51+9 s12^2 s23^2 s34^3 s45 s51-13 s12 s23^3 s34^3 s45 s51+s23^4 s34^3 s45 s51+2 s12^3 s34^4 s45 s51+s12^2 s23 s34^4 s45 s51-27 s12 s23^2 s34^4 s45 s51+9 s23^3 s34^4 s45 s51-4 s12^2 s34^5 s45 s51-11 s12 s23 s34^5 s45 s51+15 s23^2 s34^5 s45 s51+2 s12 s34^6 s45 s51+7 s23 s34^6 s45 s51+s12^2 s23^3 s34 s45^2 s51-3 s12^2 s23 s34^3 s45^2 s51+6 s12 s23^2 s34^3 s45^2 s51-s23^3 s34^3 s45^2 s51-2 s12^2 s34^4 s45^2 s51+12 s12 s23 s34^4 s45^2 s51-6 s23^2 s34^4 s45^2 s51+6 s12 s34^5 s45^2 s51-9 s23 s34^5 s45^2 s51-4 s34^6 s45^2 s51+3 s12^4 s23^3 s51^2+3 s12^4 s23^2 s34 s51^2-12 s12^3 s23^3 s34 s51^2-12 s12^3 s23^2 s34^2 s51^2+18 s12^2 s23^3 s34^2 s51^2+s12^4 s34^3 s51^2+s12^3 s23 s34^3 s51^2+18 s12^2 s23^2 s34^3 s51^2-12 s12 s23^3 s34^3 s51^2-2 s12^3 s34^4 s51^2-2 s12^2 s23 s34^4 s51^2-12 s12 s23^2 s34^4 s51^2+3 s23^3 s34^4 s51^2+s12^2 s34^5 s51^2+s12 s23 s34^5 s51^2+3 s23^2 s34^5 s51^2-6 s12^3 s23^3 s45 s51^2-7 s12^3 s23^2 s34 s45 s51^2+13 s12^2 s23^3 s34 s45 s51^2+16 s12^2 s23^2 s34^2 s45 s51^2-4 s12 s23^3 s34^2 s45 s51^2-2 s12^3 s34^3 s45 s51^2+5 s12^2 s23 s34^3 s45 s51^2+3 s12 s23^2 s34^3 s45 s51^2-3 s23^3 s34^3 s45 s51^2+8 s12^2 s34^4 s45 s51^2+4 s12 s23 s34^4 s45 s51^2-12 s23^2 s34^4 s45 s51^2-6 s12 s34^5 s45 s51^2-9 s23 s34^5 s45 s51^2+3 s12^2 s23^3 s45^2 s51^2+5 s12^2 s23^2 s34 s45^2 s51^2-s12 s23^3 s34 s45^2 s51^2-4 s12 s23^2 s34^2 s45^2 s51^2+s12^2 s34^3 s45^2 s51^2-6 s12 s23 s34^3 s45^2 s51^2+3 s23^2 s34^3 s45^2 s51^2-6 s12 s34^4 s45^2 s51^2+9 s23 s34^4 s45^2 s51^2+6 s34^5 s45^2 s51^2-s12 s23^2 s34 s45^3 s51^2-s12^4 s23^2 s51^3+4 s12^3 s23^2 s34 s51^3-6 s12^2 s23^2 s34^2 s51^3+2 s12^3 s34^3 s51^3+2 s12^2 s23 s34^3 s51^3+4 s12 s23^2 s34^3 s51^3-2 s12^2 s34^4 s51^3-2 s12 s23 s34^4 s51^3-s23^2 s34^4 s51^3+3 s12^3 s23^2 s45 s51^3-8 s12^2 s23^2 s34 s45 s51^3+6 s12 s23^2 s34^2 s45 s51^3-4 s12^2 s34^3 s45 s51^3+s12 s23 s34^3 s45 s51^3+3 s23^2 s34^3 s45 s51^3+6 s12 s34^4 s45 s51^3+5 s23 s34^4 s45 s51^3-3 s12^2 s23^2 s45^2 s51^3+4 s12 s23^2 s34 s45^2 s51^3+2 s12 s34^3 s45^2 s51^3-3 s23 s34^3 s45^2 s51^3-4 s34^4 s45^2 s51^3+s12 s23^2 s45^3 s51^3+s12^2 s34^3 s51^4+s12 s23 s34^3 s51^4-2 s12 s34^3 s45 s51^4-s23 s34^3 s45 s51^4+s34^3 s45^2 s51^4) tr5)/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 s45 (s12^3 s23^4+2 s12^3 s23^3 s34-3 s12^2 s23^4 s34+s12^3 s23^2 s34^2-6 s12^2 s23^3 s34^2+3 s12 s23^4 s34^2-3 s12^2 s23^2 s34^3+6 s12 s23^3 s34^3-s23^4 s34^3+3 s12 s23^2 s34^4-2 s23^3 s34^4-s23^2 s34^5+2 s12^2 s23^3 s34 s45+4 s12^2 s23^2 s34^2 s45-4 s12 s23^3 s34^2 s45+2 s12^2 s23 s34^3 s45-8 s12 s23^2 s34^3 s45+2 s23^3 s34^3 s45-4 s12 s23 s34^4 s45+4 s23^2 s34^4 s45+2 s23 s34^5 s45+s12 s23^2 s34^2 s45^2+2 s12 s23 s34^3 s45^2-s23^2 s34^3 s45^2+s12 s34^4 s45^2-2 s23 s34^4 s45^2-s34^5 s45^2-2 s12^3 s23^3 s51-2 s12^3 s23^2 s34 s51+7 s12^2 s23^3 s34 s51+8 s12^2 s23^2 s34^2 s51-8 s12 s23^3 s34^2 s51+s12^2 s23 s34^3 s51-10 s12 s23^2 s34^3 s51+3 s23^3 s34^3 s51-2 s12 s23 s34^4 s51+4 s23^2 s34^4 s51+s23 s34^5 s51+2 s12^2 s23^3 s45 s51+s12^2 s23^2 s34 s45 s51-2 s12 s23^3 s34 s45 s51+4 s12 s23^2 s34^2 s45 s51+s12^2 s34^3 s45 s51+6 s12 s23 s34^3 s45 s51-5 s23^2 s34^3 s45 s51-6 s23 s34^4 s45 s51-s34^5 s45 s51+s12 s23^2 s34 s45^2 s51-s12 s34^3 s45^2 s51+2 s23 s34^3 s45^2 s51+2 s34^4 s45^2 s51+s12^3 s23^2 s51^2-4 s12^2 s23^2 s34 s51^2+6 s12 s23^2 s34^2 s51^2+s12^2 s34^3 s51^2+2 s12 s23 s34^3 s51^2-3 s23^2 s34^3 s51^2-s12 s34^4 s51^2-2 s23 s34^4 s51^2-2 s12^2 s23^2 s45 s51^2+4 s12 s23^2 s34 s45 s51^2+4 s23 s34^3 s45 s51^2+2 s34^4 s45 s51^2+s12 s23^2 s45^2 s51^2-s34^3 s45^2 s51^2+s12 s34^3 s51^3+s23 s34^3 s51^3-s34^3 s45 s51^3))/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 s45 (s12^4 s23^5+2 s12^4 s23^4 s34-4 s12^3 s23^5 s34+s12^4 s23^3 s34^2-8 s12^3 s23^4 s34^2+6 s12^2 s23^5 s34^2-4 s12^3 s23^3 s34^3+12 s12^2 s23^4 s34^3-4 s12 s23^5 s34^3+6 s12^2 s23^3 s34^4-8 s12 s23^4 s34^4+s23^5 s34^4-4 s12 s23^3 s34^5+2 s23^4 s34^5+s23^3 s34^6+3 s12^3 s23^4 s34 s45+6 s12^3 s23^3 s34^2 s45-9 s12^2 s23^4 s34^2 s45+3 s12^3 s23^2 s34^3 s45-18 s12^2 s23^3 s34^3 s45+9 s12 s23^4 s34^3 s45-9 s12^2 s23^2 s34^4 s45+18 s12 s23^3 s34^4 s45-3 s23^4 s34^4 s45+9 s12 s23^2 s34^5 s45-6 s23^3 s34^5 s45-3 s23^2 s34^6 s45+3 s12^2 s23^3 s34^2 s45^2+6 s12^2 s23^2 s34^3 s45^2-6 s12 s23^3 s34^3 s45^2+3 s12^2 s23 s34^4 s45^2-12 s12 s23^2 s34^4 s45^2+3 s23^3 s34^4 s45^2-6 s12 s23 s34^5 s45^2+6 s23^2 s34^5 s45^2+3 s23 s34^6 s45^2+s12 s23^2 s34^3 s45^3+2 s12 s23 s34^4 s45^3-s23^2 s34^4 s45^3+s12 s34^5 s45^3-2 s23 s34^5 s45^3-s34^6 s45^3-3 s12^4 s23^4 s51-4 s12^4 s23^3 s34 s51+12 s12^3 s23^4 s34 s51-s12^4 s23^2 s34^2 s51+16 s12^3 s23^3 s34^2 s51-18 s12^2 s23^4 s34^2 s51+4 s12^3 s23^2 s34^3 s51-24 s12^2 s23^3 s34^3 s51+12 s12 s23^4 s34^3 s51-6 s12^2 s23^2 s34^4 s51+16 s12 s23^3 s34^4 s51-3 s23^4 s34^4 s51+4 s12 s23^2 s34^5 s51-4 s23^3 s34^5 s51-s23^2 s34^6 s51+3 s12^3 s23^4 s45 s51+s12^3 s23^3 s34 s45 s51-5 s12^2 s23^4 s34 s45 s51-s12^3 s23^2 s34^2 s45 s51+8 s12^2 s23^3 s34^2 s45 s51+s12 s23^4 s34^2 s45 s51+s12^3 s23 s34^3 s45 s51+13 s12^2 s23^2 s34^3 s45 s51-19 s12 s23^3 s34^3 s45 s51+s23^4 s34^3 s45 s51-23 s12 s23^2 s34^4 s45 s51+10 s23^3 s34^4 s45 s51-3 s12 s23 s34^5 s45 s51+11 s23^2 s34^5 s45 s51+2 s23 s34^6 s45 s51+3 s12^2 s23^3 s34 s45^2 s51+2 s12^2 s23^2 s34^2 s45^2 s51-s12 s23^3 s34^2 s45^2 s51+s12^2 s23 s34^3 s45^2 s51+9 s12 s23^2 s34^3 s45^2 s51-2 s23^3 s34^3 s45^2 s51+2 s12^2 s34^4 s45^2 s51+9 s12 s23 s34^4 s45^2 s51-11 s23^2 s34^4 s45^2 s51-s12 s34^5 s45^2 s51-10 s23 s34^5 s45^2 s51-s34^6 s45^2 s51-2 s12 s23 s34^3 s45^3 s51+s23^2 s34^3 s45^3 s51-2 s12 s34^4 s45^3 s51+4 s23 s34^4 s45^3 s51+3 s34^5 s45^3 s51+3 s12^4 s23^3 s51^2+2 s12^4 s23^2 s34 s51^2-12 s12^3 s23^3 s34 s51^2-8 s12^3 s23^2 s34^2 s51^2+18 s12^2 s23^3 s34^2 s51^2+12 s12^2 s23^2 s34^3 s51^2-12 s12 s23^3 s34^3 s51^2-8 s12 s23^2 s34^4 s51^2+3 s23^3 s34^4 s51^2+2 s23^2 s34^5 s51^2-6 s12^3 s23^3 s45 s51^2-4 s12^3 s23^2 s34 s45 s51^2+13 s12^2 s23^3 s34 s45 s51^2+8 s12^2 s23^2 s34^2 s45 s51^2-4 s12 s23^3 s34^2 s45 s51^2+s12^3 s34^3 s45 s51^2+5 s12^2 s23 s34^3 s45 s51^2+7 s12 s23^2 s34^3 s45 s51^2-3 s23^3 s34^3 s45 s51^2+s12^2 s34^4 s45 s51^2-11 s23^2 s34^4 s45 s51^2-2 s12 s34^5 s45 s51^2-5 s23 s34^5 s45 s51^2+3 s12^2 s23^3 s45^2 s51^2+2 s12^2 s23^2 s34 s45^2 s51^2-s12 s23^3 s34 s45^2 s51^2-2 s12^2 s34^3 s45^2 s51^2-3 s12 s23 s34^3 s45^2 s51^2+5 s23^2 s34^3 s45^2 s51^2+2 s12 s34^4 s45^2 s51^2+11 s23 s34^4 s45^2 s51^2+3 s34^5 s45^2 s51^2+s12 s34^3 s45^3 s51^2-2 s23 s34^3 s45^3 s51^2-3 s34^4 s45^3 s51^2-s12^4 s23^2 s51^3+4 s12^3 s23^2 s34 s51^3-6 s12^2 s23^2 s34^2 s51^3+s12^3 s34^3 s51^3+s12^2 s23 s34^3 s51^3+4 s12 s23^2 s34^3 s51^3-s12^2 s34^4 s51^3-s12 s23 s34^4 s51^3-s23^2 s34^4 s51^3+3 s12^3 s23^2 s45 s51^3-8 s12^2 s23^2 s34 s45 s51^3+6 s12 s23^2 s34^2 s45 s51^3-s12^2 s34^3 s45 s51^3+3 s12 s23 s34^3 s45 s51^3+3 s23^2 s34^3 s45 s51^3+4 s12 s34^4 s45 s51^3+4 s23 s34^4 s45 s51^3-3 s12^2 s23^2 s45^2 s51^3+4 s12 s23^2 s34 s45^2 s51^3-s12 s34^3 s45^2 s51^3-4 s23 s34^3 s45^2 s51^3-3 s34^4 s45^2 s51^3+s12 s23^2 s45^3 s51^3+s34^3 s45^3 s51^3+s12^2 s34^3 s51^4+s12 s23 s34^3 s51^4-2 s12 s34^3 s45 s51^4-s23 s34^3 s45 s51^4+s34^3 s45^2 s51^4) tr5)/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) s45 (s12^2 s23^3+2 s12^2 s23^2 s34-2 s12 s23^3 s34+s12^2 s23 s34^2-4 s12 s23^2 s34^2+s23^3 s34^2-2 s12 s23 s34^3+2 s23^2 s34^3+s23 s34^4+s12 s23^2 s34 s45+2 s12 s23 s34^2 s45-s23^2 s34^2 s45+s12 s34^3 s45-2 s23 s34^3 s45-s34^4 s45-2 s12^2 s23^2 s51-2 s12^2 s23 s34 s51+5 s12 s23^2 s34 s51+6 s12 s23 s34^2 s51-3 s23^2 s34^2 s51+s12 s34^3 s51-4 s23 s34^3 s51-s34^4 s51+2 s12 s23^2 s45 s51+2 s12 s23 s34 s45 s51-s23^2 s34 s45 s51+s34^3 s45 s51+s12^2 s23 s51^2-3 s12 s23 s34 s51^2+3 s23 s34^2 s51^2+s34^3 s51^2-2 s12 s23 s45 s51^2+3 s23 s34 s45 s51^2+s23 s45^2 s51^2))/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 (s12+s23-s45) s45 (s12^3 s23^4+2 s12^3 s23^3 s34-3 s12^2 s23^4 s34+s12^3 s23^2 s34^2-6 s12^2 s23^3 s34^2+3 s12 s23^4 s34^2-3 s12^2 s23^2 s34^3+6 s12 s23^3 s34^3-s23^4 s34^3+3 s12 s23^2 s34^4-2 s23^3 s34^4-s23^2 s34^5+2 s12^2 s23^3 s34 s45+4 s12^2 s23^2 s34^2 s45-4 s12 s23^3 s34^2 s45+2 s12^2 s23 s34^3 s45-8 s12 s23^2 s34^3 s45+2 s23^3 s34^3 s45-4 s12 s23 s34^4 s45+4 s23^2 s34^4 s45+2 s23 s34^5 s45+s12 s23^2 s34^2 s45^2+2 s12 s23 s34^3 s45^2-s23^2 s34^3 s45^2+s12 s34^4 s45^2-2 s23 s34^4 s45^2-s34^5 s45^2-3 s12^3 s23^3 s51-4 s12^3 s23^2 s34 s51+9 s12^2 s23^3 s34 s51-s12^3 s23 s34^2 s51+12 s12^2 s23^2 s34^2 s51-9 s12 s23^3 s34^2 s51+3 s12^2 s23 s34^3 s51-12 s12 s23^2 s34^3 s51+3 s23^3 s34^3 s51-3 s12 s23 s34^4 s51+4 s23^2 s34^4 s51+s23 s34^5 s51+3 s12^2 s23^3 s45 s51+3 s12^2 s23^2 s34 s45 s51-3 s12 s23^3 s34 s45 s51+s12^2 s23 s34^2 s45 s51+2 s12 s23^2 s34^2 s45 s51+s12^2 s34^3 s45 s51+5 s12 s23 s34^3 s45 s51-5 s23^2 s34^3 s45 s51-6 s23 s34^4 s45 s51-s34^5 s45 s51+s12 s23^2 s34 s45^2 s51-s12 s34^3 s45^2 s51+2 s23 s34^3 s45^2 s51+2 s34^4 s45^2 s51+3 s12^3 s23^2 s51^2+2 s12^3 s23 s34 s51^2-9 s12^2 s23^2 s34 s51^2-6 s12^2 s23 s34^2 s51^2+9 s12 s23^2 s34^2 s51^2+s12^2 s34^3 s51^2+7 s12 s23 s34^3 s51^2-3 s23^2 s34^3 s51^2-s12 s34^4 s51^2-3 s23 s34^4 s51^2-6 s12^2 s23^2 s45 s51^2-5 s12^2 s23 s34 s45 s51^2+9 s12 s23^2 s34 s45 s51^2+9 s12 s23 s34^2 s45 s51^2+s23 s34^3 s45 s51^2+2 s34^4 s45 s51^2+3 s12 s23^2 s45^2 s51^2+4 s12 s23 s34 s45^2 s51^2-3 s23 s34^2 s45^2 s51^2-s34^3 s45^2 s51^2-s23 s34 s45^3 s51^2-s12^3 s23 s51^3+3 s12^2 s23 s34 s51^3-3 s12 s23 s34^2 s51^3+s12 s34^3 s51^3+2 s23 s34^3 s51^3+3 s12^2 s23 s45 s51^3-6 s12 s23 s34 s45 s51^3+3 s23 s34^2 s45 s51^3-s34^3 s45 s51^3-3 s12 s23 s45^2 s51^3+3 s23 s34 s45^2 s51^3+s23 s45^3 s51^3) tr5)/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) s45 (s12^2 s23^3+s12^2 s23^2 s34-2 s12 s23^3 s34-2 s12 s23^2 s34^2+s23^3 s34^2+s23^2 s34^3+2 s12 s23^2 s34 s45+2 s12 s23 s34^2 s45-2 s23^2 s34^2 s45-2 s23 s34^3 s45+s23 s34^2 s45^2+s34^3 s45^2-2 s12^2 s23^2 s51-s12^2 s23 s34 s51+5 s12 s23^2 s34 s51+3 s12 s23 s34^2 s51-3 s23^2 s34^2 s51-2 s23 s34^3 s51+2 s12 s23^2 s45 s51-s23^2 s34 s45 s51+3 s23 s34^2 s45 s51+2 s34^3 s45 s51+s23 s34 s45^2 s51+s12^2 s23 s51^2-3 s12 s23 s34 s51^2+3 s23 s34^2 s51^2+s34^3 s51^2-2 s12 s23 s45 s51^2+3 s23 s34 s45 s51^2+s23 s45^2 s51^2))/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 (s12+s23-s45) s45 (s12^3 s23^4+s12^3 s23^3 s34-3 s12^2 s23^4 s34-3 s12^2 s23^3 s34^2+3 s12 s23^4 s34^2+3 s12 s23^3 s34^3-s23^4 s34^3-s23^3 s34^4+3 s12^2 s23^3 s34 s45+3 s12^2 s23^2 s34^2 s45-6 s12 s23^3 s34^2 s45-6 s12 s23^2 s34^3 s45+3 s23^3 s34^3 s45+3 s23^2 s34^4 s45+3 s12 s23^2 s34^2 s45^2+3 s12 s23 s34^3 s45^2-3 s23^2 s34^3 s45^2-3 s23 s34^4 s45^2+s23 s34^3 s45^3+s34^4 s45^3-3 s12^3 s23^3 s51-2 s12^3 s23^2 s34 s51+9 s12^2 s23^3 s34 s51+6 s12^2 s23^2 s34^2 s51-9 s12 s23^3 s34^2 s51-6 s12 s23^2 s34^3 s51+3 s23^3 s34^3 s51+2 s23^2 s34^4 s51+3 s12^2 s23^3 s45 s51-s12^2 s23^2 s34 s45 s51-3 s12 s23^3 s34 s45 s51-s12^2 s23 s34^2 s45 s51+8 s12 s23^2 s34^2 s45 s51+5 s12 s23 s34^3 s45 s51-7 s23^2 s34^3 s45 s51-4 s23 s34^4 s45 s51+3 s12 s23^2 s34 s45^2 s51+s12 s23 s34^2 s45^2 s51+s12 s34^3 s45^2 s51+5 s23 s34^3 s45^2 s51+2 s34^4 s45^2 s51-s34^3 s45^3 s51+3 s12^3 s23^2 s51^2+s12^3 s23 s34 s51^2-9 s12^2 s23^2 s34 s51^2-3 s12^2 s23 s34^2 s51^2+9 s12 s23^2 s34^2 s51^2+3 s12 s23 s34^3 s51^2-3 s23^2 s34^3 s51^2-s23 s34^4 s51^2-6 s12^2 s23^2 s45 s51^2-2 s12^2 s23 s34 s45 s51^2+9 s12 s23^2 s34 s45 s51^2+3 s12 s23 s34^2 s45 s51^2+2 s12 s34^3 s45 s51^2+5 s23 s34^3 s45 s51^2+s34^4 s45 s51^2+3 s12 s23^2 s45^2 s51^2+s12 s23 s34 s45^2 s51^2-2 s34^3 s45^2 s51^2-s12^3 s23 s51^3+3 s12^2 s23 s34 s51^3-3 s12 s23 s34^2 s51^3+s12 s34^3 s51^3+2 s23 s34^3 s51^3+3 s12^2 s23 s45 s51^3-6 s12 s23 s34 s45 s51^3+3 s23 s34^2 s45 s51^3-s34^3 s45 s51^3-3 s12 s23 s45^2 s51^3+3 s23 s34 s45^2 s51^3+s23 s45^3 s51^3) tr5)/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) s45 (s12^3 s23^3+2 s12^3 s23^2 s34-3 s12^2 s23^3 s34+s12^3 s23 s34^2-6 s12^2 s23^2 s34^2+3 s12 s23^3 s34^2-3 s12^2 s23 s34^3+6 s12 s23^2 s34^3-s23^3 s34^3+3 s12 s23 s34^4-2 s23^2 s34^4-s23 s34^5+s12^2 s23^2 s34 s45+2 s12^2 s23 s34^2 s45-2 s12 s23^2 s34^2 s45+s12^2 s34^3 s45-4 s12 s23 s34^3 s45+s23^2 s34^3 s45-2 s12 s34^4 s45+2 s23 s34^4 s45+s34^5 s45-2 s12^3 s23^2 s51-2 s12^3 s23 s34 s51+7 s12^2 s23^2 s34 s51+8 s12^2 s23 s34^2 s51-8 s12 s23^2 s34^2 s51+s12^2 s34^3 s51-10 s12 s23 s34^3 s51+3 s23^2 s34^3 s51-2 s12 s34^4 s51+4 s23 s34^4 s51+s34^5 s51+2 s12^2 s23^2 s45 s51+2 s12^2 s23 s34 s45 s51-2 s12 s23^2 s34 s45 s51+2 s12 s34^3 s45 s51-2 s23 s34^3 s45 s51-2 s34^4 s45 s51+s12^3 s23 s51^2-4 s12^2 s23 s34 s51^2+6 s12 s23 s34^2 s51^2+2 s12 s34^3 s51^2-3 s23 s34^3 s51^2-2 s34^4 s51^2-2 s12^2 s23 s45 s51^2+4 s12 s23 s34 s45 s51^2+s34^3 s45 s51^2+s12 s23 s45^2 s51^2+s34^3 s51^3))/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 (s12+s23-s45) s45 (s12^4 s23^4+2 s12^4 s23^3 s34-4 s12^3 s23^4 s34+s12^4 s23^2 s34^2-8 s12^3 s23^3 s34^2+6 s12^2 s23^4 s34^2-4 s12^3 s23^2 s34^3+12 s12^2 s23^3 s34^3-4 s12 s23^4 s34^3+6 s12^2 s23^2 s34^4-8 s12 s23^3 s34^4+s23^4 s34^4-4 s12 s23^2 s34^5+2 s23^3 s34^5+s23^2 s34^6+2 s12^3 s23^3 s34 s45+4 s12^3 s23^2 s34^2 s45-6 s12^2 s23^3 s34^2 s45+2 s12^3 s23 s34^3 s45-12 s12^2 s23^2 s34^3 s45+6 s12 s23^3 s34^3 s45-6 s12^2 s23 s34^4 s45+12 s12 s23^2 s34^4 s45-2 s23^3 s34^4 s45+6 s12 s23 s34^5 s45-4 s23^2 s34^5 s45-2 s23 s34^6 s45+s12^2 s23^2 s34^2 s45^2+2 s12^2 s23 s34^3 s45^2-2 s12 s23^2 s34^3 s45^2+s12^2 s34^4 s45^2-4 s12 s23 s34^4 s45^2+s23^2 s34^4 s45^2-2 s12 s34^5 s45^2+2 s23 s34^5 s45^2+s34^6 s45^2-3 s12^4 s23^3 s51-4 s12^4 s23^2 s34 s51+12 s12^3 s23^3 s34 s51-s12^4 s23 s34^2 s51+16 s12^3 s23^2 s34^2 s51-18 s12^2 s23^3 s34^2 s51+4 s12^3 s23 s34^3 s51-24 s12^2 s23^2 s34^3 s51+12 s12 s23^3 s34^3 s51-6 s12^2 s23 s34^4 s51+16 s12 s23^2 s34^4 s51-3 s23^3 s34^4 s51+4 s12 s23 s34^5 s51-4 s23^2 s34^5 s51-s23 s34^6 s51+3 s12^3 s23^3 s45 s51+3 s12^3 s23^2 s34 s45 s51-5 s12^2 s23^3 s34 s45 s51+s12^3 s23 s34^2 s45 s51+s12^2 s23^2 s34^2 s45 s51+s12 s23^3 s34^2 s45 s51+s12^3 s34^3 s45 s51+5 s12^2 s23 s34^3 s45 s51-11 s12 s23^2 s34^3 s45 s51+s23^3 s34^3 s45 s51-s12^2 s34^4 s45 s51-13 s12 s23 s34^4 s45 s51+7 s23^2 s34^4 s45 s51-s12 s34^5 s45 s51+7 s23 s34^5 s45 s51+s34^6 s45 s51+s12^2 s23^2 s34 s45^2 s51-s12^2 s34^3 s45^2 s51+4 s12 s23 s34^3 s45^2 s51-s23^2 s34^3 s45^2 s51+4 s12 s34^4 s45^2 s51-4 s23 s34^4 s45^2 s51-3 s34^5 s45^2 s51+3 s12^4 s23^2 s51^2+2 s12^4 s23 s34 s51^2-12 s12^3 s23^2 s34 s51^2-8 s12^3 s23 s34^2 s51^2+18 s12^2 s23^2 s34^2 s51^2+s12^3 s34^3 s51^2+12 s12^2 s23 s34^3 s51^2-12 s12 s23^2 s34^3 s51^2-2 s12^2 s34^4 s51^2-8 s12 s23 s34^4 s51^2+3 s23^2 s34^4 s51^2+s12 s34^5 s51^2+2 s23 s34^5 s51^2-6 s12^3 s23^2 s45 s51^2-5 s12^3 s23 s34 s45 s51^2+13 s12^2 s23^2 s34 s45 s51^2+12 s12^2 s23 s34^2 s45 s51^2-4 s12 s23^2 s34^2 s45 s51^2+s12^2 s34^3 s45 s51^2+s12 s23 s34^3 s45 s51^2-3 s23^2 s34^3 s45 s51^2+2 s12 s34^4 s45 s51^2-8 s23 s34^4 s45 s51^2-3 s34^5 s45 s51^2+3 s12^2 s23^2 s45^2 s51^2+4 s12^2 s23 s34 s45^2 s51^2-s12 s23^2 s34 s45^2 s51^2-4 s12 s23 s34^2 s45^2 s51^2-2 s12 s34^3 s45^2 s51^2+2 s23 s34^3 s45^2 s51^2+3 s34^4 s45^2 s51^2-s12 s23 s34 s45^3 s51^2-s12^4 s23 s51^3+4 s12^3 s23 s34 s51^3-6 s12^2 s23 s34^2 s51^3+2 s12^2 s34^3 s51^3+4 s12 s23 s34^3 s51^3-2 s12 s34^4 s51^3-s23 s34^4 s51^3+3 s12^3 s23 s45 s51^3-8 s12^2 s23 s34 s45 s51^3+6 s12 s23 s34^2 s45 s51^3-s12 s34^3 s45 s51^3+3 s23 s34^3 s45 s51^3+3 s34^4 s45 s51^3-3 s12^2 s23 s45^2 s51^3+4 s12 s23 s34 s45^2 s51^3-s34^3 s45^2 s51^3+s12 s23 s45^3 s51^3+s12 s34^3 s51^4-s34^3 s45 s51^4) tr5)/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) s45 (s12^3 s23^3+s12^3 s23^2 s34-3 s12^2 s23^3 s34-3 s12^2 s23^2 s34^2+3 s12 s23^3 s34^2+3 s12 s23^2 s34^3-s23^3 s34^3-s23^2 s34^4+2 s12^2 s23^2 s34 s45+2 s12^2 s23 s34^2 s45-4 s12 s23^2 s34^2 s45-4 s12 s23 s34^3 s45+2 s23^2 s34^3 s45+2 s23 s34^4 s45+s12 s23 s34^2 s45^2+s12 s34^3 s45^2-s23 s34^3 s45^2-s34^4 s45^2-2 s12^3 s23^2 s51-s12^3 s23 s34 s51+7 s12^2 s23^2 s34 s51+4 s12^2 s23 s34^2 s51-8 s12 s23^2 s34^2 s51-5 s12 s23 s34^3 s51+3 s23^2 s34^3 s51+2 s23 s34^4 s51+2 s12^2 s23^2 s45 s51-2 s12 s23^2 s34 s45 s51+4 s12 s23 s34^2 s45 s51+2 s12 s34^3 s45 s51-4 s23 s34^3 s45 s51-2 s34^4 s45 s51+s12 s23 s34 s45^2 s51+s34^3 s45^2 s51+s12^3 s23 s51^2-4 s12^2 s23 s34 s51^2+6 s12 s23 s34^2 s51^2+s12 s34^3 s51^2-3 s23 s34^3 s51^2-s34^4 s51^2-2 s12^2 s23 s45 s51^2+4 s12 s23 s34 s45 s51^2+2 s34^3 s45 s51^2+s12 s23 s45^2 s51^2+s34^3 s51^3))/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 (s12+s23-s45) s45 (s12^4 s23^4+s12^4 s23^3 s34-4 s12^3 s23^4 s34-4 s12^3 s23^3 s34^2+6 s12^2 s23^4 s34^2+6 s12^2 s23^3 s34^3-4 s12 s23^4 s34^3-4 s12 s23^3 s34^4+s23^4 s34^4+s23^3 s34^5+3 s12^3 s23^3 s34 s45+3 s12^3 s23^2 s34^2 s45-9 s12^2 s23^3 s34^2 s45-9 s12^2 s23^2 s34^3 s45+9 s12 s23^3 s34^3 s45+9 s12 s23^2 s34^4 s45-3 s23^3 s34^4 s45-3 s23^2 s34^5 s45+3 s12^2 s23^2 s34^2 s45^2+3 s12^2 s23 s34^3 s45^2-6 s12 s23^2 s34^3 s45^2-6 s12 s23 s34^4 s45^2+3 s23^2 s34^4 s45^2+3 s23 s34^5 s45^2+s12 s23 s34^3 s45^3+s12 s34^4 s45^3-s23 s34^4 s45^3-s34^5 s45^3-3 s12^4 s23^3 s51-2 s12^4 s23^2 s34 s51+12 s12^3 s23^3 s34 s51+8 s12^3 s23^2 s34^2 s51-18 s12^2 s23^3 s34^2 s51-12 s12^2 s23^2 s34^3 s51+12 s12 s23^3 s34^3 s51+8 s12 s23^2 s34^4 s51-3 s23^3 s34^4 s51-2 s23^2 s34^5 s51+3 s12^3 s23^3 s45 s51-s12^3 s23^2 s34 s45 s51-5 s12^2 s23^3 s34 s45 s51-s12^3 s23 s34^2 s45 s51+10 s12^2 s23^2 s34^2 s45 s51+s12 s23^3 s34^2 s45 s51+6 s12^2 s23 s34^3 s45 s51-17 s12 s23^2 s34^3 s45 s51+s23^3 s34^3 s45 s51-9 s12 s23 s34^4 s45 s51+8 s23^2 s34^4 s45 s51+4 s23 s34^5 s45 s51+3 s12^2 s23^2 s34 s45^2 s51+s12^2 s23 s34^2 s45^2 s51-s12 s23^2 s34^2 s45^2 s51+s12^2 s34^3 s45^2 s51+6 s12 s23 s34^3 s45^2 s51-2 s23^2 s34^3 s45^2 s51+s12 s34^4 s45^2 s51-7 s23 s34^4 s45^2 s51-2 s34^5 s45^2 s51-s12 s34^3 s45^3 s51+s23 s34^3 s45^3 s51+2 s34^4 s45^3 s51+3 s12^4 s23^2 s51^2+s12^4 s23 s34 s51^2-12 s12^3 s23^2 s34 s51^2-4 s12^3 s23 s34^2 s51^2+18 s12^2 s23^2 s34^2 s51^2+6 s12^2 s23 s34^3 s51^2-12 s12 s23^2 s34^3 s51^2-4 s12 s23 s34^4 s51^2+3 s23^2 s34^4 s51^2+s23 s34^5 s51^2-6 s12^3 s23^2 s45 s51^2-2 s12^3 s23 s34 s45 s51^2+13 s12^2 s23^2 s34 s45 s51^2+4 s12^2 s23 s34^2 s45 s51^2-4 s12 s23^2 s34^2 s45 s51^2+2 s12^2 s34^3 s45 s51^2+5 s12 s23 s34^3 s45 s51^2-3 s23^2 s34^3 s45 s51^2-s12 s34^4 s45 s51^2-7 s23 s34^4 s45 s51^2-s34^5 s45 s51^2+3 s12^2 s23^2 s45^2 s51^2+s12^2 s23 s34 s45^2 s51^2-s12 s23^2 s34 s45^2 s51^2-s12 s34^3 s45^2 s51^2+4 s23 s34^3 s45^2 s51^2+4 s34^4 s45^2 s51^2-s34^3 s45^3 s51^2-s12^4 s23 s51^3+4 s12^3 s23 s34 s51^3-6 s12^2 s23 s34^2 s51^3+s12^2 s34^3 s51^3+4 s12 s23 s34^3 s51^3-s12 s34^4 s51^3-s23 s34^4 s51^3+3 s12^3 s23 s45 s51^3-8 s12^2 s23 s34 s45 s51^3+6 s12 s23 s34^2 s45 s51^3+s12 s34^3 s45 s51^3+3 s23 s34^3 s45 s51^3+2 s34^4 s45 s51^3-3 s12^2 s23 s45^2 s51^3+4 s12 s23 s34 s45^2 s51^3-2 s34^3 s45^2 s51^3+s12 s23 s45^3 s51^3+s12 s34^3 s51^4-s34^3 s45 s51^4) tr5)/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) s45 (s12^2 s23^3+2 s12^2 s23^2 s34-2 s12 s23^3 s34+s12^2 s23 s34^2-4 s12 s23^2 s34^2+s23^3 s34^2-2 s12 s23 s34^3+2 s23^2 s34^3+s23 s34^4+s12 s23^2 s34 s45+2 s12 s23 s34^2 s45-s23^2 s34^2 s45+s12 s34^3 s45-2 s23 s34^3 s45-s34^4 s45-s12^2 s23^2 s51+3 s12 s23^2 s34 s51+s12^2 s34^2 s51+2 s12 s23 s34^2 s51-2 s23^2 s34^2 s51-s12 s34^3 s51-2 s23 s34^3 s51+s12 s23^2 s45 s51-s12 s34^2 s45 s51+2 s23 s34^2 s45 s51+2 s34^3 s45 s51+s12 s34^2 s51^2+s23 s34^2 s51^2-s34^2 s45 s51^2))/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 (s12+s23-s45) s45 (s12^3 s23^4+2 s12^3 s23^3 s34-3 s12^2 s23^4 s34+s12^3 s23^2 s34^2-6 s12^2 s23^3 s34^2+3 s12 s23^4 s34^2-3 s12^2 s23^2 s34^3+6 s12 s23^3 s34^3-s23^4 s34^3+3 s12 s23^2 s34^4-2 s23^3 s34^4-s23^2 s34^5+2 s12^2 s23^3 s34 s45+4 s12^2 s23^2 s34^2 s45-4 s12 s23^3 s34^2 s45+2 s12^2 s23 s34^3 s45-8 s12 s23^2 s34^3 s45+2 s23^3 s34^3 s45-4 s12 s23 s34^4 s45+4 s23^2 s34^4 s45+2 s23 s34^5 s45+s12 s23^2 s34^2 s45^2+2 s12 s23 s34^3 s45^2-s23^2 s34^3 s45^2+s12 s34^4 s45^2-2 s23 s34^4 s45^2-s34^5 s45^2-2 s12^3 s23^3 s51-2 s12^3 s23^2 s34 s51+6 s12^2 s23^3 s34 s51+6 s12^2 s23^2 s34^2 s51-6 s12 s23^3 s34^2 s51-6 s12 s23^2 s34^3 s51+2 s23^3 s34^3 s51+2 s23^2 s34^4 s51+2 s12^2 s23^3 s45 s51+2 s12^2 s23^2 s34 s45 s51-s12 s23^3 s34 s45 s51+2 s12^2 s23 s34^2 s45 s51+4 s12 s23^2 s34^2 s45 s51-s23^3 s34^2 s45 s51+2 s12^2 s34^3 s45 s51+3 s12 s23 s34^3 s45 s51-6 s23^2 s34^3 s45 s51-2 s12 s34^4 s45 s51-5 s23 s34^4 s45 s51-2 s12 s23 s34^2 s45^2 s51+s23^2 s34^2 s45^2 s51-2 s12 s34^3 s45^2 s51+4 s23 s34^3 s45^2 s51+3 s34^4 s45^2 s51+s12^3 s23^2 s51^2-3 s12^2 s23^2 s34 s51^2+s12^3 s34^2 s51^2+s12^2 s23 s34^2 s51^2+3 s12 s23^2 s34^2 s51^2-s12^2 s34^3 s51^2-s12 s23 s34^3 s51^2-s23^2 s34^3 s51^2-2 s12^2 s23^2 s45 s51^2+3 s12 s23^2 s34 s45 s51^2-2 s12^2 s34^2 s45 s51^2+s12 s23 s34^2 s45 s51^2+2 s23^2 s34^2 s45 s51^2+4 s12 s34^3 s45 s51^2+4 s23 s34^3 s45 s51^2+s12 s23^2 s45^2 s51^2+s12 s34^2 s45^2 s51^2-2 s23 s34^2 s45^2 s51^2-3 s34^3 s45^2 s51^2+s12^2 s34^2 s51^3+s12 s23 s34^2 s51^3-2 s12 s34^2 s45 s51^3-s23 s34^2 s45 s51^3+s34^2 s45^2 s51^3) tr5)/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) s45 (s12^2 s23^3+s12^2 s23^2 s34-2 s12 s23^3 s34-2 s12 s23^2 s34^2+s23^3 s34^2+s23^2 s34^3+2 s12 s23^2 s34 s45+2 s12 s23 s34^2 s45-2 s23^2 s34^2 s45-2 s23 s34^3 s45+s23 s34^2 s45^2+s34^3 s45^2-s12^2 s23^2 s51+3 s12 s23^2 s34 s51+s12 s23 s34^2 s51-2 s23^2 s34^2 s51-s23 s34^3 s51+s12 s23^2 s45 s51+s12 s34^2 s45 s51+3 s23 s34^2 s45 s51+s34^3 s45 s51-s34^2 s45^2 s51+s12 s34^2 s51^2+s23 s34^2 s51^2-s34^2 s45 s51^2))/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 (s12+s23-s45) s45 (s12^3 s23^4+s12^3 s23^3 s34-3 s12^2 s23^4 s34-3 s12^2 s23^3 s34^2+3 s12 s23^4 s34^2+3 s12 s23^3 s34^3-s23^4 s34^3-s23^3 s34^4+3 s12^2 s23^3 s34 s45+3 s12^2 s23^2 s34^2 s45-6 s12 s23^3 s34^2 s45-6 s12 s23^2 s34^3 s45+3 s23^3 s34^3 s45+3 s23^2 s34^4 s45+3 s12 s23^2 s34^2 s45^2+3 s12 s23 s34^3 s45^2-3 s23^2 s34^3 s45^2-3 s23 s34^4 s45^2+s23 s34^3 s45^3+s34^4 s45^3-2 s12^3 s23^3 s51-s12^3 s23^2 s34 s51+6 s12^2 s23^3 s34 s51+3 s12^2 s23^2 s34^2 s51-6 s12 s23^3 s34^2 s51-3 s12 s23^2 s34^3 s51+2 s23^3 s34^3 s51+s23^2 s34^4 s51+2 s12^2 s23^3 s45 s51-s12 s23^3 s34 s45 s51+s12^2 s23 s34^2 s45 s51+6 s12 s23^2 s34^2 s45 s51-s23^3 s34^2 s45 s51+s12 s23 s34^3 s45 s51-6 s23^2 s34^3 s45 s51-2 s23 s34^4 s45 s51+s12 s23^2 s34 s45^2 s51+2 s23^2 s34^2 s45^2 s51+2 s12 s34^3 s45^2 s51+6 s23 s34^3 s45^2 s51+s34^4 s45^2 s51-s23 s34^2 s45^3 s51-2 s34^3 s45^3 s51+s12^3 s23^2 s51^2-3 s12^2 s23^2 s34 s51^2+3 s12 s23^2 s34^2 s51^2-s23^2 s34^3 s51^2-2 s12^2 s23^2 s45 s51^2+3 s12 s23^2 s34 s45 s51^2+s12^2 s34^2 s45 s51^2+3 s12 s23 s34^2 s45 s51^2+2 s23^2 s34^2 s45 s51^2+2 s12 s34^3 s45 s51^2+3 s23 s34^3 s45 s51^2+s12 s23^2 s45^2 s51^2-2 s12 s34^2 s45^2 s51^2-3 s23 s34^2 s45^2 s51^2-2 s34^3 s45^2 s51^2+s34^2 s45^3 s51^2+s12^2 s34^2 s51^3+s12 s23 s34^2 s51^3-2 s12 s34^2 s45 s51^3-s23 s34^2 s45 s51^3+s34^2 s45^2 s51^3) tr5)/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) s45 (s12 s23+s12 s34-s23 s34-s34^2+s34 s51) (s12^2 s23^2+s12^2 s23 s34-2 s12 s23^2 s34-2 s12 s23 s34^2+s23^2 s34^2+s23 s34^3+s12 s23 s34 s45+s12 s34^2 s45-s23 s34^2 s45-s34^3 s45-s12^2 s23 s51+s12^2 s34 s51+2 s12 s23 s34 s51-s12 s34^2 s51-s23 s34^2 s51+s12 s23 s45 s51-s12 s34 s45 s51+s23 s34 s45 s51+2 s34^2 s45 s51+s12 s34 s51^2-s34 s45 s51^2))/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 (s12+s23-s45) s45 (s12^4 s23^4+2 s12^4 s23^3 s34-4 s12^3 s23^4 s34+s12^4 s23^2 s34^2-8 s12^3 s23^3 s34^2+6 s12^2 s23^4 s34^2-4 s12^3 s23^2 s34^3+12 s12^2 s23^3 s34^3-4 s12 s23^4 s34^3+6 s12^2 s23^2 s34^4-8 s12 s23^3 s34^4+s23^4 s34^4-4 s12 s23^2 s34^5+2 s23^3 s34^5+s23^2 s34^6+2 s12^3 s23^3 s34 s45+4 s12^3 s23^2 s34^2 s45-6 s12^2 s23^3 s34^2 s45+2 s12^3 s23 s34^3 s45-12 s12^2 s23^2 s34^3 s45+6 s12 s23^3 s34^3 s45-6 s12^2 s23 s34^4 s45+12 s12 s23^2 s34^4 s45-2 s23^3 s34^4 s45+6 s12 s23 s34^5 s45-4 s23^2 s34^5 s45-2 s23 s34^6 s45+s12^2 s23^2 s34^2 s45^2+2 s12^2 s23 s34^3 s45^2-2 s12 s23^2 s34^3 s45^2+s12^2 s34^4 s45^2-4 s12 s23 s34^4 s45^2+s23^2 s34^4 s45^2-2 s12 s34^5 s45^2+2 s23 s34^5 s45^2+s34^6 s45^2-2 s12^4 s23^3 s51-2 s12^4 s23^2 s34 s51+8 s12^3 s23^3 s34 s51+8 s12^3 s23^2 s34^2 s51-12 s12^2 s23^3 s34^2 s51-12 s12^2 s23^2 s34^3 s51+8 s12 s23^3 s34^3 s51+8 s12 s23^2 s34^4 s51-2 s23^3 s34^4 s51-2 s23^2 s34^5 s51+2 s12^3 s23^3 s45 s51+2 s12^3 s23^2 s34 s45 s51-2 s12^2 s23^3 s34 s45 s51+2 s12^3 s23 s34^2 s45 s51+4 s12^2 s23^2 s34^2 s45 s51-2 s12 s23^3 s34^2 s45 s51+2 s12^3 s34^3 s45 s51+2 s12^2 s23 s34^3 s45 s51-14 s12 s23^2 s34^3 s45 s51+2 s23^3 s34^3 s45 s51-4 s12^2 s34^4 s45 s51-10 s12 s23 s34^4 s45 s51+8 s23^2 s34^4 s45 s51+2 s12 s34^5 s45 s51+6 s23 s34^5 s45 s51-2 s12^2 s23 s34^2 s45^2 s51+2 s12 s23^2 s34^2 s45^2 s51-2 s12^2 s34^3 s45^2 s51+8 s12 s23 s34^3 s45^2 s51-2 s23^2 s34^3 s45^2 s51+6 s12 s34^4 s45^2 s51-6 s23 s34^4 s45^2 s51-4 s34^5 s45^2 s51+s12^4 s23^2 s51^2-4 s12^3 s23^2 s34 s51^2+s12^4 s34^2 s51^2+6 s12^2 s23^2 s34^2 s51^2-2 s12^3 s34^3 s51^2-4 s12 s23^2 s34^3 s51^2+s12^2 s34^4 s51^2+s23^2 s34^4 s51^2-2 s12^3 s23^2 s45 s51^2+4 s12^2 s23^2 s34 s45 s51^2-2 s12^3 s34^2 s45 s51^2+4 s12^2 s23 s34^2 s45 s51^2+2 s12 s23^2 s34^2 s45 s51^2+8 s12^2 s34^3 s45 s51^2+2 s12 s23 s34^3 s45 s51^2-4 s23^2 s34^3 s45 s51^2-6 s12 s34^4 s45 s51^2-6 s23 s34^4 s45 s51^2+s12^2 s23^2 s45^2 s51^2+s12^2 s34^2 s45^2 s51^2-4 s12 s23 s34^2 s45^2 s51^2+s23^2 s34^2 s45^2 s51^2-6 s12 s34^3 s45^2 s51^2+6 s23 s34^3 s45^2 s51^2+6 s34^4 s45^2 s51^2+2 s12^3 s34^2 s51^3-2 s12^2 s34^3 s51^3-4 s12^2 s34^2 s45 s51^3+2 s12 s23 s34^2 s45 s51^3+6 s12 s34^3 s45 s51^3+2 s23 s34^3 s45 s51^3+2 s12 s34^2 s45^2 s51^3-2 s23 s34^2 s45^2 s51^3-4 s34^3 s45^2 s51^3+s12^2 s34^2 s51^4-2 s12 s34^2 s45 s51^4+s34^2 s45^2 s51^4) tr5)/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) s45 (s12^3 s23^3+s12^3 s23^2 s34-3 s12^2 s23^3 s34-3 s12^2 s23^2 s34^2+3 s12 s23^3 s34^2+3 s12 s23^2 s34^3-s23^3 s34^3-s23^2 s34^4+2 s12^2 s23^2 s34 s45+2 s12^2 s23 s34^2 s45-4 s12 s23^2 s34^2 s45-4 s12 s23 s34^3 s45+2 s23^2 s34^3 s45+2 s23 s34^4 s45+s12 s23 s34^2 s45^2+s12 s34^3 s45^2-s23 s34^3 s45^2-s34^4 s45^2-s12^3 s23^2 s51+4 s12^2 s23^2 s34 s51+s12^2 s23 s34^2 s51-5 s12 s23^2 s34^2 s51-2 s12 s23 s34^3 s51+2 s23^2 s34^3 s51+s23 s34^4 s51+s12^2 s23^2 s45 s51+s12^2 s34^2 s45 s51+4 s12 s23 s34^2 s45 s51-s23^2 s34^2 s45 s51-4 s23 s34^3 s45 s51-s34^4 s45 s51-s12 s34^2 s45^2 s51+s23 s34^2 s45^2 s51+2 s34^3 s45^2 s51+s12^2 s34^2 s51^2+s12 s23 s34^2 s51^2-s12 s34^3 s51^2-s23 s34^3 s51^2+2 s23 s34^2 s45 s51^2+2 s34^3 s45 s51^2-s34^2 s45^2 s51^2+s12 s34^2 s51^3-s34^2 s45 s51^3))/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 (s12+s23-s45) s45 (s12^4 s23^4+s12^4 s23^3 s34-4 s12^3 s23^4 s34-4 s12^3 s23^3 s34^2+6 s12^2 s23^4 s34^2+6 s12^2 s23^3 s34^3-4 s12 s23^4 s34^3-4 s12 s23^3 s34^4+s23^4 s34^4+s23^3 s34^5+3 s12^3 s23^3 s34 s45+3 s12^3 s23^2 s34^2 s45-9 s12^2 s23^3 s34^2 s45-9 s12^2 s23^2 s34^3 s45+9 s12 s23^3 s34^3 s45+9 s12 s23^2 s34^4 s45-3 s23^3 s34^4 s45-3 s23^2 s34^5 s45+3 s12^2 s23^2 s34^2 s45^2+3 s12^2 s23 s34^3 s45^2-6 s12 s23^2 s34^3 s45^2-6 s12 s23 s34^4 s45^2+3 s23^2 s34^4 s45^2+3 s23 s34^5 s45^2+s12 s23 s34^3 s45^3+s12 s34^4 s45^3-s23 s34^4 s45^3-s34^5 s45^3-2 s12^4 s23^3 s51-s12^4 s23^2 s34 s51+8 s12^3 s23^3 s34 s51+4 s12^3 s23^2 s34^2 s51-12 s12^2 s23^3 s34^2 s51-6 s12^2 s23^2 s34^3 s51+8 s12 s23^3 s34^3 s51+4 s12 s23^2 s34^4 s51-2 s23^3 s34^4 s51-s23^2 s34^5 s51+2 s12^3 s23^3 s45 s51-2 s12^2 s23^3 s34 s45 s51+s12^3 s23 s34^2 s45 s51+7 s12^2 s23^2 s34^2 s45 s51-2 s12 s23^3 s34^2 s45 s51-14 s12 s23^2 s34^3 s45 s51+2 s23^3 s34^3 s45 s51-3 s12 s23 s34^4 s45 s51+7 s23^2 s34^4 s45 s51+2 s23 s34^5 s45 s51+s12^2 s23^2 s34 s45^2 s51+3 s12 s23^2 s34^2 s45^2 s51+2 s12^2 s34^3 s45^2 s51+8 s12 s23 s34^3 s45^2 s51-4 s23^2 s34^3 s45^2 s51-s12 s34^4 s45^2 s51-8 s23 s34^4 s45^2 s51-s34^5 s45^2 s51-s12 s23 s34^2 s45^3 s51-2 s12 s34^3 s45^3 s51+2 s23 s34^3 s45^3 s51+3 s34^4 s45^3 s51+s12^4 s23^2 s51^2-4 s12^3 s23^2 s34 s51^2+6 s12^2 s23^2 s34^2 s51^2-4 s12 s23^2 s34^3 s51^2+s23^2 s34^4 s51^2-2 s12^3 s23^2 s45 s51^2+4 s12^2 s23^2 s34 s45 s51^2+s12^3 s34^2 s45 s51^2+3 s12^2 s23 s34^2 s45 s51^2+2 s12 s23^2 s34^2 s45 s51^2+s12^2 s34^3 s45 s51^2+s12 s23 s34^3 s45 s51^2-4 s23^2 s34^3 s45 s51^2-2 s12 s34^4 s45 s51^2-4 s23 s34^4 s45 s51^2+s12^2 s23^2 s45^2 s51^2-2 s12^2 s34^2 s45^2 s51^2-2 s12 s23 s34^2 s45^2 s51^2+s23^2 s34^2 s45^2 s51^2+2 s12 s34^3 s45^2 s51^2+7 s23 s34^3 s45^2 s51^2+3 s34^4 s45^2 s51^2+s12 s34^2 s45^3 s51^2-s23 s34^2 s45^3 s51^2-3 s34^3 s45^3 s51^2+s12^3 s34^2 s51^3-s12^2 s34^3 s51^3-s12^2 s34^2 s45 s51^3+2 s12 s23 s34^2 s45 s51^3+4 s12 s34^3 s45 s51^3+2 s23 s34^3 s45 s51^3-s12 s34^2 s45^2 s51^3-2 s23 s34^2 s45^2 s51^3-3 s34^3 s45^2 s51^3+s34^2 s45^3 s51^3+s12^2 s34^2 s51^4-2 s12 s34^2 s45 s51^4+s34^2 s45^2 s51^4) tr5)/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45)^2 s45 (s12^2 s23^2+s12^2 s23 s34-2 s12 s23^2 s34-2 s12 s23 s34^2+s23^2 s34^2+s23 s34^3+s12 s23 s34 s45+s12 s34^2 s45-s23 s34^2 s45-s34^3 s45-s12^2 s23 s51+3 s12 s23 s34 s51+s12 s34^2 s51-2 s23 s34^2 s51-s34^3 s51+s12 s23 s45 s51+s34^2 s45 s51+s34^2 s51^2))/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 (s12+s23-s45)^2 s45 (s12^3 s23^3+s12^3 s23^2 s34-3 s12^2 s23^3 s34-3 s12^2 s23^2 s34^2+3 s12 s23^3 s34^2+3 s12 s23^2 s34^3-s23^3 s34^3-s23^2 s34^4+2 s12^2 s23^2 s34 s45+2 s12^2 s23 s34^2 s45-4 s12 s23^2 s34^2 s45-4 s12 s23 s34^3 s45+2 s23^2 s34^3 s45+2 s23 s34^4 s45+s12 s23 s34^2 s45^2+s12 s34^3 s45^2-s23 s34^3 s45^2-s34^4 s45^2-2 s12^3 s23^2 s51-s12^3 s23 s34 s51+6 s12^2 s23^2 s34 s51+3 s12^2 s23 s34^2 s51-6 s12 s23^2 s34^2 s51-3 s12 s23 s34^3 s51+2 s23^2 s34^3 s51+s23 s34^4 s51+2 s12^2 s23^2 s45 s51+s12^2 s23 s34 s45 s51-s12 s23^2 s34 s45 s51+s12^2 s34^2 s45 s51+3 s12 s23 s34^2 s45 s51-s23^2 s34^2 s45 s51-4 s23 s34^3 s45 s51-s34^4 s45 s51-s12 s34^2 s45^2 s51+s23 s34^2 s45^2 s51+2 s34^3 s45^2 s51+s12^3 s23 s51^2-3 s12^2 s23 s34 s51^2+s12^2 s34^2 s51^2+3 s12 s23 s34^2 s51^2-s12 s34^3 s51^2-s23 s34^3 s51^2-2 s12^2 s23 s45 s51^2+3 s12 s23 s34 s45 s51^2+2 s23 s34^2 s45 s51^2+2 s34^3 s45 s51^2+s12 s23 s45^2 s51^2-s34^2 s45^2 s51^2+s12 s34^2 s51^3-s34^2 s45 s51^3) tr5)/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45)^2 s45 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-s12^2 s23 s51+3 s12 s23 s34 s51-2 s23 s34^2 s51+s12 s23 s45 s51+2 s34^2 s45 s51+s34^2 s51^2))/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 (s12+s23-s45)^2 s45 (s12^3 s23^3-3 s12^2 s23^3 s34+3 s12 s23^3 s34^2-s23^3 s34^3+3 s12^2 s23^2 s34 s45-6 s12 s23^2 s34^2 s45+3 s23^2 s34^3 s45+3 s12 s23 s34^2 s45^2-3 s23 s34^3 s45^2+s34^3 s45^3-2 s12^3 s23^2 s51+6 s12^2 s23^2 s34 s51-6 s12 s23^2 s34^2 s51+2 s23^2 s34^3 s51+2 s12^2 s23^2 s45 s51-s12^2 s23 s34 s45 s51-s12 s23^2 s34 s45 s51+5 s12 s23 s34^2 s45 s51-s23^2 s34^2 s45 s51-4 s23 s34^3 s45 s51+s12 s23 s34 s45^2 s51+s12 s34^2 s45^2 s51+2 s23 s34^2 s45^2 s51+2 s34^3 s45^2 s51-s34^2 s45^3 s51+s12^3 s23 s51^2-3 s12^2 s23 s34 s51^2+3 s12 s23 s34^2 s51^2-s23 s34^3 s51^2-2 s12^2 s23 s45 s51^2+3 s12 s23 s34 s45 s51^2+2 s12 s34^2 s45 s51^2+2 s23 s34^2 s45 s51^2+s34^3 s45 s51^2+s12 s23 s45^2 s51^2-2 s34^2 s45^2 s51^2+s12 s34^2 s51^3-s34^2 s45 s51^3) tr5)/((s12-s34-s45)^3 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) s45 (s12^4 s23^2+s12^3 s23^3+s12^4 s23 s34-2 s12^3 s23^2 s34-3 s12^2 s23^3 s34-3 s12^3 s23 s34^2+3 s12 s23^3 s34^2+3 s12^2 s23 s34^3+2 s12 s23^2 s34^3-s23^3 s34^3-s12 s23 s34^4-s23^2 s34^4-s12^3 s23^2 s45+4 s12^2 s23^2 s34 s45+s12^3 s34^2 s45+2 s12^2 s23 s34^2 s45-5 s12 s23^2 s34^2 s45-2 s12^2 s34^3 s45-4 s12 s23 s34^3 s45+2 s23^2 s34^3 s45+s12 s34^4 s45+2 s23 s34^4 s45-s12^2 s23 s34 s45^2-s12^2 s34^2 s45^2+2 s12 s23 s34^2 s45^2+2 s12 s34^3 s45^2-s23 s34^3 s45^2-s34^4 s45^2-s12^4 s23 s51-s12^3 s23^2 s51+4 s12^3 s23 s34 s51+4 s12^2 s23^2 s34 s51+s12^3 s34^2 s51-4 s12^2 s23 s34^2 s51-5 s12 s23^2 s34^2 s51-2 s12^2 s34^3 s51+2 s23^2 s34^3 s51+s12 s34^4 s51+s23 s34^4 s51+2 s12^3 s23 s45 s51+s12^2 s23^2 s45 s51-4 s12^2 s23 s34 s45 s51+s12^2 s34^2 s45 s51+6 s12 s23 s34^2 s45 s51-s23^2 s34^2 s45 s51-4 s23 s34^3 s45 s51-s34^4 s45 s51-s12^2 s23 s45^2 s51-2 s12 s34^2 s45^2 s51+s23 s34^2 s45^2 s51+2 s34^3 s45^2 s51+2 s12^2 s34^2 s51^2+s12 s23 s34^2 s51^2-2 s12 s34^3 s51^2-s23 s34^3 s51^2-s12 s34^2 s45 s51^2+2 s23 s34^2 s45 s51^2+2 s34^3 s45 s51^2-s34^2 s45^2 s51^2+s12 s34^2 s51^3-s34^2 s45 s51^3))/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 (s12+s23-s45) s45 (s12^5 s23^3+s12^4 s23^4+s12^5 s23^2 s34-3 s12^4 s23^3 s34-4 s12^3 s23^4 s34-4 s12^4 s23^2 s34^2+2 s12^3 s23^3 s34^2+6 s12^2 s23^4 s34^2+6 s12^3 s23^2 s34^3+2 s12^2 s23^3 s34^3-4 s12 s23^4 s34^3-4 s12^2 s23^2 s34^4-3 s12 s23^3 s34^4+s23^4 s34^4+s12 s23^2 s34^5+s23^3 s34^5-s12^4 s23^3 s45+s12^4 s23^2 s34 s45+6 s12^3 s23^3 s34 s45+2 s12^4 s23 s34^2 s45-12 s12^2 s23^3 s34^2 s45-6 s12^3 s23 s34^3 s45-6 s12^2 s23^2 s34^3 s45+10 s12 s23^3 s34^3 s45+6 s12^2 s23 s34^4 s45+8 s12 s23^2 s34^4 s45-3 s23^3 s34^4 s45-2 s12 s23 s34^5 s45-3 s23^2 s34^5 s45-2 s12^3 s23^2 s34 s45^2-s12^3 s23 s34^2 s45^2+7 s12^2 s23^2 s34^2 s45^2+s12^3 s34^3 s45^2+5 s12^2 s23 s34^3 s45^2-8 s12 s23^2 s34^3 s45^2-2 s12^2 s34^4 s45^2-7 s12 s23 s34^4 s45^2+3 s23^2 s34^4 s45^2+s12 s34^5 s45^2+3 s23 s34^5 s45^2-s12^2 s23 s34^2 s45^3-s12^2 s34^3 s45^3+2 s12 s23 s34^3 s45^3+2 s12 s34^4 s45^3-s23 s34^4 s45^3-s34^5 s45^3-2 s12^5 s23^2 s51-2 s12^4 s23^3 s51-s12^5 s23 s34 s51+7 s12^4 s23^2 s34 s51+8 s12^3 s23^3 s34 s51+4 s12^4 s23 s34^2 s51-8 s12^3 s23^2 s34^2 s51-12 s12^2 s23^3 s34^2 s51-6 s12^3 s23 s34^3 s51+2 s12^2 s23^2 s34^3 s51+8 s12 s23^3 s34^3 s51+4 s12^2 s23 s34^4 s51+2 s12 s23^2 s34^4 s51-2 s23^3 s34^4 s51-s12 s23 s34^5 s51-s23^2 s34^5 s51+4 s12^4 s23^2 s45 s51+2 s12^3 s23^3 s45 s51+2 s12^4 s23 s34 s45 s51-9 s12^3 s23^2 s34 s45 s51-2 s12^2 s23^3 s34 s45 s51+s12^4 s34^2 s45 s51+13 s12^2 s23^2 s34^2 s45 s51-2 s12 s23^3 s34^2 s45 s51-s12^3 s34^3 s45 s51-4 s12^2 s23 s34^3 s45 s51-15 s12 s23^2 s34^3 s45 s51+2 s23^3 s34^3 s45 s51-s12^2 s34^4 s45 s51+7 s23^2 s34^4 s45 s51+s12 s34^5 s45 s51+2 s23 s34^5 s45 s51-2 s12^3 s23^2 s45^2 s51-s12^3 s23 s34 s45^2 s51+2 s12^2 s23^2 s34 s45^2 s51-2 s12^3 s34^2 s45^2 s51-2 s12^2 s23 s34^2 s45^2 s51+4 s12 s23^2 s34^2 s45^2 s51+5 s12^2 s34^3 s45^2 s51+11 s12 s23 s34^3 s45^2 s51-4 s23^2 s34^3 s45^2 s51-2 s12 s34^4 s45^2 s51-8 s23 s34^4 s45^2 s51-s34^5 s45^2 s51+s12^2 s34^2 s45^3 s51-2 s12 s23 s34^2 s45^3 s51-4 s12 s34^3 s45^3 s51+2 s23 s34^3 s45^3 s51+3 s34^4 s45^3 s51+s12^5 s23 s51^2+s12^4 s23^2 s51^2-4 s12^4 s23 s34 s51^2-4 s12^3 s23^2 s34 s51^2+s12^4 s34^2 s51^2+6 s12^3 s23 s34^2 s51^2+6 s12^2 s23^2 s34^2 s51^2-2 s12^3 s34^3 s51^2-4 s12^2 s23 s34^3 s51^2-4 s12 s23^2 s34^3 s51^2+s12^2 s34^4 s51^2+s12 s23 s34^4 s51^2+s23^2 s34^4 s51^2-3 s12^4 s23 s45 s51^2-2 s12^3 s23^2 s45 s51^2+8 s12^3 s23 s34 s45 s51^2+4 s12^2 s23^2 s34 s45 s51^2-s12^2 s23 s34^2 s45 s51^2+2 s12 s23^2 s34^2 s45 s51^2+4 s12^2 s34^3 s45 s51^2-4 s23^2 s34^3 s45 s51^2-4 s12 s34^4 s45 s51^2-4 s23 s34^4 s45 s51^2+3 s12^3 s23 s45^2 s51^2+s12^2 s23^2 s45^2 s51^2-4 s12^2 s23 s34 s45^2 s51^2-3 s12^2 s34^2 s45^2 s51^2-4 s12 s23 s34^2 s45^2 s51^2+s23^2 s34^2 s45^2 s51^2+s12 s34^3 s45^2 s51^2+7 s23 s34^3 s45^2 s51^2+3 s34^4 s45^2 s51^2-s12^2 s23 s45^3 s51^2+2 s12 s34^2 s45^3 s51^2-s23 s34^2 s45^3 s51^2-3 s34^3 s45^3 s51^2+2 s12^3 s34^2 s51^3-2 s12^2 s34^3 s51^3-3 s12^2 s34^2 s45 s51^3+2 s12 s23 s34^2 s45 s51^3+5 s12 s34^3 s45 s51^3+2 s23 s34^3 s45 s51^3-2 s23 s34^2 s45^2 s51^3-3 s34^3 s45^2 s51^3+s34^2 s45^3 s51^3+s12^2 s34^2 s51^4-2 s12 s34^2 s45 s51^4+s34^2 s45^2 s51^4) tr5)/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),(16 s12 s23 (s12+s23-s45) s45 (s12^4 s23^2+s12^3 s23^3-3 s12^3 s23^2 s34-3 s12^2 s23^3 s34+3 s12^2 s23^2 s34^2+3 s12 s23^3 s34^2-s12 s23^2 s34^3-s23^3 s34^3-s12^3 s23^2 s45+2 s12^3 s23 s34 s45+5 s12^2 s23^2 s34 s45-4 s12^2 s23 s34^2 s45-7 s12 s23^2 s34^2 s45+2 s12 s23 s34^3 s45+3 s23^2 s34^3 s45-2 s12^2 s23 s34 s45^2+s12^2 s34^2 s45^2+5 s12 s23 s34^2 s45^2-s12 s34^3 s45^2-3 s23 s34^3 s45^2-s12 s34^2 s45^3+s34^3 s45^3-s12^4 s23 s51-s12^3 s23^2 s51+4 s12^3 s23 s34 s51+4 s12^2 s23^2 s34 s51-5 s12^2 s23 s34^2 s51-5 s12 s23^2 s34^2 s51+2 s12 s23 s34^3 s51+2 s23^2 s34^3 s51+2 s12^3 s23 s45 s51+s12^2 s23^2 s45 s51-4 s12^2 s23 s34 s45 s51+2 s12^2 s34^2 s45 s51+6 s12 s23 s34^2 s45 s51-s23^2 s34^2 s45 s51-2 s12 s34^3 s45 s51-4 s23 s34^3 s45 s51-s12^2 s23 s45^2 s51-s12 s34^2 s45^2 s51+2 s23 s34^2 s45^2 s51+2 s34^3 s45^2 s51-s34^2 s45^3 s51+s12^2 s34^2 s51^2+s12 s23 s34^2 s51^2-s12 s34^3 s51^2-s23 s34^3 s51^2+s12 s34^2 s45 s51^2+2 s23 s34^2 s45 s51^2+s34^3 s45 s51^2-2 s34^2 s45^2 s51^2+s12 s34^2 s51^3-s34^2 s45 s51^3))/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2)+(16 s12 s23 (s12+s23-s45) s45 (s12^5 s23^3+s12^4 s23^4-4 s12^4 s23^3 s34-4 s12^3 s23^4 s34+6 s12^3 s23^3 s34^2+6 s12^2 s23^4 s34^2-4 s12^2 s23^3 s34^3-4 s12 s23^4 s34^3+s12 s23^3 s34^4+s23^4 s34^4-s12^4 s23^3 s45+3 s12^4 s23^2 s34 s45+7 s12^3 s23^3 s34 s45-9 s12^3 s23^2 s34^2 s45-15 s12^2 s23^3 s34^2 s45+9 s12^2 s23^2 s34^3 s45+13 s12 s23^3 s34^3 s45-3 s12 s23^2 s34^4 s45-4 s23^3 s34^4 s45-3 s12^3 s23^2 s34 s45^2+3 s12^3 s23 s34^2 s45^2+12 s12^2 s23^2 s34^2 s45^2-6 s12^2 s23 s34^3 s45^2-15 s12 s23^2 s34^3 s45^2+3 s12 s23 s34^4 s45^2+6 s23^2 s34^4 s45^2-3 s12^2 s23 s34^2 s45^3+s12^2 s34^3 s45^3+7 s12 s23 s34^3 s45^3-s12 s34^4 s45^3-4 s23 s34^4 s45^3-s12 s34^3 s45^4+s34^4 s45^4-2 s12^5 s23^2 s51-2 s12^4 s23^3 s51+8 s12^4 s23^2 s34 s51+8 s12^3 s23^3 s34 s51-12 s12^3 s23^2 s34^2 s51-12 s12^2 s23^3 s34^2 s51+8 s12^2 s23^2 s34^3 s51+8 s12 s23^3 s34^3 s51-2 s12 s23^2 s34^4 s51-2 s23^3 s34^4 s51+4 s12^4 s23^2 s45 s51+2 s12^3 s23^3 s45 s51-s12^4 s23 s34 s45 s51-11 s12^3 s23^2 s34 s45 s51-2 s12^2 s23^3 s34 s45 s51+6 s12^3 s23 s34^2 s45 s51+16 s12^2 s23^2 s34^2 s45 s51-2 s12 s23^3 s34^2 s45 s51-9 s12^2 s23 s34^3 s45 s51-15 s12 s23^2 s34^3 s45 s51+2 s23^3 s34^3 s45 s51+4 s12 s23 s34^4 s45 s51+6 s23^2 s34^4 s45 s51-2 s12^3 s23^2 s45^2 s51+2 s12^3 s23 s34 s45^2 s51+3 s12^2 s23^2 s34 s45^2 s51+s12^3 s34^2 s45^2 s51-2 s12^2 s23 s34^2 s45^2 s51+5 s12 s23^2 s34^2 s45^2 s51+s12^2 s34^3 s45^2 s51+6 s12 s23 s34^3 s45^2 s51-6 s23^2 s34^3 s45^2 s51-2 s12 s34^4 s45^2 s51-6 s23 s34^4 s45^2 s51-s12^2 s23 s34 s45^3 s51-2 s12^2 s34^2 s45^3 s51-4 s12 s23 s34^2 s45^3 s51+s12 s34^3 s45^3 s51+6 s23 s34^3 s45^3 s51+2 s34^4 s45^3 s51+s12 s34^2 s45^4 s51-2 s34^3 s45^4 s51+s12^5 s23 s51^2+s12^4 s23^2 s51^2-4 s12^4 s23 s34 s51^2-4 s12^3 s23^2 s34 s51^2+6 s12^3 s23 s34^2 s51^2+6 s12^2 s23^2 s34^2 s51^2-4 s12^2 s23 s34^3 s51^2-4 s12 s23^2 s34^3 s51^2+s12 s23 s34^4 s51^2+s23^2 s34^4 s51^2-3 s12^4 s23 s45 s51^2-2 s12^3 s23^2 s45 s51^2+8 s12^3 s23 s34 s45 s51^2+4 s12^2 s23^2 s34 s45 s51^2+2 s12^3 s34^2 s45 s51^2-2 s12^2 s23 s34^2 s45 s51^2+2 s12 s23^2 s34^2 s45 s51^2-s12^2 s34^3 s45 s51^2-s12 s23 s34^3 s45 s51^2-4 s23^2 s34^3 s45 s51^2-s12 s34^4 s45 s51^2-2 s23 s34^4 s45 s51^2+3 s12^3 s23 s45^2 s51^2+s12^2 s23^2 s45^2 s51^2-4 s12^2 s23 s34 s45^2 s51^2-3 s12^2 s34^2 s45^2 s51^2-2 s12 s23 s34^2 s45^2 s51^2+s23^2 s34^2 s45^2 s51^2+5 s12 s34^3 s45^2 s51^2+8 s23 s34^3 s45^2 s51^2+s34^4 s45^2 s51^2-s12^2 s23 s45^3 s51^2-2 s23 s34^2 s45^3 s51^2-4 s34^3 s45^3 s51^2+s34^2 s45^4 s51^2+s12^3 s34^2 s51^3-s12^2 s34^3 s51^3+2 s12 s23 s34^2 s45 s51^3+3 s12 s34^3 s45 s51^3+2 s23 s34^3 s45 s51^3-3 s12 s34^2 s45^2 s51^3-2 s23 s34^2 s45^2 s51^3-2 s34^3 s45^2 s51^3+2 s34^2 s45^3 s51^3+s12^2 s34^2 s51^4-2 s12 s34^2 s45 s51^4+s34^2 s45^2 s51^4) tr5)/((s12-s34-s45)^4 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3)};
C5g["+++--"] = {-((16 s12 s23 s34 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12 s23^2 s45+s12 s23 s34 s45+s23^2 s34 s45-s23 s34^2 s45-s23 s34 s45^2-2 s12^2 s23 s51+s12 s23^2 s51+3 s12 s23 s34 s51-s23^2 s34 s51-s23 s34^2 s51+2 s12 s23 s45 s51-s23^2 s45 s51-s23 s34 s45 s51+s12^2 s51^2-2 s12 s23 s51^2-s12 s34 s51^2+s23 s34 s51^2-s12 s45 s51^2+2 s23 s45 s51^2+s34 s45 s51^2+s12 s51^3-s45 s51^3))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s23+s34-s51) (s12^3 s23^3-3 s12^2 s23^3 s34+3 s12 s23^3 s34^2-s23^3 s34^3-s12^2 s23^3 s45+2 s12^2 s23^2 s34 s45+2 s12 s23^3 s34 s45-4 s12 s23^2 s34^2 s45-s23^3 s34^2 s45+2 s23^2 s34^3 s45-2 s12 s23^2 s34 s45^2+s12 s23 s34^2 s45^2+2 s23^2 s34^2 s45^2-s23 s34^3 s45^2-s23 s34^2 s45^3-3 s12^3 s23^2 s51+s12^2 s23^3 s51+7 s12^2 s23^2 s34 s51-2 s12 s23^3 s34 s51-5 s12 s23^2 s34^2 s51+s23^3 s34^2 s51+s23^2 s34^3 s51+4 s12^2 s23^2 s45 s51-s12 s23^3 s45 s51-s12^2 s23 s34 s45 s51-3 s12 s23^2 s34 s45 s51+s23^3 s34 s45 s51+2 s12 s23 s34^2 s45 s51-s23^2 s34^2 s45 s51-s23 s34^3 s45 s51-s12 s23^2 s45^2 s51-2 s23^2 s34 s45^2 s51+s23 s34 s45^3 s51+3 s12^3 s23 s51^2-3 s12^2 s23^2 s51^2-5 s12^2 s23 s34 s51^2+4 s12 s23^2 s34 s51^2+2 s12 s23 s34^2 s51^2-s23^2 s34^2 s51^2-5 s12^2 s23 s45 s51^2+4 s12 s23^2 s45 s51^2-s12^2 s34 s45 s51^2+4 s12 s23 s34 s45 s51^2-s23^2 s34 s45 s51^2+s12 s34^2 s45 s51^2+s23 s34^2 s45 s51^2+2 s12 s23 s45^2 s51^2-s23^2 s45^2 s51^2+s12 s34 s45^2 s51^2-s23 s34 s45^2 s51^2-s34^2 s45^2 s51^2-s12^3 s51^3+3 s12^2 s23 s51^3+s12^2 s34 s51^3-2 s12 s23 s34 s51^3+2 s12^2 s45 s51^3-5 s12 s23 s45 s51^3-3 s12 s34 s45 s51^3-s12 s45^2 s51^3+2 s23 s45^2 s51^3+2 s34 s45^2 s51^3-s12^2 s51^4+2 s12 s45 s51^4-s45^2 s51^4) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s23+s34-s51) (s23-s45-s51) s51 (s12 s23-s23 s34-s23 s45-s12 s51+s45 s51))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s23+s34-s51) (s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12 s23^2 s45+s12 s23 s34 s45+s23^2 s34 s45-s23 s34^2 s45-s23 s34 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+3 s12 s23 s45 s51+s12 s34 s45 s51-s23 s45^2 s51-s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s23+s34-s51) (s12-s34+s51) (s12 s23^2-s23^2 s34+s23 s34 s45-2 s12 s23 s51+s23 s34 s51+s12 s51^2))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s23+s34-s51) (s12-s34+s51) (s12^2 s23^3-2 s12 s23^3 s34+s23^3 s34^2+2 s12 s23^2 s34 s45-2 s23^2 s34^2 s45+s23 s34^2 s45^2-3 s12^2 s23^2 s51+4 s12 s23^2 s34 s51-s23^2 s34^2 s51+s12 s23^2 s45 s51-s12 s23 s34 s45 s51+s23^2 s34 s45 s51+s23 s34^2 s45 s51-s23 s34 s45^2 s51+3 s12^2 s23 s51^2-2 s12 s23 s34 s51^2-2 s12 s23 s45 s51^2-s12 s34 s45 s51^2-s23 s34 s45 s51^2-s12^2 s51^3+s12 s45 s51^3) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s23+s34-s51) (s23-s45-s51) s51 (s12 s23-s23 s34-s12 s51))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s23+s34-s51) (s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+s12 s23 s34 s45-s23 s34^2 s45-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12 s23 s45 s51+s12 s34 s45 s51+s23 s34 s45 s51+s12^2 s51^2-s12 s45 s51^2) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s23+s34-s51) (s23-s45-s51) (s12^2 s23-2 s12 s23 s34+s23 s34^2-s12 s23 s45+s12 s34 s45+s23 s34 s45-s34^2 s45-s34 s45^2-s12^2 s51+s12 s23 s51+s12 s34 s51-s23 s34 s51+s12 s45 s51-s23 s45 s51-s12 s51^2+s45 s51^2))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s23+s34-s51) (s23-s45-s51) (s12^3 s23^2-3 s12^2 s23^2 s34+3 s12 s23^2 s34^2-s23^2 s34^3-s12^2 s23^2 s45+2 s12^2 s23 s34 s45+2 s12 s23^2 s34 s45-4 s12 s23 s34^2 s45-s23^2 s34^2 s45+2 s23 s34^3 s45-2 s12 s23 s34 s45^2+s12 s34^2 s45^2+2 s23 s34^2 s45^2-s34^3 s45^2-s34^2 s45^3-2 s12^3 s23 s51+s12^2 s23^2 s51+4 s12^2 s23 s34 s51-2 s12 s23^2 s34 s51-2 s12 s23 s34^2 s51+s23^2 s34^2 s51+3 s12^2 s23 s45 s51-s12 s23^2 s45 s51-s12 s23 s34 s45 s51+s23^2 s34 s45 s51-2 s23 s34^2 s45 s51-s12 s23 s45^2 s51-s12 s34 s45^2 s51-2 s23 s34 s45^2 s51+s34^2 s45^2 s51+s34 s45^3 s51+s12^3 s51^2-2 s12^2 s23 s51^2-s12^2 s34 s51^2+2 s12 s23 s34 s51^2-2 s12^2 s45 s51^2+3 s12 s23 s45 s51^2+2 s12 s34 s45 s51^2+s12 s45^2 s51^2-s23 s45^2 s51^2-s34 s45^2 s51^2+s12^2 s51^3-2 s12 s45 s51^3+s45^2 s51^3) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s23+s34-s51) (s23-s45-s51) s51 (s12 s23-s23 s34-s12 s45-s23 s45+s34 s45+s45^2-s12 s51+s45 s51))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s23+s34-s51) (s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12^2 s23 s45-s12 s23^2 s45+3 s12 s23 s34 s45+s23^2 s34 s45-2 s23 s34^2 s45+s12 s23 s45^2-s12 s34 s45^2-2 s23 s34 s45^2+s34^2 s45^2+s34 s45^3-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12^2 s45 s51+3 s12 s23 s45 s51-2 s12 s45^2 s51-s23 s45^2 s51+s45^3 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s23+s34-s51) (s23-s45-s51) (s12-s34+s51) (s12 s23-s23 s34+s34 s45-s12 s51))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s23+s34-s51) (s23-s45-s51) (s12-s34+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12 s23 s45 s51+s23 s34 s45 s51-s34 s45^2 s51+s12^2 s51^2-s12 s45 s51^2) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s23+s34-s51) (s23-s45-s51) s51 (s12 s23-s23 s34-s12 s45+s34 s45-s12 s51))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s23+s34-s51) (s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12^2 s23 s45+3 s12 s23 s34 s45-2 s23 s34^2 s45-s12 s34 s45^2+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12^2 s45 s51+s12 s23 s45 s51+s23 s34 s45 s51-s12 s45^2 s51-s34 s45^2 s51+s12^2 s51^2-s12 s45 s51^2) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12 s23^2 s45+s12 s23 s34 s45+s23^2 s34 s45-s23 s34^2 s45-s23 s34 s45^2-2 s12^2 s23 s51+s12 s23^2 s51+3 s12 s23 s34 s51-s23^2 s34 s51-s23 s34^2 s51+s12 s23 s45 s51-s23^2 s45 s51+s23 s45^2 s51+s12^2 s51^2-2 s12 s23 s51^2-s12 s34 s51^2+s23 s34 s51^2+s23 s45 s51^2+s12 s51^3))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s12+s23-s45) (s12^3 s23^3-3 s12^2 s23^3 s34+3 s12 s23^3 s34^2-s23^3 s34^3-s12^2 s23^3 s45+2 s12^2 s23^2 s34 s45+2 s12 s23^3 s34 s45-4 s12 s23^2 s34^2 s45-s23^3 s34^2 s45+2 s23^2 s34^3 s45-2 s12 s23^2 s34 s45^2+s12 s23 s34^2 s45^2+2 s23^2 s34^2 s45^2-s23 s34^3 s45^2-s23 s34^2 s45^3-3 s12^3 s23^2 s51+s12^2 s23^3 s51+7 s12^2 s23^2 s34 s51-2 s12 s23^3 s34 s51-5 s12 s23^2 s34^2 s51+s23^3 s34^2 s51+s23^2 s34^3 s51+3 s12^2 s23^2 s45 s51-s12 s23^3 s45 s51-s12^2 s23 s34 s45 s51-s12 s23^2 s34 s45 s51+s23^3 s34 s45 s51+2 s12 s23 s34^2 s45 s51-2 s23^2 s34^2 s45 s51-s23 s34^3 s45 s51-s12 s23 s34 s45^2 s51-3 s23^2 s34 s45^2 s51+s23 s34^2 s45^2 s51+2 s23 s34 s45^3 s51+3 s12^3 s23 s51^2-3 s12^2 s23^2 s51^2-5 s12^2 s23 s34 s51^2+4 s12 s23^2 s34 s51^2+2 s12 s23 s34^2 s51^2-s23^2 s34^2 s51^2-3 s12^2 s23 s45 s51^2+3 s12 s23^2 s45 s51^2-s12^2 s34 s45 s51^2+s12 s23 s34 s45 s51^2+s12 s34^2 s45 s51^2+2 s23 s34^2 s45 s51^2+s23^2 s45^2 s51^2+s23 s34 s45^2 s51^2-s23 s45^3 s51^2-s12^3 s51^3+3 s12^2 s23 s51^3+s12^2 s34 s51^3-2 s12 s23 s34 s51^3+s12^2 s45 s51^3-3 s12 s23 s45 s51^3-2 s12 s34 s45 s51^3-s23 s34 s45 s51^3-s23 s45^2 s51^3-s12^2 s51^4+s12 s45 s51^4) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) (s23-s45-s51) s51 (s12 s23-s23 s34-s23 s45-s12 s51))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s12+s23-s45) (s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12 s23^2 s45+s12 s23 s34 s45+s23^2 s34 s45-s23 s34^2 s45-s23 s34 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+s12 s34 s45 s51+s23 s34 s45 s51+s23 s45^2 s51+s12^2 s51^2-s12 s45 s51^2) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12-s34+s51) (s12^2 s23^2+s12 s23^3-s12 s23^2 s34-s23^3 s34-s12 s23^2 s45+s12 s23 s34 s45+2 s23^2 s34 s45-s23 s34 s45^2-2 s12^2 s23 s51-2 s12 s23^2 s51+s12 s23 s34 s51+s23^2 s34 s51+s12 s23 s45 s51-s23^2 s45 s51-s23 s34 s45 s51+s23 s45^2 s51+s12^2 s51^2+s12 s23 s51^2+s23 s45 s51^2))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s12-s34+s51) (s12^3 s23^3+s12^2 s23^4-2 s12^2 s23^3 s34-2 s12 s23^4 s34+s12 s23^3 s34^2+s23^4 s34^2-s12^2 s23^3 s45+2 s12^2 s23^2 s34 s45+4 s12 s23^3 s34 s45-2 s12 s23^2 s34^2 s45-3 s23^3 s34^2 s45-2 s12 s23^2 s34 s45^2+s12 s23 s34^2 s45^2+3 s23^2 s34^2 s45^2-s23 s34^2 s45^3-3 s12^3 s23^2 s51-3 s12^2 s23^3 s51+4 s12^2 s23^2 s34 s51+4 s12 s23^3 s34 s51-s12 s23^2 s34^2 s51-s23^3 s34^2 s51+3 s12^2 s23^2 s45 s51-s12^2 s23 s34 s45 s51-3 s12 s23^2 s34 s45 s51+2 s23^3 s34 s45 s51+s12 s23 s34^2 s45 s51+2 s23^2 s34^2 s45 s51-s12 s23 s34 s45^2 s51-4 s23^2 s34 s45^2 s51-s23 s34^2 s45^2 s51+2 s23 s34 s45^3 s51+3 s12^3 s23 s51^2+3 s12^2 s23^2 s51^2-2 s12^2 s23 s34 s51^2-2 s12 s23^2 s34 s51^2-3 s12^2 s23 s45 s51^2-s12^2 s34 s45 s51^2-s12 s23 s34 s45 s51^2-2 s23^2 s34 s45 s51^2+s23^2 s45^2 s51^2+2 s23 s34 s45^2 s51^2-s23 s45^3 s51^2-s12^3 s51^3-s12^2 s23 s51^3+s12^2 s45 s51^3-s23 s45^2 s51^3) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s23-s45-s51) s51 (s12^2 s23+s12 s23^2-s12 s23 s34-s23^2 s34-s12 s23 s45+s23 s34 s45-s12^2 s51-s12 s23 s51-s23 s45 s51))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s23-s45-s51) s51 (s12^3 s23^2+s12^2 s23^3-2 s12^2 s23^2 s34-2 s12 s23^3 s34+s12 s23^2 s34^2+s23^3 s34^2-s12^2 s23^2 s45+s12^2 s23 s34 s45+3 s12 s23^2 s34 s45-s12 s23 s34^2 s45-2 s23^2 s34^2 s45-s12 s23 s34 s45^2+s23 s34^2 s45^2-2 s12^3 s23 s51-2 s12^2 s23^2 s51+2 s12^2 s23 s34 s51+2 s12 s23^2 s34 s51+2 s12^2 s23 s45 s51+s12^2 s34 s45 s51+s12 s23 s34 s45 s51+2 s23^2 s34 s45 s51+s12 s23 s45^2 s51-2 s23 s34 s45^2 s51+s12^3 s51^2+s12^2 s23 s51^2-s12^2 s45 s51^2+s23 s45^2 s51^2) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) (s23-s45-s51) (s12^2 s23-2 s12 s23 s34+s23 s34^2-s12 s23 s45+s12 s34 s45+s23 s34 s45-s34^2 s45-s34 s45^2-s12^2 s51+s12 s23 s51+s12 s34 s51-s23 s34 s51-s23 s45 s51+s34 s45 s51+s45^2 s51-s12 s51^2))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s12+s23-s45) (s23-s45-s51) (s12^3 s23^2-3 s12^2 s23^2 s34+3 s12 s23^2 s34^2-s23^2 s34^3-s12^2 s23^2 s45+2 s12^2 s23 s34 s45+2 s12 s23^2 s34 s45-4 s12 s23 s34^2 s45-s23^2 s34^2 s45+2 s23 s34^3 s45-2 s12 s23 s34 s45^2+s12 s34^2 s45^2+2 s23 s34^2 s45^2-s34^3 s45^2-s34^2 s45^3-2 s12^3 s23 s51+s12^2 s23^2 s51+4 s12^2 s23 s34 s51-2 s12 s23^2 s34 s51-2 s12 s23 s34^2 s51+s23^2 s34^2 s51+2 s12^2 s23 s45 s51-s12 s23^2 s45 s51+s12 s23 s34 s45 s51+s23^2 s34 s45 s51-3 s23 s34^2 s45 s51-2 s12 s34 s45^2 s51-3 s23 s34 s45^2 s51+2 s34^2 s45^2 s51+2 s34 s45^3 s51+s12^3 s51^2-2 s12^2 s23 s51^2-s12^2 s34 s51^2+2 s12 s23 s34 s51^2-s12^2 s45 s51^2+2 s12 s23 s45 s51^2+s12 s34 s45 s51^2+s23 s34 s45 s51^2+s12 s45^2 s51^2+s23 s45^2 s51^2-s34 s45^2 s51^2-s45^3 s51^2+s12^2 s51^3-s12 s45 s51^3) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) (s23-s45-s51) s51 (s12 s23-s23 s34-s12 s45-s23 s45+s34 s45+s45^2-s12 s51))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s12+s23-s45) (s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12^2 s23 s45-s12 s23^2 s45+3 s12 s23 s34 s45+s23^2 s34 s45-2 s23 s34^2 s45+s12 s23 s45^2-s12 s34 s45^2-2 s23 s34 s45^2+s34^2 s45^2+s34 s45^3-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12^2 s45 s51+2 s12 s23 s45 s51+s23 s34 s45 s51+s23 s45^2 s51-s34 s45^2 s51-s45^3 s51+s12^2 s51^2-s12 s45 s51^2) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) (s23-s45-s51) (s12-s34+s51) (s12 s23-s23 s34+s34 s45-s12 s51-s45 s51))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s12+s23-s45) (s23-s45-s51) (s12-s34+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2+s45^2 s51^2) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) (s23-s45-s51) s51 (s12 s23-s23 s34-s12 s45+s34 s45-s12 s51-s45 s51))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s12+s23-s45) (s23-s45-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12^2 s23 s45+3 s12 s23 s34 s45-2 s23 s34^2 s45-s12 s34 s45^2+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12^2 s45 s51+2 s23 s34 s45 s51+s12 s45^2 s51-2 s34 s45^2 s51+s12^2 s51^2+s45^2 s51^2) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23^2 s34 (s23+s34-s51) (s12^2 s23-2 s12 s23 s34+s23 s34^2-s12 s23 s45+s12 s34 s45+s23 s34 s45-s34^2 s45-s34 s45^2-s12^2 s51+s12 s23 s51+s12 s34 s51-s23 s34 s51+s12 s45 s51-s23 s45 s51-s12 s51^2+s45 s51^2))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23^2 s34 (s23+s34-s51) (s12^3 s23^2-3 s12^2 s23^2 s34+3 s12 s23^2 s34^2-s23^2 s34^3-s12^2 s23^2 s45+2 s12^2 s23 s34 s45+2 s12 s23^2 s34 s45-4 s12 s23 s34^2 s45-s23^2 s34^2 s45+2 s23 s34^3 s45-2 s12 s23 s34 s45^2+s12 s34^2 s45^2+2 s23 s34^2 s45^2-s34^3 s45^2-s34^2 s45^3-2 s12^3 s23 s51+s12^2 s23^2 s51+4 s12^2 s23 s34 s51-2 s12 s23^2 s34 s51-2 s12 s23 s34^2 s51+s23^2 s34^2 s51+3 s12^2 s23 s45 s51-s12 s23^2 s45 s51-s12 s23 s34 s45 s51+s23^2 s34 s45 s51-2 s23 s34^2 s45 s51-s12 s23 s45^2 s51-s12 s34 s45^2 s51-2 s23 s34 s45^2 s51+s34^2 s45^2 s51+s34 s45^3 s51+s12^3 s51^2-2 s12^2 s23 s51^2-s12^2 s34 s51^2+2 s12 s23 s34 s51^2-2 s12^2 s45 s51^2+3 s12 s23 s45 s51^2+2 s12 s34 s45 s51^2+s12 s45^2 s51^2-s23 s45^2 s51^2-s34 s45^2 s51^2+s12^2 s51^3-2 s12 s45 s51^3+s45^2 s51^3) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23^2 s34 (s23+s34-s51) s51 (s12 s23-s23 s34-s12 s45-s23 s45+s34 s45+s45^2-s12 s51+s45 s51))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23^2 s34 (s23+s34-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12^2 s23 s45-s12 s23^2 s45+3 s12 s23 s34 s45+s23^2 s34 s45-2 s23 s34^2 s45+s12 s23 s45^2-s12 s34 s45^2-2 s23 s34 s45^2+s34^2 s45^2+s34 s45^3-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12^2 s45 s51+3 s12 s23 s45 s51-2 s12 s45^2 s51-s23 s45^2 s51+s45^3 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23^2 s34 (s23+s34-s51) (s12-s34+s51) (s12 s23-s23 s34+s34 s45-s12 s51))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23^2 s34 (s23+s34-s51) (s12-s34+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12 s23 s45 s51+s23 s34 s45 s51-s34 s45^2 s51+s12^2 s51^2-s12 s45 s51^2) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23^2 s34 (s23+s34-s51) s51 (s12 s23-s23 s34-s12 s45+s34 s45-s12 s51))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23^2 s34 (s23+s34-s51) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12^2 s23 s45+3 s12 s23 s34 s45-2 s23 s34^2 s45-s12 s34 s45^2+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12^2 s45 s51+s12 s23 s45 s51+s23 s34 s45 s51-s12 s45^2 s51-s34 s45^2 s51+s12^2 s51^2-s12 s45 s51^2) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s23+s34-s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12^2 s23 s45-s12 s23^2 s45+3 s12 s23 s34 s45+s23^2 s34 s45-2 s23 s34^2 s45+s12 s23 s45^2-s12 s34 s45^2-2 s23 s34 s45^2+s34^2 s45^2+s34 s45^3-s12^2 s23 s51+s12 s23^2 s51+s12 s23 s34 s51-s23^2 s34 s51-s23^2 s45 s51+s23 s34 s45 s51+s23 s45^2 s51-s12 s23 s51^2+s23 s45 s51^2))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s23+s34-s51) (s12^3 s23^3-3 s12^2 s23^3 s34+3 s12 s23^3 s34^2-s23^3 s34^3-s12^3 s23^2 s45-s12^2 s23^3 s45+5 s12^2 s23^2 s34 s45+2 s12 s23^3 s34 s45-7 s12 s23^2 s34^2 s45-s23^3 s34^2 s45+3 s23^2 s34^3 s45+s12^2 s23^2 s45^2-2 s12^2 s23 s34 s45^2-4 s12 s23^2 s34 s45^2+5 s12 s23 s34^2 s45^2+3 s23^2 s34^2 s45^2-3 s23 s34^3 s45^2+2 s12 s23 s34 s45^3-s12 s34^2 s45^3-3 s23 s34^2 s45^3+s34^3 s45^3+s34^2 s45^4-2 s12^3 s23^2 s51+s12^2 s23^3 s51+4 s12^2 s23^2 s34 s51-2 s12 s23^3 s34 s51-2 s12 s23^2 s34^2 s51+s23^3 s34^2 s51+s12^3 s23 s45 s51+2 s12^2 s23^2 s45 s51-s12 s23^3 s45 s51-2 s12^2 s23 s34 s45 s51+s12 s23^2 s34 s45 s51+s23^3 s34 s45 s51+s12 s23 s34^2 s45 s51-3 s23^2 s34^2 s45 s51-2 s12^2 s23 s45^2 s51-s12^2 s34 s45^2 s51-s12 s23 s34 s45^2 s51-3 s23^2 s34 s45^2 s51+s12 s34^2 s45^2 s51+3 s23 s34^2 s45^2 s51+s12 s23 s45^3 s51+2 s12 s34 s45^3 s51+3 s23 s34 s45^3 s51-s34^2 s45^3 s51-s34 s45^4 s51+s12^3 s23 s51^2-2 s12^2 s23^2 s51^2-s12^2 s23 s34 s51^2+2 s12 s23^2 s34 s51^2-s12^2 s23 s45 s51^2+3 s12 s23^2 s45 s51^2+s12 s23 s34 s45 s51^2-s12 s23 s45^2 s51^2-s23^2 s45^2 s51^2+s23 s45^3 s51^2+s12^2 s23 s51^3-2 s12 s23 s45 s51^3+s23 s45^2 s51^3) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 s51 (s12 s23^3+s12 s23^2 s34-s23^3 s34-s23^2 s34^2-2 s12 s23^2 s45-s23^3 s45-2 s12 s23 s34 s45+s23^2 s34 s45+2 s23 s34^2 s45+s12 s23 s45^2+2 s23^2 s45^2+s12 s34 s45^2+s23 s34 s45^2-s34^2 s45^2-s23 s45^3-s34 s45^3-2 s12 s23^2 s51-s12 s23 s34 s51+s23^2 s34 s51+2 s12 s23 s45 s51+2 s23^2 s45 s51-s23 s34 s45 s51-2 s23 s45^2 s51+s12 s23 s51^2-s23 s45 s51^2))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 s51 (s12^2 s23^4+s12^2 s23^3 s34-2 s12 s23^4 s34-2 s12 s23^3 s34^2+s23^4 s34^2+s23^3 s34^3-2 s12^2 s23^3 s45-s12 s23^4 s45-2 s12^2 s23^2 s34 s45+4 s12 s23^3 s34 s45+s23^4 s34 s45+5 s12 s23^2 s34^2 s45-2 s23^3 s34^2 s45-3 s23^2 s34^3 s45+s12^2 s23^2 s45^2+2 s12 s23^3 s45^2+s12^2 s23 s34 s45^2-2 s12 s23^2 s34 s45^2-3 s23^3 s34 s45^2-4 s12 s23 s34^2 s45^2+3 s23 s34^3 s45^2-s12 s23^2 s45^3+3 s23^2 s34 s45^3+s12 s34^2 s45^3+2 s23 s34^2 s45^3-s34^3 s45^3-s23 s34 s45^4-s34^2 s45^4-3 s12^2 s23^3 s51-2 s12^2 s23^2 s34 s51+4 s12 s23^3 s34 s51+2 s12 s23^2 s34^2 s51-s23^3 s34^2 s51+4 s12^2 s23^2 s45 s51+4 s12 s23^3 s45 s51+2 s12^2 s23 s34 s45 s51-3 s12 s23^2 s34 s45 s51-s23^3 s34 s45 s51-s12 s23 s34^2 s45 s51+3 s23^2 s34^2 s45 s51-s12^2 s23 s45^2 s51-6 s12 s23^2 s45^2 s51-s23^3 s45^2 s51+s12^2 s34 s45^2 s51+s12 s23 s34 s45^2 s51+3 s23^2 s34 s45^2 s51-s12 s34^2 s45^2 s51-3 s23 s34^2 s45^2 s51+2 s12 s23 s45^3 s51+2 s23^2 s45^3 s51-2 s12 s34 s45^3 s51-3 s23 s34 s45^3 s51+s34^2 s45^3 s51-s23 s45^4 s51+s34 s45^4 s51+3 s12^2 s23^2 s51^2+s12^2 s23 s34 s51^2-2 s12 s23^2 s34 s51^2-2 s12^2 s23 s45 s51^2-5 s12 s23^2 s45 s51^2-s12 s23 s34 s45 s51^2+4 s12 s23 s45^2 s51^2+2 s23^2 s45^2 s51^2-2 s23 s45^3 s51^2-s12^2 s23 s51^3+2 s12 s23 s45 s51^3-s23 s45^2 s51^3) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s23+s34-s51) (s12-s34+s51) (s12 s23^2-s23^2 s34-s12 s23 s45+2 s23 s34 s45-s34 s45^2-s12 s23 s51))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s23+s34-s51) (s12-s34+s51) (s12^2 s23^3-2 s12 s23^3 s34+s23^3 s34^2-s12^2 s23^2 s45+4 s12 s23^2 s34 s45-3 s23^2 s34^2 s45-2 s12 s23 s34 s45^2+3 s23 s34^2 s45^2-s34^2 s45^3-2 s12^2 s23^2 s51+2 s12 s23^2 s34 s51+s12^2 s23 s45 s51+s12 s23^2 s45 s51-s12 s23 s34 s45 s51+s23^2 s34 s45 s51-s12 s23 s45^2 s51-s12 s34 s45^2 s51-2 s23 s34 s45^2 s51+s34 s45^3 s51+s12^2 s23 s51^2-s12 s23 s45 s51^2) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 s51 (s12 s23^3+s12 s23^2 s34-s23^3 s34-s23^2 s34^2-2 s12 s23^2 s45-2 s12 s23 s34 s45+2 s23^2 s34 s45+2 s23 s34^2 s45+s12 s23 s45^2+s12 s34 s45^2-s23 s34 s45^2-s34^2 s45^2-2 s12 s23^2 s51-s12 s23 s34 s51+s23^2 s34 s51+2 s12 s23 s45 s51-2 s23 s34 s45 s51+s34 s45^2 s51+s12 s23 s51^2))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 s51 (s12^2 s23^4+s12^2 s23^3 s34-2 s12 s23^4 s34-2 s12 s23^3 s34^2+s23^4 s34^2+s23^3 s34^3-2 s12^2 s23^3 s45-2 s12^2 s23^2 s34 s45+5 s12 s23^3 s34 s45+5 s12 s23^2 s34^2 s45-3 s23^3 s34^2 s45-3 s23^2 s34^3 s45+s12^2 s23^2 s45^2+s12^2 s23 s34 s45^2-4 s12 s23^2 s34 s45^2-4 s12 s23 s34^2 s45^2+3 s23^2 s34^2 s45^2+3 s23 s34^3 s45^2+s12 s23 s34 s45^3+s12 s34^2 s45^3-s23 s34^2 s45^3-s34^3 s45^3-3 s12^2 s23^3 s51-2 s12^2 s23^2 s34 s51+4 s12 s23^3 s34 s51+2 s12 s23^2 s34^2 s51-s23^3 s34^2 s51+4 s12^2 s23^2 s45 s51+s12 s23^3 s45 s51+2 s12^2 s23 s34 s45 s51-5 s12 s23^2 s34 s45 s51+s23^3 s34 s45 s51-s12 s23 s34^2 s45 s51+4 s23^2 s34^2 s45 s51-s12^2 s23 s45^2 s51-2 s12 s23^2 s45^2 s51+s12^2 s34 s45^2 s51+2 s12 s23 s34 s45^2 s51-2 s23^2 s34 s45^2 s51-s12 s34^2 s45^2 s51-5 s23 s34^2 s45^2 s51+s12 s23 s45^3 s51-s12 s34 s45^3 s51+s23 s34 s45^3 s51+2 s34^2 s45^3 s51+3 s12^2 s23^2 s51^2+s12^2 s23 s34 s51^2-2 s12 s23^2 s34 s51^2-2 s12^2 s23 s45 s51^2-2 s12 s23^2 s45 s51^2-s23^2 s34 s45 s51^2+2 s12 s23 s45^2 s51^2+s12 s34 s45^2 s51^2+2 s23 s34 s45^2 s51^2-s34 s45^3 s51^2-s12^2 s23 s51^3+s12 s23 s45 s51^3) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23^2 s34 (s12+s23-s45) (s12^2 s23-2 s12 s23 s34+s23 s34^2-s12 s23 s45+s12 s34 s45+s23 s34 s45-s34^2 s45-s34 s45^2-s12^2 s51+s12 s23 s51+s12 s34 s51-s23 s34 s51-s23 s45 s51+s34 s45 s51+s45^2 s51-s12 s51^2))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23^2 s34 (s12+s23-s45) (s12^3 s23^2-3 s12^2 s23^2 s34+3 s12 s23^2 s34^2-s23^2 s34^3-s12^2 s23^2 s45+2 s12^2 s23 s34 s45+2 s12 s23^2 s34 s45-4 s12 s23 s34^2 s45-s23^2 s34^2 s45+2 s23 s34^3 s45-2 s12 s23 s34 s45^2+s12 s34^2 s45^2+2 s23 s34^2 s45^2-s34^3 s45^2-s34^2 s45^3-2 s12^3 s23 s51+s12^2 s23^2 s51+4 s12^2 s23 s34 s51-2 s12 s23^2 s34 s51-2 s12 s23 s34^2 s51+s23^2 s34^2 s51+2 s12^2 s23 s45 s51-s12 s23^2 s45 s51+s12 s23 s34 s45 s51+s23^2 s34 s45 s51-3 s23 s34^2 s45 s51-2 s12 s34 s45^2 s51-3 s23 s34 s45^2 s51+2 s34^2 s45^2 s51+2 s34 s45^3 s51+s12^3 s51^2-2 s12^2 s23 s51^2-s12^2 s34 s51^2+2 s12 s23 s34 s51^2-s12^2 s45 s51^2+2 s12 s23 s45 s51^2+s12 s34 s45 s51^2+s23 s34 s45 s51^2+s12 s45^2 s51^2+s23 s45^2 s51^2-s34 s45^2 s51^2-s45^3 s51^2+s12^2 s51^3-s12 s45 s51^3) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23^2 s34 (s12+s23-s45) s51 (s12 s23-s23 s34-s12 s45-s23 s45+s34 s45+s45^2-s12 s51))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23^2 s34 (s12+s23-s45) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12^2 s23 s45-s12 s23^2 s45+3 s12 s23 s34 s45+s23^2 s34 s45-2 s23 s34^2 s45+s12 s23 s45^2-s12 s34 s45^2-2 s23 s34 s45^2+s34^2 s45^2+s34 s45^3-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12^2 s45 s51+2 s12 s23 s45 s51+s23 s34 s45 s51+s23 s45^2 s51-s34 s45^2 s51-s45^3 s51+s12^2 s51^2-s12 s45 s51^2) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23^2 s34 (s12+s23-s45) (s12-s34+s51) (s12 s23-s23 s34+s34 s45-s12 s51-s45 s51))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23^2 s34 (s12+s23-s45) (s12-s34+s51) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2+s45^2 s51^2) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23^2 s34 (s12+s23-s45) s51 (s12 s23-s23 s34-s12 s45+s34 s45-s12 s51-s45 s51))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23^2 s34 (s12+s23-s45) s51 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12^2 s23 s45+3 s12 s23 s34 s45-2 s23 s34^2 s45-s12 s34 s45^2+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+s12^2 s45 s51+2 s23 s34 s45 s51+s12 s45^2 s51-2 s34 s45^2 s51+s12^2 s51^2+s45^2 s51^2) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2-s12^2 s23 s45-s12 s23^2 s45+3 s12 s23 s34 s45+s23^2 s34 s45-2 s23 s34^2 s45+s12 s23 s45^2-s12 s34 s45^2-2 s23 s34 s45^2+s34^2 s45^2+s34 s45^3-s12^2 s23 s51+s12 s23^2 s51+s12 s23 s34 s51-s23^2 s34 s51-s12 s23 s45 s51-s23^2 s45 s51+2 s23 s34 s45 s51+s12 s45^2 s51+2 s23 s45^2 s51-s34 s45^2 s51-s45^3 s51-s12 s23 s51^2))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s12+s23-s45) (s12^3 s23^3-3 s12^2 s23^3 s34+3 s12 s23^3 s34^2-s23^3 s34^3-s12^3 s23^2 s45-s12^2 s23^3 s45+5 s12^2 s23^2 s34 s45+2 s12 s23^3 s34 s45-7 s12 s23^2 s34^2 s45-s23^3 s34^2 s45+3 s23^2 s34^3 s45+s12^2 s23^2 s45^2-2 s12^2 s23 s34 s45^2-4 s12 s23^2 s34 s45^2+5 s12 s23 s34^2 s45^2+3 s23^2 s34^2 s45^2-3 s23 s34^3 s45^2+2 s12 s23 s34 s45^3-s12 s34^2 s45^3-3 s23 s34^2 s45^3+s34^3 s45^3+s34^2 s45^4-2 s12^3 s23^2 s51+s12^2 s23^3 s51+4 s12^2 s23^2 s34 s51-2 s12 s23^3 s34 s51-2 s12 s23^2 s34^2 s51+s23^3 s34^2 s51+s12^3 s23 s45 s51+s12^2 s23^2 s45 s51-s12 s23^3 s45 s51-2 s12^2 s23 s34 s45 s51+3 s12 s23^2 s34 s45 s51+s23^3 s34 s45 s51+s12 s23 s34^2 s45 s51-4 s23^2 s34^2 s45 s51-s12^2 s23 s45^2 s51+s12 s23^2 s45^2 s51-s12^2 s34 s45^2 s51-4 s12 s23 s34 s45^2 s51-4 s23^2 s34 s45^2 s51+s12 s34^2 s45^2 s51+5 s23 s34^2 s45^2 s51+3 s12 s34 s45^3 s51+5 s23 s34 s45^3 s51-2 s34^2 s45^3 s51-2 s34 s45^4 s51+s12^3 s23 s51^2-2 s12^2 s23^2 s51^2-s12^2 s23 s34 s51^2+2 s12 s23^2 s34 s51^2+2 s12 s23^2 s45 s51^2+s23^2 s34 s45 s51^2+s12^2 s45^2 s51^2+s12 s23 s45^2 s51^2+s23^2 s45^2 s51^2-s12 s34 s45^2 s51^2-2 s23 s34 s45^2 s51^2-2 s12 s45^3 s51^2-2 s23 s45^3 s51^2+s34 s45^3 s51^2+s45^4 s51^2+s12^2 s23 s51^3-s12 s23 s45 s51^3) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) s51 (s12 s23^2-s23^2 s34-2 s12 s23 s45-s23^2 s45+2 s23 s34 s45+s12 s45^2+2 s23 s45^2-s34 s45^2-s45^3-s12 s23 s51))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s12+s23-s45) s51 (s12^2 s23^3-2 s12 s23^3 s34+s23^3 s34^2-2 s12^2 s23^2 s45-s12 s23^3 s45+5 s12 s23^2 s34 s45+s23^3 s34 s45-3 s23^2 s34^2 s45+s12^2 s23 s45^2+2 s12 s23^2 s45^2-4 s12 s23 s34 s45^2-3 s23^2 s34 s45^2+3 s23 s34^2 s45^2-s12 s23 s45^3+s12 s34 s45^3+3 s23 s34 s45^3-s34^2 s45^3-s34 s45^4-2 s12^2 s23^2 s51+2 s12 s23^2 s34 s51+2 s12^2 s23 s45 s51+2 s12 s23^2 s45 s51-s12 s23 s34 s45 s51+s23^2 s34 s45 s51+s12^2 s45^2 s51+s23^2 s45^2 s51-s12 s34 s45^2 s51-2 s23 s34 s45^2 s51-2 s12 s45^3 s51-2 s23 s45^3 s51+s34 s45^3 s51+s45^4 s51+s12^2 s23 s51^2-s12 s23 s45 s51^2) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) (s12-s34+s51) (s12 s23^2-s23^2 s34-s12 s23 s45+2 s23 s34 s45-s34 s45^2-s12 s23 s51-s23 s45 s51+s45^2 s51))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s12+s23-s45) (s12-s34+s51) (s12^2 s23^3-2 s12 s23^3 s34+s23^3 s34^2-s12^2 s23^2 s45+4 s12 s23^2 s34 s45-3 s23^2 s34^2 s45-2 s12 s23 s34 s45^2+3 s23 s34^2 s45^2-s34^2 s45^3-2 s12^2 s23^2 s51+2 s12 s23^2 s34 s51+s12^2 s23 s45 s51-s12 s23 s34 s45 s51+2 s23^2 s34 s45 s51-s12 s34 s45^2 s51-4 s23 s34 s45^2 s51+2 s34 s45^3 s51+s12^2 s23 s51^2+s12 s45^2 s51^2+s23 s45^2 s51^2-s45^3 s51^2) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3),-((16 s12 s23 s34 (s12+s23-s45) s51 (s12 s23^2-s23^2 s34-2 s12 s23 s45+2 s23 s34 s45+s12 s45^2-s34 s45^2-s12 s23 s51-s23 s45 s51+s45^2 s51))/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^2))-(16 s12 s23 s34 (s12+s23-s45) s51 (s12^2 s23^3-2 s12 s23^3 s34+s23^3 s34^2-2 s12^2 s23^2 s45+5 s12 s23^2 s34 s45-3 s23^2 s34^2 s45+s12^2 s23 s45^2-4 s12 s23 s34 s45^2+3 s23 s34^2 s45^2+s12 s34 s45^3-s34^2 s45^3-2 s12^2 s23^2 s51+2 s12 s23^2 s34 s51+2 s12^2 s23 s45 s51-s12 s23 s34 s45 s51+2 s23^2 s34 s45 s51+s12^2 s45^2 s51+s12 s23 s45^2 s51-s12 s34 s45^2 s51-4 s23 s34 s45^2 s51-s12 s45^3 s51+2 s34 s45^3 s51+s12^2 s23 s51^2+s12 s45^2 s51^2+s23 s45^2 s51^2-s45^3 s51^2) tr5)/(s45^2 (s12^2 s23^2-2 s12 s23^2 s34+s23^2 s34^2+2 s12 s23 s34 s45-2 s23 s34^2 s45+s34^2 s45^2-2 s12^2 s23 s51+2 s12 s23 s34 s51+2 s12 s23 s45 s51+2 s12 s34 s45 s51+2 s23 s34 s45 s51-2 s34 s45^2 s51+s12^2 s51^2-2 s12 s45 s51^2+s45^2 s51^2)^3)};


(* scaling prefactors *)
K5g["+++++"] = s12^2/(spA[p1,p2]*spA[p2,p3]*spA[p3,p4]*spA[p4,p5]*spA[p5,p1] );
K5g["-++++"] = (spA[p1,p2]*spB[p2,p3]*spA[p3,p1])^2/(spA[p1,p2]*spA[p2,p3]*spA[p3,p4]*spA[p4,p5]*spA[p5,p1]);
K5g["+-+++"] = (spA[p2,p3]*spB[p3,p4]*spA[p4,p2])^2/(spA[p1,p2]*spA[p2,p3]*spA[p3,p4]*spA[p4,p5]*spA[p5,p1]);
K5g["++-++"] = (spA[p3,p4]*spB[p4,p5]*spA[p5,p3])^2/(spA[p1,p2]*spA[p2,p3]*spA[p3,p4]*spA[p4,p5]*spA[p5,p1]);
K5g["+++-+"] = (spA[p4,p5]*spB[p5,p1]*spA[p1,p4])^2/(spA[p1,p2]*spA[p2,p3]*spA[p3,p4]*spA[p4,p5]*spA[p5,p1]);
K5g["++++-"] = (spA[p5,p1]*spB[p1,p2]*spA[p2,p5])^2/(spA[p1,p2]*spA[p2,p3]*spA[p3,p4]*spA[p4,p5]*spA[p5,p1]);
K5g["--+++"] = spA[p1,p2]^4/(spA[p1,p2]*spA[p2,p3]*spA[p3,p4]*spA[p4,p5]*spA[p5,p1]);
K5g["-+-++"] = spA[p1,p3]^4/(spA[p1,p2]*spA[p2,p3]*spA[p3,p4]*spA[p4,p5]*spA[p5,p1]);
K5g["-++-+"] = spA[p1,p4]^4/(spA[p1,p2]*spA[p2,p3]*spA[p3,p4]*spA[p4,p5]*spA[p5,p1]);
K5g["-+++-"] = spA[p1,p5]^4/(spA[p1,p2]*spA[p2,p3]*spA[p3,p4]*spA[p4,p5]*spA[p5,p1]);
K5g["+--++"] = spA[p2,p3]^4/(spA[p1,p2]*spA[p2,p3]*spA[p3,p4]*spA[p4,p5]*spA[p5,p1]);
K5g["+-+-+"] = spA[p2,p4]^4/(spA[p1,p2]*spA[p2,p3]*spA[p3,p4]*spA[p4,p5]*spA[p5,p1]);
K5g["+-++-"] = spA[p2,p5]^4/(spA[p1,p2]*spA[p2,p3]*spA[p3,p4]*spA[p4,p5]*spA[p5,p1]);
K5g["++--+"] = spA[p3,p4]^4/(spA[p1,p2]*spA[p2,p3]*spA[p3,p4]*spA[p4,p5]*spA[p5,p1]);
K5g["++-+-"] = spA[p3,p5]^4/(spA[p1,p2]*spA[p2,p3]*spA[p3,p4]*spA[p4,p5]*spA[p5,p1]);
K5g["+++--"] = spA[p4,p5]^4/(spA[p1,p2]*spA[p2,p3]*spA[p3,p4]*spA[p4,p5]*spA[p5,p1]);

